Factorized Quadruples and a Predictor of Higher-Level Correlation in Thermochemistry

Coupled cluster theory has had a momentous impact on the ab initio prediction of molecular properties, and remains a staple ingratiate in high-accuracy thermochemical model chemistries. However, these methods require inclusion of at least some connected quadruple excitations, which generally scale at best as $\mathcal{O}(N^9)$ with the number of basis functions. It very difficult to predict, a priori, the effect correlation past CCSD(T) has on a give reaction energies. The purpose of this work is to examine cost-effective quadruple corrections based on the factorization theorem of many-body perturbation theory that may address these challenges. We show that the $\mathcal{O}(N^7)$, factorized CCSD(TQ${}_\text{f}$) method introduces minimal error to predicted correlation and reaction energies as compared to the $\mathcal{O}(N^9)$ CCSD(TQ). Further, we examine the performance of Goodson's continued fraction method in the estimation of CCSDT(Q)${}_\Lambda$ contributions to reaction energies, as well as a "new" method related to %TAE[(T)] that we refer to as a scaled perturbation estimator. We find that the scaled perturbation estimator based upon CCSD(TQ${}_\text{f}$)/cc-pVDZ is capable of predicting CCSDT(Q)${}_\Lambda$/cc-pVDZ contributions to reaction energies with an average error of 0.07 kcal mol${}^{-1}$ and a RMST of 0.52 kcal mol${}^{-1}$ when applied to a test-suite of nearly 3000 reactions. This offers a means by which to reliably ballpark how important post-CCSD(T) contributions are to reaction energies while incurring no more than CCSD(T) formal cost and a little mental math.

==> anc/data/HLC_qL.R <==
# This .R script tests if (TQf) can be used as a reliable predictor of the size
# of post(T) contributions to raw and reaction energies
#
#
library(ggplot2)
library(tidyr)
library(tibble)
library(hrbrthemes)
library(dplyr)
library(RColorBrewer)
library(stringr)
library(data.table)
library(boot)
rm(list = ls())

options(max.print=100000)

nboot <- 10000
#########################################################
# CONSTANTS
au2kcal = 627.5186025

####################################################################
# FUNCATIONS

# Greatest commond denominator for set of integers
gcd <- function(a)
{
  m <- max(a)
  for (i in ceiling(sqrt(max(a))):2 )
  {
    g <- a %% i
    if (all(g ==0)) return (i)
  }
  return(1)
}


# Room mean squared
rms <- function(x)
{
  return (sqrt(mean(x^2)))
}


# RMSD but without average (assuming average is zero)
rmst <- function(data) {
  d <- data
  return(sqrt(sum(d^2)/(length(data) - 1.)))
}


bs_vals <- function(func, vals, idx) {
  d <- vals[idx,]
  return(func(d))
}


##########################################################
# LOAD THE DATA

# THIS WILL CONTAIN SPECIES MISSIG DATA
setwd('/Users/37348458/Documents/publications/XXX_pTQf/scripts')
foo_DZ <- read.csv('data_pVDZ.csv')

#take out h as it has no correlation and screws up some fits
foo_DZ <- foo_DZ[foo_DZ$Species != "h",]

foo_DZ$Species


####################################################################
# GRAB JUST THE DATA WE NEED
#

raw_DZ <- data.frame(Species = foo_DZ$Species)

raw_DZ[["count_val_e"]] <- foo_DZ$count_val_e
raw_DZ[["count_H"]] <- foo_DZ$count_H
raw_DZ[["count_B"]] <- foo_DZ$count_B
raw_DZ[["count_C"]] <- foo_DZ$count_C
raw_DZ[["count_N"]] <- foo_DZ$count_N
raw_DZ[["count_O"]] <- foo_DZ$count_O
raw_DZ[["count_F"]] <- foo_DZ$count_F

raw_DZ[["CCSDT(Q)L : DZ"]] <- foo_DZ$CCSDT.Q._L.cc.pVDZ
raw_DZ[["CCSD(TQf) : DZ"]] <- foo_DZ$CCSD.TQf..cc.pVDZ
raw_DZ[["CCSD(T) : DZ"]] <- foo_DZ$CCSD.T..cc.pVDZ
raw_DZ[["CCSD : DZ"]] <- foo_DZ$CCSD.cc.pVDZ
raw_DZ[["SCF : DZ"]] <- foo_DZ$SCF.cc.pVDZ
raw_DZ[["% (T) TAE"]] <- foo_DZ$X..T..TAE

#NOTE that the %TAE data removes the atoms from the testsuite

#Drop empty values (NaNs)
raw_DZ <- na.omit(raw_DZ)


####################################################################
# ADD IN THE DATA WE NEED
#
raw_DZ[["CCSD(T) - CCSD : DZ"]] <- raw_DZ[["CCSD(T) : DZ"]] - raw_DZ[["CCSD : DZ"]]
raw_DZ[["CCSD(TQf) - CCSD(T) : DZ"]] <- raw_DZ[["CCSD(TQf) : DZ"]] - raw_DZ[["CCSD(T) : DZ"]]
raw_DZ[["CCSD(TQf) - CCSD : DZ"]] <- raw_DZ[["CCSD(TQf) : DZ"]] - raw_DZ[["CCSD : DZ"]]
raw_DZ[["CCSDT(Q)L - CCSD(T) : DZ"]] <- raw_DZ[["CCSDT(Q)L : DZ"]] - raw_DZ[["CCSD(T) : DZ"]]
raw_DZ[["CCSDT(Q)L - CCSD(TQf) : DZ"]] <- raw_DZ[["CCSDT(Q)L : DZ"]] - raw_DZ[["CCSD(TQf) : DZ"]]
raw_DZ[["(CCSD)^2 / SCF : DZ"]] <- (raw_DZ[["CCSD : DZ"]])^2 /  raw_DZ[["SCF : DZ"]]
raw_DZ[["(CCSD(TQf) - CCSD)^2 / CCSD : DZ"]] <- (raw_DZ[["CCSD(TQf) : DZ"]] - raw_DZ[["CCSD : DZ"]])^2 /  raw_DZ[["CCSD : DZ"]]
raw_DZ[["(CCSD(TQf) - CCSD)^3 / CCSD^2 : DZ"]] <- (raw_DZ[["CCSD(TQf) : DZ"]] - raw_DZ[["CCSD : DZ"]])^3 /  raw_DZ[["CCSD : DZ"]]^2
raw_DZ[["(CCSD(T) - CCSD)^3 / CCSD^2 : DZ"]] <- (raw_DZ[["CCSD(T) : DZ"]] - raw_DZ[["CCSD : DZ"]])^3 /  raw_DZ[["CCSD : DZ"]]^2
raw_DZ[["(CCSD(T) - CCSD)^2 / CCSD : DZ"]] <- (raw_DZ[["CCSD(T) : DZ"]] - raw_DZ[["CCSD : DZ"]])^2 /  raw_DZ[["CCSD : DZ"]]
raw_DZ[["(CCSD(TQf) - CCSD)^2 / CCSD : DZ"]] <- (raw_DZ[["CCSD(TQf) : DZ"]] - raw_DZ[["CCSD : DZ"]])^2 /  raw_DZ[["CCSD : DZ"]]
raw_DZ[["(CCSD)^2 / SCF : DZ"]] <- (raw_DZ[["CCSD(T) : DZ"]])^2 /  raw_DZ[["SCF : DZ"]]
raw_DZ[["(CCSD(T) - CCSD)*CCSD / SCF : DZ"]] <- (raw_DZ[["CCSD(T) : DZ"]] - raw_DZ[["CCSD : DZ"]]) * raw_DZ[["CCSD : DZ"]]  /  raw_DZ[["SCF : DZ"]]
raw_DZ[["(CCSD(TQf) - CCSD)*CCSD / SCF : DZ"]] <- (raw_DZ[["CCSD(TQf) : DZ"]] - raw_DZ[["CCSD : DZ"]]) * raw_DZ[["CCSD : DZ"]]  /  raw_DZ[["SCF : DZ"]]

####################################################################
# split data into reference and non-reference
#Split noref and ref data frames
ref_strs <- c("h2", "b2h6", "ch4", "h2o", "nh3", "hf")
tf <- rep(FALSE, times = nrow(raw_DZ))
for (i in 1:nrow(raw_DZ))
{
  if (any(ref_strs %in% raw_DZ$Species[i]))
  {
    tf[i] <- TRUE
  }
}
raw_DZ$is_ref <- tf

data_noref_DZ <- raw_DZ[raw_DZ$is_ref == FALSE, ]
data_ref_DZ <- raw_DZ[raw_DZ$is_ref == TRUE, ]

#remove any NaNs
ref <- data_ref_DZ

#double check that the references contain H2, CH4, NH3, and H2O
for (r in ref_strs)
{
  print(r)
  if (!any(ref$Species %in% r)) stop("Reference is missing")
}



####################################################################
# GENERATE REACTIONS DATA
#
# This proceeds via two steps. The first step generates the reaction names 
# and the number of references (negative indicates LHS and positive indicates RHS)
#
# Once these are generates, the rest of the columns of the dataframe are filled. 

make_rxns <- function(noref_df, ref_df)
{
  
data <- noref_df
ref <- ref_df
#we want only the pairs of species that share at least B, C, N, O, or F
rxn_names = c()
num_rct = c()
num_prd = c()
num_h2 = c()
num_b2h6 = c()
num_ch4 = c()
num_nh3 = c()
num_h2o = c()
num_hf = c()
species_lhs = c()
species_rhs = c()

#Pair reactions
for (i in 1:(nrow(data)-1))
{
  for (j in (i+1):nrow(data))
  {
      #screen all reactions without common heavy atom
      if (! ( (data$count_B[i] != 0 & data$count_B[j] != 0) 
           |  (data$count_C[i] != 0 & data$count_C[j] != 0) 
           |  (data$count_N[i] != 0 & data$count_N[j] != 0) 
           |  (data$count_O[i] != 0 & data$count_O[j] != 0)
           |  (data$count_F[i] != 0 & data$count_F[j] != 0) )
      ) next
  
      species_lhs = c(species_lhs, data$Species[i])
      species_rhs = c(species_rhs, data$Species[j])
      
      #reaction balancing #Original numbers
      n_rct  = 1
      n_prd  = 1
      n_h2   = 0  
      n_b2h6 = 0
      n_ch4  = 0
      n_nh3  = 0
      n_h2o  = 0
      n_hf   = 0
      delta_H = (n_prd*data$count_H[j] - n_rct*data$count_H[i]) + n_h2*2 + n_b2h6*6 + n_ch4*4 + n_nh3*3 + n_h2o*2 + n_hf*1
      delta_B = (n_prd*data$count_B[j] - n_rct*data$count_B[i]) + n_b2h6*2
      delta_C = (n_prd*data$count_C[j] - n_rct*data$count_C[i]) + n_ch4
      delta_N = (n_prd*data$count_N[j] - n_rct*data$count_N[i]) + n_nh3
      delta_O = (n_prd*data$count_O[j] - n_rct*data$count_O[i]) + n_h2o
      delta_F = (n_prd*data$count_F[j] - n_rct*data$count_F[i]) + n_hf
      #message(sprintf("%d, %d, %s -> %s : (%#.2f R, %#.2f P) [%#.2f H, %#.2f B, %#.2f C, %#.2f N, %#.2f O, %#.2f F] ", i, j, data$Species[i], data$Species[j], n_rct, n_prd, delta_H, delta_B, delta_C, delta_N, delta_O, delta_F))
      #message(sprintf("[%#.2f H2, %#.2f B2H6, %#.2f CH4, %#.2f NH3, %#.2f H2O, %#.2f HF] ", n_h2, n_b2h6, n_ch4, n_nh3, n_h2o, n_hf))

      
      #first Balance out B2H6
      n_b2h6 = -delta_B
      if (abs(n_b2h6) > 0)
      {
        n_rct  = 2*n_rct
        n_prd  = 2*n_prd
        n_h2   = 2*n_h2
        n_ch4  = 2*n_ch4
        n_nh3  = 2*n_nh3
        n_h2o  = 2*n_h2o
        n_hf   = 2*n_hf
        delta_H = (n_prd*data$count_H[j] - n_rct*data$count_H[i]) + n_h2*2 + n_b2h6*6 + n_ch4*4 + n_nh3*3 + n_h2o*2 + n_hf*1
        delta_B = (n_prd*data$count_B[j] - n_rct*data$count_B[i]) + n_b2h6*2
        delta_C = (n_prd*data$count_C[j] - n_rct*data$count_C[i]) + n_ch4
        delta_N = (n_prd*data$count_N[j] - n_rct*data$count_N[i]) + n_nh3
        delta_O = (n_prd*data$count_O[j] - n_rct*data$count_O[i]) + n_h2o
        delta_F = (n_prd*data$count_F[j] - n_rct*data$count_F[i]) + n_hf
      }
      #message(sprintf("%d, %d, %s -> %s : (%#.2f R, %#.2f P) [%#.2f H, %#.2f B, %#.2f C, %#.2f N, %#.2f O, %#.2f F] ", i, j, data$Species[i], data$Species[j], n_rct, n_prd, delta_H, delta_B, delta_C, delta_N, delta_O, delta_F))
      #message(sprintf("[%#.2f H2, %#.2f B2H6, %#.2f CH4, %#.2f NH3, %#.2f H2O, %#.2f HF] ", n_h2, n_b2h6, n_ch4, n_nh3, n_h2o, n_hf))
      
      
      #Now balance C,N,O,F
      n_ch4  = -delta_C
      n_nh3  = -delta_N
      n_h2o  = -delta_O
      n_hf   = -delta_F
      delta_H = (n_prd*data$count_H[j] - n_rct*data$count_H[i]) + n_h2*2 + n_b2h6*6 + n_ch4*4 + n_nh3*3 + n_h2o*2 + n_hf*1
      delta_B = (n_prd*data$count_B[j] - n_rct*data$count_B[i]) + n_b2h6*2
      delta_C = (n_prd*data$count_C[j] - n_rct*data$count_C[i]) + n_ch4
      delta_N = (n_prd*data$count_N[j] - n_rct*data$count_N[i]) + n_nh3
      delta_O = (n_prd*data$count_O[j] - n_rct*data$count_O[i]) + n_h2o
      delta_F = (n_prd*data$count_F[j] - n_rct*data$count_F[i]) + n_hf
      #message(sprintf("%d, %d, %s -> %s : (%#.2f R, %#.2f P) [%#.2f H, %#.2f B, %#.2f C, %#.2f N, %#.2f O, %#.2f F] ", i, j, data$Species[i], data$Species[j], n_rct, n_prd, delta_H, delta_B, delta_C, delta_N, delta_O, delta_F))
      #message(sprintf("[%#.2f H2, %#.2f B2H6, %#.2f CH4, %#.2f NH3, %#.2f H2O, %#.2f HF] ", n_h2, n_b2h6, n_ch4, n_nh3, n_h2o, n_hf))
      
      
      #Finally h2
      n_h2 = -delta_H
      if (abs(n_h2) > 0)
      {
        n_rct  = 2*n_rct
        n_prd  = 2*n_prd
        n_b2h6 = 2*n_b2h6
        n_ch4  = 2*n_ch4
        n_nh3  = 2*n_nh3
        n_h2o  = 2*n_h2o
        n_hf   = 2*n_hf
        delta_H = (n_prd*data$count_H[j] - n_rct*data$count_H[i]) + n_h2*2 + n_b2h6*6 + n_ch4*4 + n_nh3*3 + n_h2o*2 + n_hf*1
        delta_B = (n_prd*data$count_B[j] - n_rct*data$count_B[i]) + n_b2h6*2
        delta_C = (n_prd*data$count_C[j] - n_rct*data$count_C[i]) + n_ch4
        delta_N = (n_prd*data$count_N[j] - n_rct*data$count_N[i]) + n_nh3
        delta_O = (n_prd*data$count_O[j] - n_rct*data$count_O[i]) + n_h2o
        delta_F = (n_prd*data$count_F[j] - n_rct*data$count_F[i]) + n_hf
      }
     # message(sprintf("%d, %d, %s -> %s : (%#.2f R, %#.2f P) [%#.2f H, %#.2f B, %#.2f C, %#.2f N, %#.2f O, %#.2f F] ", i, j, data$Species[i], data$Species[j], n_rct, n_prd, delta_H, delta_B, delta_C, delta_N, delta_O, delta_F))
     # message(sprintf("[%#.2f H2, %#.2f B2H6, %#.2f CH4, %#.2f NH3, %#.2f H2O, %#.2f HF] ", n_h2, n_b2h6, n_ch4, n_nh3, n_h2o, n_hf))
      
      #Find largest common denominator
      coef <- c(n_rct, n_prd, n_h2, n_b2h6, n_ch4, n_nh3, n_h2o, n_hf)
      coef <- abs(coef)
      m <- gcd(coef)
      n_rct  <- n_rct / m
      n_prd  <- n_prd / m
      n_h2   <- n_h2 / m
      n_b2h6 <- n_b2h6 / m
      n_ch4  <- n_ch4 / m
      n_nh3  <- n_nh3 / m
      n_h2o  <- n_h2o / m
      n_hf   <- n_hf / m
   
      #Generate string for reaction name
      lhs <- sprintf("(%d)%s", n_rct, data$Species[i])
      rhs <- sprintf("(%d)%s", n_prd, data$Species[j])
      if (n_h2   > 0) {rhs <- paste(rhs, sprintf("+ (%d)%s", n_h2,   "h2"), sep = " ")}
      if (n_h2   < 0) {lhs <- paste(lhs, sprintf("+ (%d)%s",-n_h2,   "h2"), sep = " ")}
      if (n_b2h6 > 0) {rhs <- paste(rhs, sprintf("+ (%d)%s", n_b2h6, "b2h6"), sep = " ")}
      if (n_b2h6 < 0) {lhs <- paste(lhs, sprintf("+ (%d)%s",-n_b2h6, "b2h6"), sep = " ")}
      if (n_ch4  > 0) {rhs <- paste(rhs, sprintf("+ (%d)%s", n_ch4,  "ch4"), sep = " ")}
      if (n_ch4  < 0) {lhs <- paste(lhs, sprintf("+ (%d)%s",-n_ch4,  "ch4"), sep = " ")}
      if (n_nh3  > 0) {rhs <- paste(rhs, sprintf("+ (%d)%s", n_nh3,  "nh3"), sep = " ")}
      if (n_nh3  < 0) {lhs <- paste(lhs, sprintf("+ (%d)%s",-n_nh3,  "nh3"), sep = " ")}
      if (n_h2o  > 0) {rhs <- paste(rhs, sprintf("+ (%d)%s", n_h2o,  "h2o"), sep = " ")}
      if (n_h2o  < 0) {lhs <- paste(lhs, sprintf("+ (%d)%s",-n_h2o,  "h2o"), sep = " ")}
      if (n_hf   > 0) {rhs <- paste(rhs, sprintf("+ (%d)%s", n_hf,   "hf"), sep = " ")}
      if (n_hf   < 0) {lhs <- paste(lhs, sprintf("+ (%d)%s",-n_hf,   "hf"), sep = " ")}
      
      #message(sprintf("%d, %d, %s -> %s : [%d, %d, %d, %d, %d, %d] ", i, j, data$Species[i], data$Species[j], delta_H, delta_B, delta_C, delta_N, delta_O, delta_F))

      rxn_names <- c(rxn_names, paste(lhs, rhs, sep = " -> "))
      num_rct = c(num_rct, n_rct)
      num_prd = c(num_prd, n_prd)
      num_h2 = c(num_h2, n_h2)
      num_b2h6 = c(num_b2h6, n_b2h6)
      num_ch4 = c(num_ch4, n_ch4)
      num_nh3 = c(num_nh3, n_nh3)
      num_h2o = c(num_h2o, n_h2o)
      num_hf = c(num_hf, n_hf)
      
  } #loop over j in initialization
}#loop over i in initialization

#ANL reactions
for (i in 1:(nrow(data)))
{
    
  species_lhs = c(species_lhs, data$Species[i])
  species_rhs = c(species_rhs, "")
    
  #reaction balancing #Original numbers
  n_rct  = 1
  n_h2   = 0  
  n_b2h6 = 0
  n_ch4  = 0
  n_nh3  = 0
  n_h2o  = 0
  n_hf   = 0
  delta_H = (-n_rct*data$count_H[i]) + n_h2*2 + n_b2h6*6 + n_ch4*4 + n_nh3*3 + n_h2o*2 + n_hf*1
  delta_B = (-n_rct*data$count_B[i]) + n_b2h6*2
  delta_C = (-n_rct*data$count_C[i]) + n_ch4
  delta_N = (-n_rct*data$count_N[i]) + n_nh3
  delta_O = (-n_rct*data$count_O[i]) + n_h2o
  delta_F = (-n_rct*data$count_F[i]) + n_hf
  #message(sprintf("%d, %d, %s -> %s : (%#.2f R, %#.2f P) [%#.2f H, %#.2f B, %#.2f C, %#.2f N, %#.2f O, %#.2f F] ", i, j, data$Species[i], data$Species[j], n_rct, n_prd, delta_H, delta_B, delta_C, delta_N, delta_O, delta_F))
  #message(sprintf("[%#.2f H2, %#.2f B2H6, %#.2f CH4, %#.2f NH3, %#.2f H2O, %#.2f HF] ", n_h2, n_b2h6, n_ch4, n_nh3, n_h2o, n_hf))
    
    
  #first Balance out B2H6
  n_b2h6 = -delta_B
  if (abs(n_b2h6) > 0)
  {
    n_rct  = 2*n_rct
    n_h2   = 2*n_h2
    n_ch4  = 2*n_ch4
    n_nh3  = 2*n_nh3
    n_h2o  = 2*n_h2o
    n_hf   = 2*n_hf
    delta_H = (-n_rct*data$count_H[i]) + n_h2*2 + n_b2h6*6 + n_ch4*4 + n_nh3*3 + n_h2o*2 + n_hf*1
    delta_B = (-n_rct*data$count_B[i]) + n_b2h6*2
    delta_C = (-n_rct*data$count_C[i]) + n_ch4
    delta_N = (-n_rct*data$count_N[i]) + n_nh3
    delta_O = (-n_rct*data$count_O[i]) + n_h2o
    delta_F = (-n_rct*data$count_F[i]) + n_hf
  }
  #message(sprintf("%d, %d, %s -> %s : (%#.2f R, %#.2f P) [%#.2f H, %#.2f B, %#.2f C, %#.2f N, %#.2f O, %#.2f F] ", i, j, data$Species[i], data$Species[j], n_rct, n_prd, delta_H, delta_B, delta_C, delta_N, delta_O, delta_F))
  #message(sprintf("[%#.2f H2, %#.2f B2H6, %#.2f CH4, %#.2f NH3, %#.2f H2O, %#.2f HF] ", n_h2, n_b2h6, n_ch4, n_nh3, n_h2o, n_hf))
    
    
  #Now balance C,N,O,F
  n_ch4  = -delta_C
  n_nh3  = -delta_N
  n_h2o  = -delta_O
  n_hf   = -delta_F
  delta_H = (-n_rct*data$count_H[i]) + n_h2*2 + n_b2h6*6 + n_ch4*4 + n_nh3*3 + n_h2o*2 + n_hf*1
  delta_B = (-n_rct*data$count_B[i]) + n_b2h6*2
  delta_C = (-n_rct*data$count_C[i]) + n_ch4
  delta_N = (-n_rct*data$count_N[i]) + n_nh3
  delta_O = (-n_rct*data$count_O[i]) + n_h2o
  delta_F = (-n_rct*data$count_F[i]) + n_hf
  #message(sprintf("%d, %d, %s -> %s : (%#.2f R, %#.2f P) [%#.2f H, %#.2f B, %#.2f C, %#.2f N, %#.2f O, %#.2f F] ", i, j, data$Species[i], data$Species[j], n_rct, n_prd, delta_H, delta_B, delta_C, delta_N, delta_O, delta_F))
  #message(sprintf("[%#.2f H2, %#.2f B2H6, %#.2f CH4, %#.2f NH3, %#.2f H2O, %#.2f HF] ", n_h2, n_b2h6, n_ch4, n_nh3, n_h2o, n_hf))
    
    
  #Finally h2
  n_h2 = -delta_H
  if (abs(n_h2) > 0)
  {
    n_rct  = 2*n_rct
    n_b2h6 = 2*n_b2h6
    n_ch4  = 2*n_ch4
    n_nh3  = 2*n_nh3
    n_h2o  = 2*n_h2o
    n_hf   = 2*n_hf
    delta_H = (-n_rct*data$count_H[i]) + n_h2*2 + n_b2h6*6 + n_ch4*4 + n_nh3*3 + n_h2o*2 + n_hf*1
    delta_B = (-n_rct*data$count_B[i]) + n_b2h6*2
    delta_C = (-n_rct*data$count_C[i]) + n_ch4
    delta_N = (-n_rct*data$count_N[i]) + n_nh3
    delta_O = (-n_rct*data$count_O[i]) + n_h2o
    delta_F = (-n_rct*data$count_F[i]) + n_hf
  }
  # message(sprintf("%d, %d, %s -> %s : (%#.2f R, %#.2f P) [%#.2f H, %#.2f B, %#.2f C, %#.2f N, %#.2f O, %#.2f F] ", i, j, data$Species[i], data$Species[j], n_rct, n_prd, delta_H, delta_B, delta_C, delta_N, delta_O, delta_F))
  # message(sprintf("[%#.2f H2, %#.2f B2H6, %#.2f CH4, %#.2f NH3, %#.2f H2O, %#.2f HF] ", n_h2, n_b2h6, n_ch4, n_nh3, n_h2o, n_hf))
    
  #Find largest common denominator
  coef <- c(n_rct, n_h2, n_b2h6, n_ch4, n_nh3, n_h2o, n_hf)
  coef <- abs(coef)
  m <- gcd(coef)
  n_rct  <- n_rct / m
  n_h2   <- n_h2 / m
  n_b2h6 <- n_b2h6 / m
  n_ch4  <- n_ch4 / m
  n_nh3  <- n_nh3 / m
  n_h2o  <- n_h2o / m
  n_hf   <- n_hf / m
    
  #Generate string for reaction name
  lhs <- sprintf("(%d)%s", n_rct, data$Species[i])
  rhs <- sprintf("")
  if (n_h2   > 0) {rhs <- paste(rhs, sprintf("+ (%d)%s", n_h2,   "h2"), sep = " ")}
  if (n_h2   < 0) {lhs <- paste(lhs, sprintf("+ (%d)%s",-n_h2,   "h2"), sep = " ")}
  if (n_b2h6 > 0) {rhs <- paste(rhs, sprintf("+ (%d)%s", n_b2h6, "b2h6"), sep = " ")}
  if (n_b2h6 < 0) {lhs <- paste(lhs, sprintf("+ (%d)%s",-n_b2h6, "b2h6"), sep = " ")}
  if (n_ch4  > 0) {rhs <- paste(rhs, sprintf("+ (%d)%s", n_ch4,  "ch4"), sep = " ")}
  if (n_ch4  < 0) {lhs <- paste(lhs, sprintf("+ (%d)%s",-n_ch4,  "ch4"), sep = " ")}
  if (n_nh3  > 0) {rhs <- paste(rhs, sprintf("+ (%d)%s", n_nh3,  "nh3"), sep = " ")}
  if (n_nh3  < 0) {lhs <- paste(lhs, sprintf("+ (%d)%s",-n_nh3,  "nh3"), sep = " ")}
  if (n_h2o  > 0) {rhs <- paste(rhs, sprintf("+ (%d)%s", n_h2o,  "h2o"), sep = " ")}
  if (n_h2o  < 0) {lhs <- paste(lhs, sprintf("+ (%d)%s",-n_h2o,  "h2o"), sep = " ")}
  if (n_hf   > 0) {rhs <- paste(rhs, sprintf("+ (%d)%s", n_hf,   "hf"), sep = " ")}
  if (n_hf   < 0) {lhs <- paste(lhs, sprintf("+ (%d)%s",-n_hf,   "hf"), sep = " ")}
  #message(sprintf("%d, %d, %s -> %s : [%d, %d, %d, %d, %d, %d] ", i, j, data$Species[i], data$Species[j], delta_H, delta_B, delta_C, delta_N, delta_O, delta_F))
    
  rxn_names <- c(rxn_names, paste(lhs, rhs, sep=" -> "))
  num_rct = c(num_rct, n_rct)
  num_prd = c(num_prd, 0)
  num_h2 = c(num_h2, n_h2)
  num_b2h6 = c(num_b2h6, n_b2h6)
  num_ch4 = c(num_ch4, n_ch4)
  num_nh3 = c(num_nh3, n_nh3)
  num_h2o = c(num_h2o, n_h2o)
  num_hf = c(num_hf, n_hf)
    
}#loop over i in initialization


rxns <- data.frame(rxn_name = rxn_names,
                   species_lhs = species_lhs,
                   species_rhs = species_rhs,
                   num_rct = num_rct, 
                   num_prd = num_prd,
                   num_h2 = num_h2,
                   num_b2h6 = num_b2h6,
                   num_ch4 = num_ch4, 
                   num_nh3 = num_nh3,
                   num_h2o = num_h2o, 
                   num_hf = num_hf)


#Now fill in columns the for the reactions, but only the numeric cols that aren't integers
H2_rowid   <- which(ref$Species %in% "h2")
B2H6_rowid <- which(ref$Species %in% "b2h6")
CH4_rowid  <- which(ref$Species %in% "ch4")
NH3_rowid  <- which(ref$Species %in% "nh3")
H2O_rowid  <- which(ref$Species %in% "h2o")
HF_rowid   <- which(ref$Species %in% "hf")
for (col in names(data))
{
  if (!(is.numeric(data[[col]]) & !is.integer(data[[col]]))) next

  new_col <- c()
  for (row in 1:nrow(rxns))
  {
    
    #two types of reactions: either with LHS and RHS species or just LHS speces
    val = 0
    rct_rowid <- which(data$Species %in% rxns$species_lhs[row])
    
    if (rxns$num_prd[row] > 0)
    {
      prd_rowid <- which(data$Species %in% rxns$species_rhs[row])
      
      val <- ( rxns$num_prd[row]  * data[[col]][prd_rowid] 
            - rxns$num_rct[row]  * data[[col]][rct_rowid]
            + rxns$num_h2[row]   * ref[[col]][H2_rowid]
            + rxns$num_b2h6[row] * ref[[col]][B2H6_rowid]
            + rxns$num_ch4[row]  * ref[[col]][CH4_rowid]
            + rxns$num_nh3[row]  * ref[[col]][NH3_rowid]
            + rxns$num_h2o[row]  * ref[[col]][H2O_rowid]
            + rxns$num_hf[row]   * ref[[col]][HF_rowid] )
    }
    else
    {
      val <- ( -rxns$num_rct[row]  * data[[col]][rct_rowid]
            + rxns$num_h2[row]   * ref[[col]][H2_rowid]
            + rxns$num_b2h6[row] * ref[[col]][B2H6_rowid]
            + rxns$num_ch4[row]  * ref[[col]][CH4_rowid]
            + rxns$num_nh3[row]  * ref[[col]][NH3_rowid]
            + rxns$num_h2o[row]  * ref[[col]][H2O_rowid]
            + rxns$num_hf[row]   * ref[[col]][HF_rowid] )
    }
    
    new_col <- c(new_col, val)
    
  }#loop over rows of rxns
  
  #Add this column to reactions
  rxns[[col]] <- new_col
  
}#loop over cols to insert

#Add number of atoms/electrons involved
col_names <- c("count_H", "count_B", "count_C", "count_N", "count_O", "count_F", "count_val_e")
for (col in col_names)
{
  new_col <- c()
  
  for (row in 1:nrow(rxns))
  {
    val = 0
    rct_rowid <- which(data$Species %in% rxns$species_lhs[row])
  
    val <- val + abs(rxns$num_rct[row] * data[[col]][rct_rowid])
    if (rxns$num_h2[row]   < 0) val <- val + abs(rxns$num_h2[row]   * ref[[col]][H2_rowid])
    if (rxns$num_b2h6[row] < 0) val <- val + abs(rxns$num_b2h6[row] * ref[[col]][B2H6_rowid])
    if (rxns$num_ch4[row]  < 0) val <- val + abs(rxns$num_ch4[row]  * ref[[col]][CH4_rowid])
    if (rxns$num_nh3[row]  < 0) val <- val + abs(rxns$num_nh3[row]  * ref[[col]][NH3_rowid])
    if (rxns$num_h2o[row]  < 0) val <- val + abs(rxns$num_h2o[row]  * ref[[col]][H2O_rowid])
    if (rxns$num_hf[row]   < 0) val <- val + abs(rxns$num_hf[row]   * ref[[col]][HF_rowid])
    
    new_col <- c(new_col, val)
  
  }#loop over rows of rxns
  
  rxns[[col]] <- new_col
}#loop over subset of cols

  return (rxns)
}

rxns_dz <- make_rxns(data_noref_DZ, data_ref_DZ)

write.csv(data.frame(raw_DZ[["Species"]]), "HLC_species_dz.csv")
write.csv(data.frame(rxns_dz[["rxn_name"]]), "HLC_reactions_dz.csv")

################################################################################
# PLOTS YOU MIGHT WANT
par(mfrow=c(1,2))
hist(raw_DZ[["CCSDT(Q)L - CCSD(T) : DZ"]],
     xlab = "", ylab = "", main="", breaks=20)
hist(raw_DZ[["CCSDT(Q)L - CCSD(TQf) : DZ"]],
     xlab = "", ylab = "", yaxt="n", main="", breaks=20)
print(mean(raw_DZ[["CCSDT(Q)L - CCSD(T) : DZ"]]))
print(rmst(raw_DZ[["CCSDT(Q)L - CCSD(T) : DZ"]]))
print(max(abs(raw_DZ[["CCSDT(Q)L - CCSD(T) : DZ"]])))

print(mean(raw_DZ[["CCSDT(Q)L - CCSD(TQf) : DZ"]]))
print(rmst(raw_DZ[["CCSDT(Q)L - CCSD(TQf) : DZ"]]))
print(max(abs(raw_DZ[["CCSDT(Q)L - CCSD(TQf) : DZ"]])))


hist(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]]*au2kcal,
     xlab = "", ylab = "", main="", breaks=40,  xlim=c(-6,6), ylim=c(0,600))
hist(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]]*au2kcal,
     xlab = "", ylab = "", yaxt="n", main="", breaks=40, xlim=c(-6,6),  ylim=c(0,600))


stop()
################################################################################
# BOOTSTRAP DATA

message("Generating CCSDT(Q)L - CCSD(T) CIs cc-pVDZ")
#RXN MEAN
rxns_t_mean_bs <- boot(data=data.frame(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]]), statistic=bs_vals, R=nboot, func=mean)
print(rxns_t_mean_bs)
plot(rxns_t_mean_bs)
rxns_t_mean_bs_ci = boot.ci(rxns_t_mean_bs, type="bca")
rxns_t_mean_lo <- rxns_t_mean_bs_ci$bca[4]
rxns_t_mean_hi <- rxns_t_mean_bs_ci$bca[5]
# 

#RAW RMST
rxns_t_rmst_bs <- boot(data=data.frame(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]]), statistic=bs_vals, R=nboot, func=rmst)
print(rxns_t_rmst_bs)
#plot(rxns_t_rmst_bs)
rxns_t_rmst_bs_ci = boot.ci(rxns_t_rmst_bs, type="bca")
rxns_t_rmst_lo <- rxns_t_rmst_bs_ci$bca[4]
rxns_t_rmst_hi <- rxns_t_rmst_bs_ci$bca[5]

message("Generating CCSDT(Q)L - CCSD(TQf) CIs cc-pVDZ")
#RXN MEAN
rxns_tqf_mean_bs <- boot(data=data.frame(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]]), statistic=bs_vals, R=nboot, func=mean)
print(rxns_tqf_mean_bs)
#plot(rxns_tqf_mean_bs)
rxns_tqf_mean_bs_ci = boot.ci(rxns_tqf_mean_bs, type="bca")
rxns_tqf_mean_lo <- rxns_tqf_mean_bs_ci$bca[4]
rxns_tqf_mean_hi <- rxns_tqf_mean_bs_ci$bca[5]
# 

#RAW RMST
rxns_tqf_rmst_bs <- boot(data=data.frame(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]]), statistic=bs_vals, R=nboot, func=rmst)
print(rxns_tqf_rmst_bs)
#plot(rxns_rmst_bs)
rxns_tqf_rmst_bs_ci = boot.ci(rxns_tqf_rmst_bs, type="bca")
rxns_tqf_rmst_lo <- rxns_tqf_rmst_bs_ci$bca[4]
rxns_tqf_rmst_hi <- rxns_tqf_rmst_bs_ci$bca[5]


################################################################################
# REPORT VALUES


message("Reaction (T) cc-pVDZ Values")
print(mean(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]]*au2kcal))
print(rxns_t_mean_lo*au2kcal)
print(rxns_t_mean_hi*au2kcal)
print(rxns_t_mean_lo*au2kcal - mean(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]]*au2kcal))
print(rxns_t_mean_hi*au2kcal - mean(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]]*au2kcal))
print(rmst(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]]*au2kcal))
print(rxns_t_rmst_lo*au2kcal)
print(rxns_t_rmst_hi*au2kcal)
print(rxns_t_rmst_lo*au2kcal - rmst(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]]*au2kcal))
print(rxns_t_rmst_hi*au2kcal - rmst(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]]*au2kcal))
print(max(abs(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]]))*au2kcal)

message("Reaction (TQf) cc-pVDZ Values")
print(mean(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]]*au2kcal))
print(rxns_tqf_mean_lo*au2kcal)
print(rxns_tqf_mean_hi*au2kcal)
print(rxns_tqf_mean_lo*au2kcal - mean(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]]*au2kcal))
print(rxns_tqf_mean_hi*au2kcal - mean(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]]*au2kcal))
print(rmst(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]]*au2kcal))
print(rxns_tqf_rmst_lo*au2kcal)
print(rxns_tqf_rmst_hi*au2kcal)
print(rxns_tqf_rmst_lo*au2kcal - rmst(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]]*au2kcal))
print(rxns_tqf_rmst_hi*au2kcal - rmst(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]]*au2kcal))
print(max(abs(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]]))*au2kcal)


################################################################################
# PLOTS YOU MIGHT WANT
par(mfrow=c(1,2))
hist(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]]*au2kcal,
     xlab = "", ylab = "", main="", breaks=60, xlim=c(-8,4), ylim=c(0,600))
hist(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]]*au2kcal,
     xlab = "", ylab = "", yaxt="n", main="", breaks=60, xlim=c(-8,4), ylim=c(0,600))

################################################################################
# SAVING DATA
write.csv(data.frame(raw_DZ[["Species"]]), "HLC_species_dz.csv")
write.csv(data.frame(rxns_dz[["rxn_name"]]), "HLC_reactions_dz.csv")

==> anc/data/HLC_reactions.csv <==
"","rxns_dz...rxn_name..."
"1","(1)acetaldehyde + (4)ch4 -> (1)benzene + (6)h2 + (1)h2o"
"2","(1)acetaldehyde -> (1)c2 + (1)h2 + (1)h2o"
"3","(1)acetaldehyde -> (1)c2h2 + (1)h2o"
"4","(1)acetaldehyde + (1)hf -> (1)c2h3f + (1)h2o"
"5","(1)acetaldehyde + (1)h2 -> (1)c2h4 + (1)h2o"
"6","(1)acetaldehyde + (2)h2 -> (1)c2h6 + (1)h2o"
"7","(1)acetaldehyde + (2)h2 + (1)nh3 -> (1)ch3nh2 + (1)ch4 + (1)h2o"
"8","(1)acetaldehyde + (1)ch4 -> (1)cyclopropane + (1)h2o"
"9","(1)acetaldehyde + (1)h2 -> (1)ethanol"
"10","(1)acetaldehyde + (1)h2o + (2)hf -> (1)foof + (2)ch4"
"11","(1)acetaldehyde + (1)h2o -> (1)formic + (1)ch4"
"12","(1)acetaldehyde + (1)nh3 -> (1)hnco + (1)h2 + (1)ch4"
"13","(1)acetaldehyde + (2)h2 + (1)h2o -> (1)hooh + (2)ch4"
"14","(1)acetaldehyde -> (1)ketene + (1)h2"
"15","(1)acetaldehyde + (2)nh3 -> (1)n2o + (1)h2 + (2)ch4"
"16","(1)acetaldehyde + (2)nh3 + (3)h2o -> (1)n2o4 + (4)h2 + (2)ch4"
"17","(1)acetaldehyde + (2)nh3 -> (1)nccn + (4)h2 + (1)h2o"
"18","(1)acetaldehyde + (2)h2 + (1)nh3 -> (1)nh2oh + (2)ch4"
"19","(1)acetaldehyde + (2)h2o -> (1)o3 + (2)ch4"
"20","(1)acetaldehyde + (1)h2 + (1)ch4 -> (1)propane + (1)h2o"
"21","(1)acetaldehyde + (1)nh3 + (1)h2o -> (1)t-hono + (2)ch4"
"22","(1)acetaldehyde + (1)h2o -> (1)acetic + (1)h2"
"23","(1)acetaldehyde + (1)ch4 -> (1)allene + (1)h2 + (1)h2o"
"24","(1)acetaldehyde + (1)ch4 + (1)nh3 -> (1)beta-lactim + (3)h2"
"25","(2)acetaldehyde + (1)b2h6 + (4)ch4 -> (2)borole + (8)h2 + (2)h2o"
"26","(1)acetaldehyde + (4)hf -> (1)c2f4 + (3)h2 + (1)h2o"
"27","(1)acetaldehyde + (6)hf -> (1)c2f6 + (4)h2 + (1)h2o"
"28","(1)acetaldehyde + (1)h2 + (1)hf -> (1)c2h5f + (1)h2o"
"29","(1)acetaldehyde + (2)hf -> (1)cf2 + (1)ch4 + (1)h2o"
"30","(1)acetaldehyde + (4)hf -> (1)cf4 + (1)h2 + (1)ch4 + (1)h2o"
"31","(1)acetaldehyde -> (1)ch2c + (1)h2o"
"32","(1)acetaldehyde + (1)h2 + (2)hf -> (1)ch2f2 + (1)ch4 + (1)h2o"
"33","(1)acetaldehyde + (1)h2 + (1)nh3 -> (1)ch2nh + (1)ch4 + (1)h2o"
"34","(1)acetaldehyde + (2)h2 -> (1)ch2-sing + (1)ch4 + (1)h2o"
"35","(1)acetaldehyde + (2)h2 + (1)hf -> (1)ch3f + (1)ch4 + (1)h2o"
"36","(1)acetaldehyde + (1)h2 -> (1)c-hcoh + (1)ch4"
"37","(1)acetaldehyde + (3)hf -> (1)chf3 + (1)ch4 + (1)h2o"
"38","(1)acetaldehyde + (1)nh3 + (1)h2o -> (1)c-hono + (2)ch4"
"39","(1)acetaldehyde + (1)h2o -> (1)co2 + (1)h2 + (1)ch4"
"40","(1)acetaldehyde + (2)ch4 -> (1)cyclobutadiene + (3)h2 + (1)h2o"
"41","(1)acetaldehyde + (2)ch4 -> (1)cyclobutane + (1)h2 + (1)h2o"
"42","(1)acetaldehyde + (2)ch4 -> (1)cyclobutene + (2)h2 + (1)h2o"
"43","(1)acetaldehyde + (1)ch4 -> (1)cyclopropene + (1)h2 + (1)h2o"
"44","(1)acetaldehyde + (2)h2o -> (1)dioxetan2one + (3)h2"
"45","(1)acetaldehyde + (1)h2o -> (1)dioxetane + (1)h2"
"46","(1)acetaldehyde + (1)h2o -> (1)dioxirane + (1)ch4"
"47","(1)acetaldehyde + (2)hf -> (1)f2co + (1)h2 + (1)ch4"
"48","(1)acetaldehyde + (1)h2 + (2)hf -> (1)f2o + (2)ch4"
"49","(1)acetaldehyde + (2)hf -> (1)fccf + (2)h2 + (1)h2o"
"50","(1)acetaldehyde + (1)nh3 + (1)hf -> (1)fno + (2)ch4"
"51","(1)acetaldehyde + (1)nh3 -> (1)formamide + (1)ch4"
"52","(1)acetaldehyde + (2)h2o -> (1)formic-anhydride + (3)h2"
"53","(1)acetaldehyde + (2)ch4 -> (1)furan + (4)h2"
"54","(1)acetaldehyde + (1)h2o -> (1)glyoxal + (2)h2"
"55","(1)acetaldehyde + (1)h2 -> (1)h2co + (1)ch4"
"56","(1)acetaldehyde + (1)hf -> (1)hccf + (1)h2 + (1)h2o"
"57","(1)acetaldehyde + (1)nh3 -> (1)hcno + (1)h2 + (1)ch4"
"58","(1)acetaldehyde + (1)nh3 -> (1)hcn + (1)ch4 + (1)h2o"
"59","(1)acetaldehyde + (1)hf -> (1)hcof + (1)ch4"
"60","(1)acetaldehyde + (1)h2 + (1)nh3 -> (1)hno + (2)ch4"
"61","(1)acetaldehyde + (1)nh3 -> (1)hocn + (1)h2 + (1)ch4"
"62","(1)acetaldehyde + (2)h2 + (1)hf -> (1)hof + (2)ch4"
"63","(1)acetaldehyde + (1)nh3 -> (1)honc + (1)h2 + (1)ch4"
"64","(1)acetaldehyde + (2)h2 -> (1)methanol + (1)ch4"
"65","(1)acetaldehyde + (2)ch4 -> (1)n-butane + (1)h2o"
"66","(1)acetaldehyde + (3)ch4 -> (1)n-pentane + (1)h2 + (1)h2o"
"67","(1)acetaldehyde + (2)nh3 -> (1)oxadiazole + (4)h2"
"68","(1)acetaldehyde + (1)ch4 -> (1)oxetane + (1)h2"
"69","(1)acetaldehyde -> (1)oxirane"
"70","(1)acetaldehyde -> (1)oxirene + (1)h2"
"71","(1)acetaldehyde + (1)ch4 -> (1)propene + (1)h2o"
"72","(1)acetaldehyde + (1)ch4 -> (1)propyne + (1)h2 + (1)h2o"
"73","(1)acetaldehyde + (2)ch4 + (1)nh3 -> (1)pyrrole + (4)h2 + (1)h2o"
"74","(1)acetaldehyde + (2)ch4 -> (1)t-butadiene + (2)h2 + (1)h2o"
"75","(1)acetaldehyde + (2)ch4 -> (1)tetrahedrane + (3)h2 + (1)h2o"
"76","(1)acetaldehyde + (1)h2 -> (1)t-hcoh + (1)ch4"
"77","(1)benzene + (5)h2 -> (1)c2 + (4)ch4"
"78","(1)benzene + (6)h2 -> (1)c2h2 + (4)ch4"
"79","(1)benzene + (6)h2 + (1)hf -> (1)c2h3f + (4)ch4"
"80","(1)benzene + (7)h2 -> (1)c2h4 + (4)ch4"
"81","(1)benzene + (8)h2 -> (1)c2h6 + (4)ch4"
"82","(1)benzene + (8)h2 + (1)nh3 -> (1)ch3nh2 + (5)ch4"
"83","(1)benzene + (6)h2 -> (1)cyclopropane + (3)ch4"
"84","(1)benzene + (7)h2 + (1)h2o -> (1)ethanol + (4)ch4"
"85","(1)benzene + (6)h2 + (2)h2o -> (1)formic + (5)ch4"
"86","(1)benzene + (5)h2 + (1)nh3 + (1)h2o -> (1)hnco + (5)ch4"
"87","(1)benzene + (5)h2 + (1)h2o -> (1)ketene + (4)ch4"
"88","(1)benzene + (2)h2 + (2)nh3 -> (1)nccn + (4)ch4"
"89","(1)benzene + (7)h2 -> (1)propane + (3)ch4"
"90","(1)benzene + (5)h2 + (2)h2o -> (1)acetic + (4)ch4"
"91","(1)benzene + (5)h2 -> (1)allene + (3)ch4"
"92","(1)benzene + (3)h2 + (1)nh3 + (1)h2o -> (1)beta-lactim + (3)ch4"
"93","(2)benzene + (4)h2 + (1)b2h6 -> (2)borole + (4)ch4"
"94","(1)benzene + (3)h2 + (4)hf -> (1)c2f4 + (4)ch4"
"95","(1)benzene + (2)h2 + (6)hf -> (1)c2f6 + (4)ch4"
"96","(1)benzene + (7)h2 + (1)hf -> (1)c2h5f + (4)ch4"
"97","(1)benzene + (6)h2 + (2)hf -> (1)cf2 + (5)ch4"
"98","(1)benzene + (5)h2 + (4)hf -> (1)cf4 + (5)ch4"
"99","(1)benzene + (6)h2 -> (1)ch2c + (4)ch4"
"100","(1)benzene + (7)h2 + (2)hf -> (1)ch2f2 + (5)ch4"
"101","(1)benzene + (7)h2 + (1)nh3 -> (1)ch2nh + (5)ch4"
"102","(1)benzene + (8)h2 -> (1)ch2-sing + (5)ch4"
"103","(1)benzene + (8)h2 + (1)hf -> (1)ch3f + (5)ch4"
"104","(1)benzene + (7)h2 + (1)h2o -> (1)c-hcoh + (5)ch4"
"105","(1)benzene + (6)h2 + (3)hf -> (1)chf3 + (5)ch4"
"106","(1)benzene + (5)h2 + (2)h2o -> (1)co2 + (5)ch4"
"107","(1)benzene + (3)h2 -> (1)cyclobutadiene + (2)ch4"
"108","(1)benzene + (5)h2 -> (1)cyclobutane + (2)ch4"
"109","(1)benzene + (4)h2 -> (1)cyclobutene + (2)ch4"
"110","(1)benzene + (5)h2 -> (1)cyclopropene + (3)ch4"
"111","(1)benzene + (3)h2 + (3)h2o -> (1)dioxetan2one + (4)ch4"
"112","(1)benzene + (5)h2 + (2)h2o -> (1)dioxetane + (4)ch4"
"113","(1)benzene + (6)h2 + (2)h2o -> (1)dioxirane + (5)ch4"
"114","(1)benzene + (5)h2 + (1)h2o + (2)hf -> (1)f2co + (5)ch4"
"115","(1)benzene + (4)h2 + (2)hf -> (1)fccf + (4)ch4"
"116","(1)benzene + (6)h2 + (1)nh3 + (1)h2o -> (1)formamide + (5)ch4"
"117","(1)benzene + (3)h2 + (3)h2o -> (1)formic-anhydride + (4)ch4"
"118","(1)benzene + (2)h2 + (1)h2o -> (1)furan + (2)ch4"
"119","(1)benzene + (4)h2 + (2)h2o -> (1)glyoxal + (4)ch4"
"120","(1)benzene + (7)h2 + (1)h2o -> (1)h2co + (5)ch4"
"121","(1)benzene + (5)h2 + (1)hf -> (1)hccf + (4)ch4"
"122","(1)benzene + (5)h2 + (1)nh3 + (1)h2o -> (1)hcno + (5)ch4"
"123","(1)benzene + (6)h2 + (1)nh3 -> (1)hcn + (5)ch4"
"124","(1)benzene + (6)h2 + (1)h2o + (1)hf -> (1)hcof + (5)ch4"
"125","(1)benzene + (5)h2 + (1)nh3 + (1)h2o -> (1)hocn + (5)ch4"
"126","(1)benzene + (5)h2 + (1)nh3 + (1)h2o -> (1)honc + (5)ch4"
"127","(1)benzene + (8)h2 + (1)h2o -> (1)methanol + (5)ch4"
"128","(1)benzene + (6)h2 -> (1)n-butane + (2)ch4"
"129","(1)benzene + (5)h2 -> (1)n-pentane + (1)ch4"
"130","(1)benzene + (2)h2 + (2)nh3 + (1)h2o -> (1)oxadiazole + (4)ch4"
"131","(1)benzene + (5)h2 + (1)h2o -> (1)oxetane + (3)ch4"
"132","(1)benzene + (6)h2 + (1)h2o -> (1)oxirane + (4)ch4"
"133","(1)benzene + (5)h2 + (1)h2o -> (1)oxirene + (4)ch4"
"134","(1)benzene + (6)h2 -> (1)propene + (3)ch4"
"135","(1)benzene + (5)h2 -> (1)propyne + (3)ch4"
"136","(1)benzene + (2)h2 + (1)nh3 -> (1)pyrrole + (2)ch4"
"137","(1)benzene + (4)h2 -> (1)t-butadiene + (2)ch4"
"138","(1)benzene + (3)h2 -> (1)tetrahedrane + (2)ch4"
"139","(1)benzene + (7)h2 + (1)h2o -> (1)t-hcoh + (5)ch4"
"140","(1)bf3 + (3)h2 -> (1)bh3 + (3)hf"
"141","(2)bf3 + (4)ch4 -> (2)c2h3f + (1)b2h6 + (4)hf"
"142","(2)bf3 + (4)h2o -> (2)foof + (1)b2h6 + (2)hf"
"143","(1)bf3 + (1)h2 -> (1)bhf2 + (1)hf"
"144","(1)bf3 + (1)nh3 -> (1)bn + (3)hf"
"145","(1)bf3 + (4)ch4 -> (1)borole + (4)h2 + (3)hf"
"146","(2)bf3 + (4)ch4 + (2)hf -> (2)c2f4 + (6)h2 + (1)b2h6"
"147","(2)bf3 + (4)ch4 + (6)hf -> (2)c2f6 + (8)h2 + (1)b2h6"
"148","(2)bf3 + (2)h2 + (4)ch4 -> (2)c2h5f + (1)b2h6 + (4)hf"
"149","(2)bf3 + (2)ch4 -> (2)cf2 + (1)b2h6 + (2)hf"
"150","(2)bf3 + (2)ch4 + (2)hf -> (2)cf4 + (2)h2 + (1)b2h6"
"151","(2)bf3 + (2)h2 + (2)ch4 -> (2)ch2f2 + (1)b2h6 + (2)hf"
"152","(2)bf3 + (4)h2 + (2)ch4 -> (2)ch3f + (1)b2h6 + (4)hf"
"153","(2)bf3 + (2)ch4 -> (2)chf3 + (1)b2h6"
"154","(2)bf3 + (2)ch4 + (2)h2o -> (2)f2co + (2)h2 + (1)b2h6 + (2)hf"
"155","(2)bf3 + (2)h2 + (2)h2o -> (2)f2o + (1)b2h6 + (2)hf"
"156","(2)bf3 + (4)h2 -> (2)f2 + (1)b2h6 + (2)hf"
"157","(2)bf3 + (4)ch4 -> (2)fccf + (4)h2 + (1)b2h6 + (2)hf"
"158","(2)bf3 + (2)nh3 + (2)h2o -> (2)fno + (1)b2h6 + (4)hf"
"159","(2)bf3 + (4)ch4 -> (2)hccf + (2)h2 + (1)b2h6 + (4)hf"
"160","(2)bf3 + (2)ch4 + (2)h2o -> (2)hcof + (1)b2h6 + (4)hf"
"161","(2)bf3 + (4)h2 + (2)h2o -> (2)hof + (1)b2h6 + (4)hf"
"162","(2)bf3 + (4)h2 + (2)nh3 -> (2)nh2f + (1)b2h6 + (4)hf"
"163","(1)bh3 + (2)hf -> (1)bhf2 + (2)h2"
"164","(1)bh3 + (1)nh3 -> (1)bn + (3)h2"
"165","(1)bh3 + (4)ch4 -> (1)borole + (7)h2"
"166","(1)c2 + (1)h2 -> (1)c2h2"
"167","(1)c2 + (1)h2 + (1)hf -> (1)c2h3f"
"168","(1)c2 + (2)h2 -> (1)c2h4"
"169","(1)c2 + (3)h2 -> (1)c2h6"
"170","(1)c2 + (3)h2 + (1)nh3 -> (1)ch3nh2 + (1)ch4"
"171","(1)c2 + (1)h2 + (1)ch4 -> (1)cyclopropane"
"172","(1)c2 + (2)h2 + (1)h2o -> (1)ethanol"
"173","(1)c2 + (1)h2 + (2)h2o -> (1)formic + (1)ch4"
"174","(1)c2 + (1)nh3 + (1)h2o -> (1)hnco + (1)ch4"
"175","(1)c2 + (1)h2o -> (1)ketene"
"176","(1)c2 + (2)nh3 -> (1)nccn + (3)h2"
"177","(1)c2 + (2)h2 + (1)ch4 -> (1)propane"
"178","(1)c2 + (2)h2o -> (1)acetic"
"179","(1)c2 + (1)ch4 -> (1)allene"
"180","(1)c2 + (1)ch4 + (1)nh3 + (1)h2o -> (1)beta-lactim + (2)h2"
"181","(2)c2 + (1)b2h6 + (4)ch4 -> (2)borole + (6)h2"
"182","(1)c2 + (4)hf -> (1)c2f4 + (2)h2"
"183","(1)c2 + (6)hf -> (1)c2f6 + (3)h2"
"184","(1)c2 + (2)h2 + (1)hf -> (1)c2h5f"
"185","(1)c2 + (1)h2 + (2)hf -> (1)cf2 + (1)ch4"
"186","(1)c2 + (4)hf -> (1)cf4 + (1)ch4"
"187","(1)c2 + (1)h2 -> (1)ch2c"
"188","(1)c2 + (2)h2 + (2)hf -> (1)ch2f2 + (1)ch4"
"189","(1)c2 + (2)h2 + (1)nh3 -> (1)ch2nh + (1)ch4"
"190","(1)c2 + (3)h2 -> (1)ch2-sing + (1)ch4"
"191","(1)c2 + (3)h2 + (1)hf -> (1)ch3f + (1)ch4"
"192","(1)c2 + (2)h2 + (1)h2o -> (1)c-hcoh + (1)ch4"
"193","(1)c2 + (1)h2 + (3)hf -> (1)chf3 + (1)ch4"
"194","(1)c2 + (2)h2o -> (1)co2 + (1)ch4"
"195","(1)c2 + (2)ch4 -> (1)cyclobutadiene + (2)h2"
"196","(1)c2 + (2)ch4 -> (1)cyclobutane"
"197","(1)c2 + (2)ch4 -> (1)cyclobutene + (1)h2"
"198","(1)c2 + (1)ch4 -> (1)cyclopropene"
"199","(1)c2 + (3)h2o -> (1)dioxetan2one + (2)h2"
"200","(1)c2 + (2)h2o -> (1)dioxetane"
"201","(1)c2 + (1)h2 + (2)h2o -> (1)dioxirane + (1)ch4"
"202","(1)c2 + (1)h2o + (2)hf -> (1)f2co + (1)ch4"
"203","(1)c2 + (2)hf -> (1)fccf + (1)h2"
"204","(1)c2 + (1)h2 + (1)nh3 + (1)h2o -> (1)formamide + (1)ch4"
"205","(1)c2 + (3)h2o -> (1)formic-anhydride + (2)h2"
"206","(1)c2 + (2)ch4 + (1)h2o -> (1)furan + (3)h2"
"207","(1)c2 + (2)h2o -> (1)glyoxal + (1)h2"
"208","(1)c2 + (2)h2 + (1)h2o -> (1)h2co + (1)ch4"
"209","(1)c2 + (1)hf -> (1)hccf"
"210","(1)c2 + (1)nh3 + (1)h2o -> (1)hcno + (1)ch4"
"211","(1)c2 + (1)h2 + (1)nh3 -> (1)hcn + (1)ch4"
"212","(1)c2 + (1)h2 + (1)h2o + (1)hf -> (1)hcof + (1)ch4"
"213","(1)c2 + (1)nh3 + (1)h2o -> (1)hocn + (1)ch4"
"214","(1)c2 + (1)nh3 + (1)h2o -> (1)honc + (1)ch4"
"215","(1)c2 + (3)h2 + (1)h2o -> (1)methanol + (1)ch4"
"216","(1)c2 + (1)h2 + (2)ch4 -> (1)n-butane"
"217","(1)c2 + (3)ch4 -> (1)n-pentane"
"218","(1)c2 + (2)nh3 + (1)h2o -> (1)oxadiazole + (3)h2"
"219","(1)c2 + (1)ch4 + (1)h2o -> (1)oxetane"
"220","(1)c2 + (1)h2 + (1)h2o -> (1)oxirane"
"221","(1)c2 + (1)h2o -> (1)oxirene"
"222","(1)c2 + (1)h2 + (1)ch4 -> (1)propene"
"223","(1)c2 + (1)ch4 -> (1)propyne"
"224","(1)c2 + (2)ch4 + (1)nh3 -> (1)pyrrole + (3)h2"
"225","(1)c2 + (2)ch4 -> (1)t-butadiene + (1)h2"
"226","(1)c2 + (2)ch4 -> (1)tetrahedrane + (2)h2"
"227","(1)c2 + (2)h2 + (1)h2o -> (1)t-hcoh + (1)ch4"
"228","(1)c2h2 + (1)hf -> (1)c2h3f"
"229","(1)c2h2 + (1)h2 -> (1)c2h4"
"230","(1)c2h2 + (2)h2 -> (1)c2h6"
"231","(1)c2h2 + (2)h2 + (1)nh3 -> (1)ch3nh2 + (1)ch4"
"232","(1)c2h2 + (1)ch4 -> (1)cyclopropane"
"233","(1)c2h2 + (1)h2 + (1)h2o -> (1)ethanol"
"234","(1)c2h2 + (2)h2o -> (1)formic + (1)ch4"
"235","(1)c2h2 + (1)nh3 + (1)h2o -> (1)hnco + (1)h2 + (1)ch4"
"236","(1)c2h2 + (1)h2o -> (1)ketene + (1)h2"
"237","(1)c2h2 + (2)nh3 -> (1)nccn + (4)h2"
"238","(1)c2h2 + (1)h2 + (1)ch4 -> (1)propane"
"239","(1)c2h2 + (2)h2o -> (1)acetic + (1)h2"
"240","(1)c2h2 + (1)ch4 -> (1)allene + (1)h2"
"241","(1)c2h2 + (1)ch4 + (1)nh3 + (1)h2o -> (1)beta-lactim + (3)h2"
"242","(2)c2h2 + (1)b2h6 + (4)ch4 -> (2)borole + (8)h2"
"243","(1)c2h2 + (4)hf -> (1)c2f4 + (3)h2"
"244","(1)c2h2 + (6)hf -> (1)c2f6 + (4)h2"
"245","(1)c2h2 + (1)h2 + (1)hf -> (1)c2h5f"
"246","(1)c2h2 + (2)hf -> (1)cf2 + (1)ch4"
"247","(1)c2h2 + (4)hf -> (1)cf4 + (1)h2 + (1)ch4"
"248","(1)c2h2 -> (1)ch2c"
"249","(1)c2h2 + (1)h2 + (2)hf -> (1)ch2f2 + (1)ch4"
"250","(1)c2h2 + (1)h2 + (1)nh3 -> (1)ch2nh + (1)ch4"
"251","(1)c2h2 + (2)h2 -> (1)ch2-sing + (1)ch4"
"252","(1)c2h2 + (2)h2 + (1)hf -> (1)ch3f + (1)ch4"
"253","(1)c2h2 + (1)h2 + (1)h2o -> (1)c-hcoh + (1)ch4"
"254","(1)c2h2 + (3)hf -> (1)chf3 + (1)ch4"
"255","(1)c2h2 + (2)h2o -> (1)co2 + (1)h2 + (1)ch4"
"256","(1)c2h2 + (2)ch4 -> (1)cyclobutadiene + (3)h2"
"257","(1)c2h2 + (2)ch4 -> (1)cyclobutane + (1)h2"
"258","(1)c2h2 + (2)ch4 -> (1)cyclobutene + (2)h2"
"259","(1)c2h2 + (1)ch4 -> (1)cyclopropene + (1)h2"
"260","(1)c2h2 + (3)h2o -> (1)dioxetan2one + (3)h2"
"261","(1)c2h2 + (2)h2o -> (1)dioxetane + (1)h2"
"262","(1)c2h2 + (2)h2o -> (1)dioxirane + (1)ch4"
"263","(1)c2h2 + (1)h2o + (2)hf -> (1)f2co + (1)h2 + (1)ch4"
"264","(1)c2h2 + (2)hf -> (1)fccf + (2)h2"
"265","(1)c2h2 + (1)nh3 + (1)h2o -> (1)formamide + (1)ch4"
"266","(1)c2h2 + (3)h2o -> (1)formic-anhydride + (3)h2"
"267","(1)c2h2 + (2)ch4 + (1)h2o -> (1)furan + (4)h2"
"268","(1)c2h2 + (2)h2o -> (1)glyoxal + (2)h2"
"269","(1)c2h2 + (1)h2 + (1)h2o -> (1)h2co + (1)ch4"
"270","(1)c2h2 + (1)hf -> (1)hccf + (1)h2"
"271","(1)c2h2 + (1)nh3 + (1)h2o -> (1)hcno + (1)h2 + (1)ch4"
"272","(1)c2h2 + (1)nh3 -> (1)hcn + (1)ch4"
"273","(1)c2h2 + (1)h2o + (1)hf -> (1)hcof + (1)ch4"
"274","(1)c2h2 + (1)nh3 + (1)h2o -> (1)hocn + (1)h2 + (1)ch4"
"275","(1)c2h2 + (1)nh3 + (1)h2o -> (1)honc + (1)h2 + (1)ch4"
"276","(1)c2h2 + (2)h2 + (1)h2o -> (1)methanol + (1)ch4"
"277","(1)c2h2 + (2)ch4 -> (1)n-butane"
"278","(1)c2h2 + (3)ch4 -> (1)n-pentane + (1)h2"
"279","(1)c2h2 + (2)nh3 + (1)h2o -> (1)oxadiazole + (4)h2"
"280","(1)c2h2 + (1)ch4 + (1)h2o -> (1)oxetane + (1)h2"
"281","(1)c2h2 + (1)h2o -> (1)oxirane"
"282","(1)c2h2 + (1)h2o -> (1)oxirene + (1)h2"
"283","(1)c2h2 + (1)ch4 -> (1)propene"
"284","(1)c2h2 + (1)ch4 -> (1)propyne + (1)h2"
"285","(1)c2h2 + (2)ch4 + (1)nh3 -> (1)pyrrole + (4)h2"
"286","(1)c2h2 + (2)ch4 -> (1)t-butadiene + (2)h2"
"287","(1)c2h2 + (2)ch4 -> (1)tetrahedrane + (3)h2"
"288","(1)c2h2 + (1)h2 + (1)h2o -> (1)t-hcoh + (1)ch4"
"289","(1)c2h3f + (1)h2 -> (1)c2h4 + (1)hf"
"290","(1)c2h3f + (2)h2 -> (1)c2h6 + (1)hf"
"291","(1)c2h3f + (2)h2 + (1)nh3 -> (1)ch3nh2 + (1)ch4 + (1)hf"
"292","(1)c2h3f + (1)ch4 -> (1)cyclopropane + (1)hf"
"293","(1)c2h3f + (1)h2 + (1)h2o -> (1)ethanol + (1)hf"
"294","(1)c2h3f + (2)h2o + (1)hf -> (1)foof + (2)ch4"
"295","(1)c2h3f + (2)h2o -> (1)formic + (1)ch4 + (1)hf"
"296","(1)c2h3f + (1)nh3 + (1)h2o -> (1)hnco + (1)h2 + (1)ch4 + (1)hf"
"297","(1)c2h3f + (1)h2o -> (1)ketene + (1)h2 + (1)hf"
"298","(1)c2h3f + (2)nh3 -> (1)nccn + (4)h2 + (1)hf"
"299","(1)c2h3f + (1)h2 + (1)ch4 -> (1)propane + (1)hf"
"300","(1)c2h3f + (2)h2o -> (1)acetic + (1)h2 + (1)hf"
"301","(1)c2h3f + (1)ch4 -> (1)allene + (1)h2 + (1)hf"
"302","(1)c2h3f + (1)ch4 + (1)nh3 + (1)h2o -> (1)beta-lactim + (3)h2 + (1)hf"
"303","(2)c2h3f + (2)h2 + (1)b2h6 + (2)hf -> (2)bhf2 + (4)ch4"
"304","(2)c2h3f + (1)b2h6 + (4)ch4 -> (2)borole + (8)h2 + (2)hf"
"305","(1)c2h3f + (3)hf -> (1)c2f4 + (3)h2"
"306","(1)c2h3f + (5)hf -> (1)c2f6 + (4)h2"
"307","(1)c2h3f + (1)h2 -> (1)c2h5f"
"308","(1)c2h3f + (1)hf -> (1)cf2 + (1)ch4"
"309","(1)c2h3f + (3)hf -> (1)cf4 + (1)h2 + (1)ch4"
"310","(1)c2h3f -> (1)ch2c + (1)hf"
"311","(1)c2h3f + (1)h2 + (1)hf -> (1)ch2f2 + (1)ch4"
"312","(1)c2h3f + (1)h2 + (1)nh3 -> (1)ch2nh + (1)ch4 + (1)hf"
"313","(1)c2h3f + (2)h2 -> (1)ch2-sing + (1)ch4 + (1)hf"
"314","(1)c2h3f + (2)h2 -> (1)ch3f + (1)ch4"
"315","(1)c2h3f + (1)h2 + (1)h2o -> (1)c-hcoh + (1)ch4 + (1)hf"
"316","(1)c2h3f + (2)hf -> (1)chf3 + (1)ch4"
"317","(1)c2h3f + (2)h2o -> (1)co2 + (1)h2 + (1)ch4 + (1)hf"
"318","(1)c2h3f + (2)ch4 -> (1)cyclobutadiene + (3)h2 + (1)hf"
"319","(1)c2h3f + (2)ch4 -> (1)cyclobutane + (1)h2 + (1)hf"
"320","(1)c2h3f + (2)ch4 -> (1)cyclobutene + (2)h2 + (1)hf"
"321","(1)c2h3f + (1)ch4 -> (1)cyclopropene + (1)h2 + (1)hf"
"322","(1)c2h3f + (3)h2o -> (1)dioxetan2one + (3)h2 + (1)hf"
"323","(1)c2h3f + (2)h2o -> (1)dioxetane + (1)h2 + (1)hf"
"324","(1)c2h3f + (2)h2o -> (1)dioxirane + (1)ch4 + (1)hf"
"325","(1)c2h3f + (1)h2o + (1)hf -> (1)f2co + (1)h2 + (1)ch4"
"326","(1)c2h3f + (1)h2 + (1)h2o + (1)hf -> (1)f2o + (2)ch4"
"327","(1)c2h3f + (2)h2 + (1)hf -> (1)f2 + (2)ch4"
"328","(1)c2h3f + (1)hf -> (1)fccf + (2)h2"
"329","(1)c2h3f + (1)nh3 + (1)h2o -> (1)fno + (2)ch4"
"330","(1)c2h3f + (1)nh3 + (1)h2o -> (1)formamide + (1)ch4 + (1)hf"
"331","(1)c2h3f + (3)h2o -> (1)formic-anhydride + (3)h2 + (1)hf"
"332","(1)c2h3f + (2)ch4 + (1)h2o -> (1)furan + (4)h2 + (1)hf"
"333","(1)c2h3f + (2)h2o -> (1)glyoxal + (2)h2 + (1)hf"
"334","(1)c2h3f + (1)h2 + (1)h2o -> (1)h2co + (1)ch4 + (1)hf"
"335","(1)c2h3f -> (1)hccf + (1)h2"
"336","(1)c2h3f + (1)nh3 + (1)h2o -> (1)hcno + (1)h2 + (1)ch4 + (1)hf"
"337","(1)c2h3f + (1)nh3 -> (1)hcn + (1)ch4 + (1)hf"
"338","(1)c2h3f + (1)h2o -> (1)hcof + (1)ch4"
"339","(1)c2h3f + (1)nh3 + (1)h2o -> (1)hocn + (1)h2 + (1)ch4 + (1)hf"
"340","(1)c2h3f + (2)h2 + (1)h2o -> (1)hof + (2)ch4"
"341","(1)c2h3f + (1)nh3 + (1)h2o -> (1)honc + (1)h2 + (1)ch4 + (1)hf"
"342","(1)c2h3f + (2)h2 + (1)h2o -> (1)methanol + (1)ch4 + (1)hf"
"343","(1)c2h3f + (2)ch4 -> (1)n-butane + (1)hf"
"344","(1)c2h3f + (2)h2 + (1)nh3 -> (1)nh2f + (2)ch4"
"345","(1)c2h3f + (3)ch4 -> (1)n-pentane + (1)h2 + (1)hf"
"346","(1)c2h3f + (2)nh3 + (1)h2o -> (1)oxadiazole + (4)h2 + (1)hf"
"347","(1)c2h3f + (1)ch4 + (1)h2o -> (1)oxetane + (1)h2 + (1)hf"
"348","(1)c2h3f + (1)h2o -> (1)oxirane + (1)hf"
"349","(1)c2h3f + (1)h2o -> (1)oxirene + (1)h2 + (1)hf"
"350","(1)c2h3f + (1)ch4 -> (1)propene + (1)hf"
"351","(1)c2h3f + (1)ch4 -> (1)propyne + (1)h2 + (1)hf"
"352","(1)c2h3f + (2)ch4 + (1)nh3 -> (1)pyrrole + (4)h2 + (1)hf"
"353","(1)c2h3f + (2)ch4 -> (1)t-butadiene + (2)h2 + (1)hf"
"354","(1)c2h3f + (2)ch4 -> (1)tetrahedrane + (3)h2 + (1)hf"
"355","(1)c2h3f + (1)h2 + (1)h2o -> (1)t-hcoh + (1)ch4 + (1)hf"
"356","(1)c2h4 + (1)h2 -> (1)c2h6"
"357","(1)c2h4 + (1)h2 + (1)nh3 -> (1)ch3nh2 + (1)ch4"
"358","(1)c2h4 + (1)ch4 -> (1)cyclopropane + (1)h2"
"359","(1)c2h4 + (1)h2o -> (1)ethanol"
"360","(1)c2h4 + (2)h2o -> (1)formic + (1)h2 + (1)ch4"
"361","(1)c2h4 + (1)nh3 + (1)h2o -> (1)hnco + (2)h2 + (1)ch4"
"362","(1)c2h4 + (1)h2o -> (1)ketene + (2)h2"
"363","(1)c2h4 + (2)nh3 -> (1)nccn + (5)h2"
"364","(1)c2h4 + (1)ch4 -> (1)propane"
"365","(1)c2h4 + (2)h2o -> (1)acetic + (2)h2"
"366","(1)c2h4 + (1)ch4 -> (1)allene + (2)h2"
"367","(1)c2h4 + (1)ch4 + (1)nh3 + (1)h2o -> (1)beta-lactim + (4)h2"
"368","(2)c2h4 + (1)b2h6 + (4)ch4 -> (2)borole + (10)h2"
"369","(1)c2h4 + (4)hf -> (1)c2f4 + (4)h2"
"370","(1)c2h4 + (6)hf -> (1)c2f6 + (5)h2"
"371","(1)c2h4 + (1)hf -> (1)c2h5f"
"372","(1)c2h4 + (2)hf -> (1)cf2 + (1)h2 + (1)ch4"
"373","(1)c2h4 + (4)hf -> (1)cf4 + (2)h2 + (1)ch4"
"374","(1)c2h4 -> (1)ch2c + (1)h2"
"375","(1)c2h4 + (2)hf -> (1)ch2f2 + (1)ch4"
"376","(1)c2h4 + (1)nh3 -> (1)ch2nh + (1)ch4"
"377","(1)c2h4 + (1)h2 -> (1)ch2-sing + (1)ch4"
"378","(1)c2h4 + (1)h2 + (1)hf -> (1)ch3f + (1)ch4"
"379","(1)c2h4 + (1)h2o -> (1)c-hcoh + (1)ch4"
"380","(1)c2h4 + (3)hf -> (1)chf3 + (1)h2 + (1)ch4"
"381","(1)c2h4 + (2)h2o -> (1)co2 + (2)h2 + (1)ch4"
"382","(1)c2h4 + (2)ch4 -> (1)cyclobutadiene + (4)h2"
"383","(1)c2h4 + (2)ch4 -> (1)cyclobutane + (2)h2"
"384","(1)c2h4 + (2)ch4 -> (1)cyclobutene + (3)h2"
"385","(1)c2h4 + (1)ch4 -> (1)cyclopropene + (2)h2"
"386","(1)c2h4 + (3)h2o -> (1)dioxetan2one + (4)h2"
"387","(1)c2h4 + (2)h2o -> (1)dioxetane + (2)h2"
"388","(1)c2h4 + (2)h2o -> (1)dioxirane + (1)h2 + (1)ch4"
"389","(1)c2h4 + (1)h2o + (2)hf -> (1)f2co + (2)h2 + (1)ch4"
"390","(1)c2h4 + (2)hf -> (1)fccf + (3)h2"
"391","(1)c2h4 + (1)nh3 + (1)h2o -> (1)formamide + (1)h2 + (1)ch4"
"392","(1)c2h4 + (3)h2o -> (1)formic-anhydride + (4)h2"
"393","(1)c2h4 + (2)ch4 + (1)h2o -> (1)furan + (5)h2"
"394","(1)c2h4 + (2)h2o -> (1)glyoxal + (3)h2"
"395","(1)c2h4 + (1)h2o -> (1)h2co + (1)ch4"
"396","(1)c2h4 + (1)hf -> (1)hccf + (2)h2"
"397","(1)c2h4 + (1)nh3 + (1)h2o -> (1)hcno + (2)h2 + (1)ch4"
"398","(1)c2h4 + (1)nh3 -> (1)hcn + (1)h2 + (1)ch4"
"399","(1)c2h4 + (1)h2o + (1)hf -> (1)hcof + (1)h2 + (1)ch4"
"400","(1)c2h4 + (1)nh3 + (1)h2o -> (1)hocn + (2)h2 + (1)ch4"
"401","(1)c2h4 + (1)nh3 + (1)h2o -> (1)honc + (2)h2 + (1)ch4"
"402","(1)c2h4 + (1)h2 + (1)h2o -> (1)methanol + (1)ch4"
"403","(1)c2h4 + (2)ch4 -> (1)n-butane + (1)h2"
"404","(1)c2h4 + (3)ch4 -> (1)n-pentane + (2)h2"
"405","(1)c2h4 + (2)nh3 + (1)h2o -> (1)oxadiazole + (5)h2"
"406","(1)c2h4 + (1)ch4 + (1)h2o -> (1)oxetane + (2)h2"
"407","(1)c2h4 + (1)h2o -> (1)oxirane + (1)h2"
"408","(1)c2h4 + (1)h2o -> (1)oxirene + (2)h2"
"409","(1)c2h4 + (1)ch4 -> (1)propene + (1)h2"
"410","(1)c2h4 + (1)ch4 -> (1)propyne + (2)h2"
"411","(1)c2h4 + (2)ch4 + (1)nh3 -> (1)pyrrole + (5)h2"
"412","(1)c2h4 + (2)ch4 -> (1)t-butadiene + (3)h2"
"413","(1)c2h4 + (2)ch4 -> (1)tetrahedrane + (4)h2"
"414","(1)c2h4 + (1)h2o -> (1)t-hcoh + (1)ch4"
"415","(1)c2h6 + (1)nh3 -> (1)ch3nh2 + (1)ch4"
"416","(1)c2h6 + (1)ch4 -> (1)cyclopropane + (2)h2"
"417","(1)c2h6 + (1)h2o -> (1)ethanol + (1)h2"
"418","(1)c2h6 + (2)h2o -> (1)formic + (2)h2 + (1)ch4"
"419","(1)c2h6 + (1)nh3 + (1)h2o -> (1)hnco + (3)h2 + (1)ch4"
"420","(1)c2h6 + (1)h2o -> (1)ketene + (3)h2"
"421","(1)c2h6 + (2)nh3 -> (1)nccn + (6)h2"
"422","(1)c2h6 + (1)ch4 -> (1)propane + (1)h2"
"423","(1)c2h6 + (2)h2o -> (1)acetic + (3)h2"
"424","(1)c2h6 + (1)ch4 -> (1)allene + (3)h2"
"425","(1)c2h6 + (1)ch4 + (1)nh3 + (1)h2o -> (1)beta-lactim + (5)h2"
"426","(2)c2h6 + (1)b2h6 + (4)ch4 -> (2)borole + (12)h2"
"427","(1)c2h6 + (4)hf -> (1)c2f4 + (5)h2"
"428","(1)c2h6 + (6)hf -> (1)c2f6 + (6)h2"
"429","(1)c2h6 + (1)hf -> (1)c2h5f + (1)h2"
"430","(1)c2h6 + (2)hf -> (1)cf2 + (2)h2 + (1)ch4"
"431","(1)c2h6 + (4)hf -> (1)cf4 + (3)h2 + (1)ch4"
"432","(1)c2h6 -> (1)ch2c + (2)h2"
"433","(1)c2h6 + (2)hf -> (1)ch2f2 + (1)h2 + (1)ch4"
"434","(1)c2h6 + (1)nh3 -> (1)ch2nh + (1)h2 + (1)ch4"
"435","(1)c2h6 -> (1)ch2-sing + (1)ch4"
"436","(1)c2h6 + (1)hf -> (1)ch3f + (1)ch4"
"437","(1)c2h6 + (1)h2o -> (1)c-hcoh + (1)h2 + (1)ch4"
"438","(1)c2h6 + (3)hf -> (1)chf3 + (2)h2 + (1)ch4"
"439","(1)c2h6 + (2)h2o -> (1)co2 + (3)h2 + (1)ch4"
"440","(1)c2h6 + (2)ch4 -> (1)cyclobutadiene + (5)h2"
"441","(1)c2h6 + (2)ch4 -> (1)cyclobutane + (3)h2"
"442","(1)c2h6 + (2)ch4 -> (1)cyclobutene + (4)h2"
"443","(1)c2h6 + (1)ch4 -> (1)cyclopropene + (3)h2"
"444","(1)c2h6 + (3)h2o -> (1)dioxetan2one + (5)h2"
"445","(1)c2h6 + (2)h2o -> (1)dioxetane + (3)h2"
"446","(1)c2h6 + (2)h2o -> (1)dioxirane + (2)h2 + (1)ch4"
"447","(1)c2h6 + (1)h2o + (2)hf -> (1)f2co + (3)h2 + (1)ch4"
"448","(1)c2h6 + (2)hf -> (1)fccf + (4)h2"
"449","(1)c2h6 + (1)nh3 + (1)h2o -> (1)formamide + (2)h2 + (1)ch4"
"450","(1)c2h6 + (3)h2o -> (1)formic-anhydride + (5)h2"
"451","(1)c2h6 + (2)ch4 + (1)h2o -> (1)furan + (6)h2"
"452","(1)c2h6 + (2)h2o -> (1)glyoxal + (4)h2"
"453","(1)c2h6 + (1)h2o -> (1)h2co + (1)h2 + (1)ch4"
"454","(1)c2h6 + (1)hf -> (1)hccf + (3)h2"
"455","(1)c2h6 + (1)nh3 + (1)h2o -> (1)hcno + (3)h2 + (1)ch4"
"456","(1)c2h6 + (1)nh3 -> (1)hcn + (2)h2 + (1)ch4"
"457","(1)c2h6 + (1)h2o + (1)hf -> (1)hcof + (2)h2 + (1)ch4"
"458","(1)c2h6 + (1)nh3 + (1)h2o -> (1)hocn + (3)h2 + (1)ch4"
"459","(1)c2h6 + (1)nh3 + (1)h2o -> (1)honc + (3)h2 + (1)ch4"
"460","(1)c2h6 + (1)h2o -> (1)methanol + (1)ch4"
"461","(1)c2h6 + (2)ch4 -> (1)n-butane + (2)h2"
"462","(1)c2h6 + (3)ch4 -> (1)n-pentane + (3)h2"
"463","(1)c2h6 + (2)nh3 + (1)h2o -> (1)oxadiazole + (6)h2"
"464","(1)c2h6 + (1)ch4 + (1)h2o -> (1)oxetane + (3)h2"
"465","(1)c2h6 + (1)h2o -> (1)oxirane + (2)h2"
"466","(1)c2h6 + (1)h2o -> (1)oxirene + (3)h2"
"467","(1)c2h6 + (1)ch4 -> (1)propene + (2)h2"
"468","(1)c2h6 + (1)ch4 -> (1)propyne + (3)h2"
"469","(1)c2h6 + (2)ch4 + (1)nh3 -> (1)pyrrole + (6)h2"
"470","(1)c2h6 + (2)ch4 -> (1)t-butadiene + (4)h2"
"471","(1)c2h6 + (2)ch4 -> (1)tetrahedrane + (5)h2"
"472","(1)c2h6 + (1)h2o -> (1)t-hcoh + (1)h2 + (1)ch4"
"473","(1)ch3nh2 + (2)ch4 -> (1)cyclopropane + (2)h2 + (1)nh3"
"474","(1)ch3nh2 + (1)ch4 + (1)h2o -> (1)ethanol + (1)h2 + (1)nh3"
"475","(1)ch3nh2 + (2)h2o -> (1)formic + (2)h2 + (1)nh3"
"476","(1)ch3nh2 + (1)h2o -> (1)hnco + (3)h2"
"477","(1)ch3nh2 + (2)nh3 -> (1)hnnn + (3)h2 + (1)ch4"
"478","(1)ch3nh2 + (1)ch4 + (1)h2o -> (1)ketene + (3)h2 + (1)nh3"
"479","(1)ch3nh2 + (1)nh3 -> (1)n2h4 + (1)ch4"
"480","(1)ch3nh2 + (1)nh3 + (1)h2o -> (1)n2o + (3)h2 + (1)ch4"
"481","(1)ch3nh2 + (1)nh3 + (4)h2o -> (1)n2o4 + (6)h2 + (1)ch4"
"482","(1)ch3nh2 + (1)ch4 + (1)nh3 -> (1)nccn + (6)h2"
"483","(1)ch3nh2 + (1)h2o -> (1)nh2oh + (1)ch4"
"484","(1)ch3nh2 + (2)ch4 -> (1)propane + (1)h2 + (1)nh3"
"485","(1)ch3nh2 + (2)h2o -> (1)t-hono + (2)h2 + (1)ch4"
"486","(1)ch3nh2 + (1)ch4 + (2)h2o -> (1)acetic + (3)h2 + (1)nh3"
"487","(1)ch3nh2 + (2)ch4 -> (1)allene + (3)h2 + (1)nh3"
"488","(1)ch3nh2 + (2)ch4 + (1)h2o -> (1)beta-lactim + (5)h2"
"489","(2)ch3nh2 + (1)b2h6 -> (2)bn + (4)h2 + (2)ch4"
"490","(2)ch3nh2 + (1)b2h6 + (6)ch4 -> (2)borole + (12)h2 + (2)nh3"
"491","(1)ch3nh2 + (1)ch4 + (4)hf -> (1)c2f4 + (5)h2 + (1)nh3"
"492","(1)ch3nh2 + (1)ch4 + (6)hf -> (1)c2f6 + (6)h2 + (1)nh3"
"493","(1)ch3nh2 + (1)ch4 + (1)hf -> (1)c2h5f + (1)h2 + (1)nh3"
"494","(1)ch3nh2 + (2)hf -> (1)cf2 + (2)h2 + (1)nh3"
"495","(1)ch3nh2 + (4)hf -> (1)cf4 + (3)h2 + (1)nh3"
"496","(1)ch3nh2 + (1)ch4 -> (1)ch2c + (2)h2 + (1)nh3"
"497","(1)ch3nh2 + (2)hf -> (1)ch2f2 + (1)h2 + (1)nh3"
"498","(1)ch3nh2 -> (1)ch2nh + (1)h2"
"499","(1)ch3nh2 -> (1)ch2-sing + (1)nh3"
"500","(1)ch3nh2 + (1)hf -> (1)ch3f + (1)nh3"
"501","(1)ch3nh2 + (1)h2o -> (1)c-hcoh + (1)h2 + (1)nh3"
"502","(1)ch3nh2 + (3)hf -> (1)chf3 + (2)h2 + (1)nh3"
"503","(1)ch3nh2 + (2)h2o -> (1)c-hono + (2)h2 + (1)ch4"
"504","(1)ch3nh2 + (1)nh3 -> (1)c-n2h2 + (1)h2 + (1)ch4"
"505","(1)ch3nh2 + (2)h2o -> (1)co2 + (3)h2 + (1)nh3"
"506","(1)ch3nh2 + (3)ch4 -> (1)cyclobutadiene + (5)h2 + (1)nh3"
"507","(1)ch3nh2 + (3)ch4 -> (1)cyclobutane + (3)h2 + (1)nh3"
"508","(1)ch3nh2 + (3)ch4 -> (1)cyclobutene + (4)h2 + (1)nh3"
"509","(1)ch3nh2 + (2)ch4 -> (1)cyclopropene + (3)h2 + (1)nh3"
"510","(1)ch3nh2 + (1)ch4 + (3)h2o -> (1)dioxetan2one + (5)h2 + (1)nh3"
"511","(1)ch3nh2 + (1)ch4 + (2)h2o -> (1)dioxetane + (3)h2 + (1)nh3"
"512","(1)ch3nh2 + (2)h2o -> (1)dioxirane + (2)h2 + (1)nh3"
"513","(1)ch3nh2 + (1)h2o + (2)hf -> (1)f2co + (3)h2 + (1)nh3"
"514","(1)ch3nh2 + (1)ch4 + (2)hf -> (1)fccf + (4)h2 + (1)nh3"
"515","(1)ch3nh2 + (1)h2o + (1)hf -> (1)fno + (2)h2 + (1)ch4"
"516","(1)ch3nh2 + (1)h2o -> (1)formamide + (2)h2"
"517","(1)ch3nh2 + (1)ch4 + (3)h2o -> (1)formic-anhydride + (5)h2 + (1)nh3"
"518","(1)ch3nh2 + (3)ch4 + (1)h2o -> (1)furan + (6)h2 + (1)nh3"
"519","(1)ch3nh2 + (1)ch4 + (2)h2o -> (1)glyoxal + (4)h2 + (1)nh3"
"520","(1)ch3nh2 + (1)h2o -> (1)h2co + (1)h2 + (1)nh3"
"521","(1)ch3nh2 + (1)ch4 + (1)hf -> (1)hccf + (3)h2 + (1)nh3"
"522","(1)ch3nh2 + (1)h2o -> (1)hcno + (3)h2"
"523","(1)ch3nh2 -> (1)hcn + (2)h2"
"524","(1)ch3nh2 + (1)h2o + (1)hf -> (1)hcof + (2)h2 + (1)nh3"
"525","(1)ch3nh2 + (1)h2o -> (1)hno + (1)h2 + (1)ch4"
"526","(1)ch3nh2 + (1)h2o -> (1)hocn + (3)h2"
"527","(1)ch3nh2 + (1)h2o -> (1)honc + (3)h2"
"528","(1)ch3nh2 + (1)h2o -> (1)methanol + (1)nh3"
"529","(1)ch3nh2 + (3)ch4 -> (1)n-butane + (2)h2 + (1)nh3"
"530","(1)ch3nh2 + (1)hf -> (1)nh2f + (1)ch4"
"531","(1)ch3nh2 + (4)ch4 -> (1)n-pentane + (3)h2 + (1)nh3"
"532","(1)ch3nh2 + (1)ch4 + (1)nh3 + (1)h2o -> (1)oxadiazole + (6)h2"
"533","(1)ch3nh2 + (2)ch4 + (1)h2o -> (1)oxetane + (3)h2 + (1)nh3"
"534","(1)ch3nh2 + (1)ch4 + (1)h2o -> (1)oxirane + (2)h2 + (1)nh3"
"535","(1)ch3nh2 + (1)ch4 + (1)h2o -> (1)oxirene + (3)h2 + (1)nh3"
"536","(1)ch3nh2 + (2)ch4 -> (1)propene + (2)h2 + (1)nh3"
"537","(1)ch3nh2 + (2)ch4 -> (1)propyne + (3)h2 + (1)nh3"
"538","(1)ch3nh2 + (3)ch4 -> (1)pyrrole + (6)h2"
"539","(1)ch3nh2 + (3)ch4 -> (1)t-butadiene + (4)h2 + (1)nh3"
"540","(1)ch3nh2 + (3)ch4 -> (1)tetrahedrane + (5)h2 + (1)nh3"
"541","(1)ch3nh2 + (1)h2o -> (1)t-hcoh + (1)h2 + (1)nh3"
"542","(1)ch3nh2 + (1)nh3 -> (1)t-n2h2 + (1)h2 + (1)ch4"
"543","(1)cyclopropane + (1)h2 + (1)h2o -> (1)ethanol + (1)ch4"
"544","(1)cyclopropane + (2)h2o -> (1)formic + (2)ch4"
"545","(1)cyclopropane + (1)nh3 + (1)h2o -> (1)hnco + (1)h2 + (2)ch4"
"546","(1)cyclopropane + (1)h2o -> (1)ketene + (1)h2 + (1)ch4"
"547","(1)cyclopropane + (2)nh3 -> (1)nccn + (4)h2 + (1)ch4"
"548","(1)cyclopropane + (1)h2 -> (1)propane"
"549","(1)cyclopropane + (2)h2o -> (1)acetic + (1)h2 + (1)ch4"
"550","(1)cyclopropane -> (1)allene + (1)h2"
"551","(1)cyclopropane + (1)nh3 + (1)h2o -> (1)beta-lactim + (3)h2"
"552","(2)cyclopropane + (1)b2h6 + (2)ch4 -> (2)borole + (8)h2"
"553","(1)cyclopropane + (4)hf -> (1)c2f4 + (3)h2 + (1)ch4"
"554","(1)cyclopropane + (6)hf -> (1)c2f6 + (4)h2 + (1)ch4"
"555","(1)cyclopropane + (1)h2 + (1)hf -> (1)c2h5f + (1)ch4"
"556","(1)cyclopropane + (2)hf -> (1)cf2 + (2)ch4"
"557","(1)cyclopropane + (4)hf -> (1)cf4 + (1)h2 + (2)ch4"
"558","(1)cyclopropane -> (1)ch2c + (1)ch4"
"559","(1)cyclopropane + (1)h2 + (2)hf -> (1)ch2f2 + (2)ch4"
"560","(1)cyclopropane + (1)h2 + (1)nh3 -> (1)ch2nh + (2)ch4"
"561","(1)cyclopropane + (2)h2 -> (1)ch2-sing + (2)ch4"
"562","(1)cyclopropane + (2)h2 + (1)hf -> (1)ch3f + (2)ch4"
"563","(1)cyclopropane + (1)h2 + (1)h2o -> (1)c-hcoh + (2)ch4"
"564","(1)cyclopropane + (3)hf -> (1)chf3 + (2)ch4"
"565","(1)cyclopropane + (2)h2o -> (1)co2 + (1)h2 + (2)ch4"
"566","(1)cyclopropane + (1)ch4 -> (1)cyclobutadiene + (3)h2"
"567","(1)cyclopropane + (1)ch4 -> (1)cyclobutane + (1)h2"
"568","(1)cyclopropane + (1)ch4 -> (1)cyclobutene + (2)h2"
"569","(1)cyclopropane -> (1)cyclopropene + (1)h2"
"570","(1)cyclopropane + (3)h2o -> (1)dioxetan2one + (3)h2 + (1)ch4"
"571","(1)cyclopropane + (2)h2o -> (1)dioxetane + (1)h2 + (1)ch4"
"572","(1)cyclopropane + (2)h2o -> (1)dioxirane + (2)ch4"
"573","(1)cyclopropane + (1)h2o + (2)hf -> (1)f2co + (1)h2 + (2)ch4"
"574","(1)cyclopropane + (2)hf -> (1)fccf + (2)h2 + (1)ch4"
"575","(1)cyclopropane + (1)nh3 + (1)h2o -> (1)formamide + (2)ch4"
"576","(1)cyclopropane + (3)h2o -> (1)formic-anhydride + (3)h2 + (1)ch4"
"577","(1)cyclopropane + (1)ch4 + (1)h2o -> (1)furan + (4)h2"
"578","(1)cyclopropane + (2)h2o -> (1)glyoxal + (2)h2 + (1)ch4"
"579","(1)cyclopropane + (1)h2 + (1)h2o -> (1)h2co + (2)ch4"
"580","(1)cyclopropane + (1)hf -> (1)hccf + (1)h2 + (1)ch4"
"581","(1)cyclopropane + (1)nh3 + (1)h2o -> (1)hcno + (1)h2 + (2)ch4"
"582","(1)cyclopropane + (1)nh3 -> (1)hcn + (2)ch4"
"583","(1)cyclopropane + (1)h2o + (1)hf -> (1)hcof + (2)ch4"
"584","(1)cyclopropane + (1)nh3 + (1)h2o -> (1)hocn + (1)h2 + (2)ch4"
"585","(1)cyclopropane + (1)nh3 + (1)h2o -> (1)honc + (1)h2 + (2)ch4"
"586","(1)cyclopropane + (2)h2 + (1)h2o -> (1)methanol + (2)ch4"
"587","(1)cyclopropane + (1)ch4 -> (1)n-butane"
"588","(1)cyclopropane + (2)ch4 -> (1)n-pentane + (1)h2"
"589","(1)cyclopropane + (2)nh3 + (1)h2o -> (1)oxadiazole + (4)h2 + (1)ch4"
"590","(1)cyclopropane + (1)h2o -> (1)oxetane + (1)h2"
"591","(1)cyclopropane + (1)h2o -> (1)oxirane + (1)ch4"
"592","(1)cyclopropane + (1)h2o -> (1)oxirene + (1)h2 + (1)ch4"
"593","(1)cyclopropane -> (1)propene"
"594","(1)cyclopropane -> (1)propyne + (1)h2"
"595","(1)cyclopropane + (1)ch4 + (1)nh3 -> (1)pyrrole + (4)h2"
"596","(1)cyclopropane + (1)ch4 -> (1)t-butadiene + (2)h2"
"597","(1)cyclopropane + (1)ch4 -> (1)tetrahedrane + (3)h2"
"598","(1)cyclopropane + (1)h2 + (1)h2o -> (1)t-hcoh + (2)ch4"
"599","(1)ethanol + (1)h2o + (2)hf -> (1)foof + (1)h2 + (2)ch4"
"600","(1)ethanol + (1)h2o -> (1)formic + (1)h2 + (1)ch4"
"601","(1)ethanol + (1)nh3 -> (1)hnco + (2)h2 + (1)ch4"
"602","(1)ethanol + (1)h2 + (1)h2o -> (1)hooh + (2)ch4"
"603","(1)ethanol -> (1)ketene + (2)h2"
"604","(1)ethanol + (2)nh3 -> (1)n2o + (2)h2 + (2)ch4"
"605","(1)ethanol + (2)nh3 + (3)h2o -> (1)n2o4 + (5)h2 + (2)ch4"
"606","(1)ethanol + (2)nh3 -> (1)nccn + (5)h2 + (1)h2o"
"607","(1)ethanol + (1)h2 + (1)nh3 -> (1)nh2oh + (2)ch4"
"608","(1)ethanol + (2)h2o -> (1)o3 + (1)h2 + (2)ch4"
"609","(1)ethanol + (1)ch4 -> (1)propane + (1)h2o"
"610","(1)ethanol + (1)nh3 + (1)h2o -> (1)t-hono + (1)h2 + (2)ch4"
"611","(1)ethanol + (1)h2o -> (1)acetic + (2)h2"
"612","(1)ethanol + (1)ch4 -> (1)allene + (2)h2 + (1)h2o"
"613","(1)ethanol + (1)ch4 + (1)nh3 -> (1)beta-lactim + (4)h2"
"614","(2)ethanol + (1)b2h6 + (4)ch4 -> (2)borole + (10)h2 + (2)h2o"
"615","(1)ethanol + (4)hf -> (1)c2f4 + (4)h2 + (1)h2o"
"616","(1)ethanol + (6)hf -> (1)c2f6 + (5)h2 + (1)h2o"
"617","(1)ethanol + (1)hf -> (1)c2h5f + (1)h2o"
"618","(1)ethanol + (2)hf -> (1)cf2 + (1)h2 + (1)ch4 + (1)h2o"
"619","(1)ethanol + (4)hf -> (1)cf4 + (2)h2 + (1)ch4 + (1)h2o"
"620","(1)ethanol -> (1)ch2c + (1)h2 + (1)h2o"
"621","(1)ethanol + (2)hf -> (1)ch2f2 + (1)ch4 + (1)h2o"
"622","(1)ethanol + (1)nh3 -> (1)ch2nh + (1)ch4 + (1)h2o"
"623","(1)ethanol + (1)h2 -> (1)ch2-sing + (1)ch4 + (1)h2o"
"624","(1)ethanol + (1)h2 + (1)hf -> (1)ch3f + (1)ch4 + (1)h2o"
"625","(1)ethanol -> (1)c-hcoh + (1)ch4"
"626","(1)ethanol + (3)hf -> (1)chf3 + (1)h2 + (1)ch4 + (1)h2o"
"627","(1)ethanol + (1)nh3 + (1)h2o -> (1)c-hono + (1)h2 + (2)ch4"
"628","(1)ethanol + (1)h2o -> (1)co2 + (2)h2 + (1)ch4"
"629","(1)ethanol + (2)ch4 -> (1)cyclobutadiene + (4)h2 + (1)h2o"
"630","(1)ethanol + (2)ch4 -> (1)cyclobutane + (2)h2 + (1)h2o"
"631","(1)ethanol + (2)ch4 -> (1)cyclobutene + (3)h2 + (1)h2o"
"632","(1)ethanol + (1)ch4 -> (1)cyclopropene + (2)h2 + (1)h2o"
"633","(1)ethanol + (2)h2o -> (1)dioxetan2one + (4)h2"
"634","(1)ethanol + (1)h2o -> (1)dioxetane + (2)h2"
"635","(1)ethanol + (1)h2o -> (1)dioxirane + (1)h2 + (1)ch4"
"636","(1)ethanol + (2)hf -> (1)f2co + (2)h2 + (1)ch4"
"637","(1)ethanol + (2)hf -> (1)f2o + (2)ch4"
"638","(1)ethanol + (2)hf -> (1)fccf + (3)h2 + (1)h2o"
"639","(1)ethanol + (1)nh3 + (1)hf -> (1)fno + (1)h2 + (2)ch4"
"640","(1)ethanol + (1)nh3 -> (1)formamide + (1)h2 + (1)ch4"
"641","(1)ethanol + (2)h2o -> (1)formic-anhydride + (4)h2"
"642","(1)ethanol + (2)ch4 -> (1)furan + (5)h2"
"643","(1)ethanol + (1)h2o -> (1)glyoxal + (3)h2"
"644","(1)ethanol -> (1)h2co + (1)ch4"
"645","(1)ethanol + (1)hf -> (1)hccf + (2)h2 + (1)h2o"
"646","(1)ethanol + (1)nh3 -> (1)hcno + (2)h2 + (1)ch4"
"647","(1)ethanol + (1)nh3 -> (1)hcn + (1)h2 + (1)ch4 + (1)h2o"
"648","(1)ethanol + (1)hf -> (1)hcof + (1)h2 + (1)ch4"
"649","(1)ethanol + (1)nh3 -> (1)hno + (2)ch4"
"650","(1)ethanol + (1)nh3 -> (1)hocn + (2)h2 + (1)ch4"
"651","(1)ethanol + (1)h2 + (1)hf -> (1)hof + (2)ch4"
"652","(1)ethanol + (1)nh3 -> (1)honc + (2)h2 + (1)ch4"
"653","(1)ethanol + (1)h2 -> (1)methanol + (1)ch4"
"654","(1)ethanol + (2)ch4 -> (1)n-butane + (1)h2 + (1)h2o"
"655","(1)ethanol + (3)ch4 -> (1)n-pentane + (2)h2 + (1)h2o"
"656","(1)ethanol + (2)nh3 -> (1)oxadiazole + (5)h2"
"657","(1)ethanol + (1)ch4 -> (1)oxetane + (2)h2"
"658","(1)ethanol -> (1)oxirane + (1)h2"
"659","(1)ethanol -> (1)oxirene + (2)h2"
"660","(1)ethanol + (1)ch4 -> (1)propene + (1)h2 + (1)h2o"
"661","(1)ethanol + (1)ch4 -> (1)propyne + (2)h2 + (1)h2o"
"662","(1)ethanol + (2)ch4 + (1)nh3 -> (1)pyrrole + (5)h2 + (1)h2o"
"663","(1)ethanol + (2)ch4 -> (1)t-butadiene + (3)h2 + (1)h2o"
"664","(1)ethanol + (2)ch4 -> (1)tetrahedrane + (4)h2 + (1)h2o"
"665","(1)ethanol -> (1)t-hcoh + (1)ch4"
"666","(1)foof + (1)ch4 -> (1)formic + (2)hf"
"667","(1)foof + (1)ch4 + (1)nh3 -> (1)hnco + (1)h2 + (1)h2o + (2)hf"
"668","(1)foof + (2)h2 -> (1)hooh + (2)hf"
"669","(1)foof + (2)ch4 -> (1)ketene + (1)h2 + (1)h2o + (2)hf"
"670","(1)foof + (2)nh3 -> (1)n2o + (1)h2 + (1)h2o + (2)hf"
"671","(1)foof + (2)nh3 + (2)h2o -> (1)n2o4 + (4)h2 + (2)hf"
"672","(1)foof + (2)h2 + (1)nh3 -> (1)nh2oh + (1)h2o + (2)hf"
"673","(1)foof + (1)h2o -> (1)o3 + (2)hf"
"674","(1)foof + (1)nh3 -> (1)t-hono + (2)hf"
"675","(1)foof + (2)ch4 -> (1)acetic + (1)h2 + (2)hf"
"676","(1)foof + (3)ch4 + (1)nh3 -> (1)beta-lactim + (3)h2 + (1)h2o + (2)hf"
"677","(2)foof + (2)h2 + (1)b2h6 -> (2)bhf2 + (4)h2o"
"678","(1)foof + (2)ch4 + (2)hf -> (1)c2f4 + (3)h2 + (2)h2o"
"679","(1)foof + (2)ch4 + (4)hf -> (1)c2f6 + (4)h2 + (2)h2o"
"680","(1)foof + (1)h2 + (2)ch4 -> (1)c2h5f + (2)h2o + (1)hf"
"681","(1)foof + (1)ch4 -> (1)cf2 + (2)h2o"
"682","(1)foof + (1)ch4 + (2)hf -> (1)cf4 + (1)h2 + (2)h2o"
"683","(1)foof + (1)h2 + (1)ch4 -> (1)ch2f2 + (2)h2o"
"684","(1)foof + (2)h2 + (1)ch4 -> (1)ch3f + (2)h2o + (1)hf"
"685","(1)foof + (1)h2 + (1)ch4 -> (1)c-hcoh + (1)h2o + (2)hf"
"686","(1)foof + (1)ch4 + (1)hf -> (1)chf3 + (2)h2o"
"687","(1)foof + (1)nh3 -> (1)c-hono + (2)hf"
"688","(1)foof + (1)ch4 -> (1)co2 + (1)h2 + (2)hf"
"689","(1)foof + (2)ch4 + (1)h2o -> (1)dioxetan2one + (3)h2 + (2)hf"
"690","(1)foof + (2)ch4 -> (1)dioxetane + (1)h2 + (2)hf"
"691","(1)foof + (1)ch4 -> (1)dioxirane + (2)hf"
"692","(1)foof + (1)ch4 -> (1)f2co + (1)h2 + (1)h2o"
"693","(1)foof + (1)h2 -> (1)f2o + (1)h2o"
"694","(1)foof + (2)h2 -> (1)f2 + (2)h2o"
"695","(1)foof + (2)ch4 -> (1)fccf + (2)h2 + (2)h2o"
"696","(1)foof + (1)nh3 -> (1)fno + (1)h2o + (1)hf"
"697","(1)foof + (1)ch4 + (1)nh3 -> (1)formamide + (1)h2o + (2)hf"
"698","(1)foof + (2)ch4 + (1)h2o -> (1)formic-anhydride + (3)h2 + (2)hf"
"699","(1)foof + (4)ch4 -> (1)furan + (4)h2 + (1)h2o + (2)hf"
"700","(1)foof + (2)ch4 -> (1)glyoxal + (2)h2 + (2)hf"
"701","(1)foof + (1)h2 + (1)ch4 -> (1)h2co + (1)h2o + (2)hf"
"702","(1)foof + (2)ch4 -> (1)hccf + (1)h2 + (2)h2o + (1)hf"
"703","(1)foof + (1)ch4 + (1)nh3 -> (1)hcno + (1)h2 + (1)h2o + (2)hf"
"704","(1)foof + (1)ch4 -> (1)hcof + (1)h2o + (1)hf"
"705","(1)foof + (1)h2 + (1)nh3 -> (1)hno + (1)h2o + (2)hf"
"706","(1)foof + (1)ch4 + (1)nh3 -> (1)hocn + (1)h2 + (1)h2o + (2)hf"
"707","(1)foof + (2)h2 -> (1)hof + (1)h2o + (1)hf"
"708","(1)foof + (1)ch4 + (1)nh3 -> (1)honc + (1)h2 + (1)h2o + (2)hf"
"709","(1)foof + (2)h2 + (1)ch4 -> (1)methanol + (1)h2o + (2)hf"
"710","(1)foof + (2)h2 + (1)nh3 -> (1)nh2f + (2)h2o + (1)hf"
"711","(1)foof + (2)ch4 + (2)nh3 -> (1)oxadiazole + (4)h2 + (1)h2o + (2)hf"
"712","(1)foof + (3)ch4 -> (1)oxetane + (1)h2 + (1)h2o + (2)hf"
"713","(1)foof + (2)ch4 -> (1)oxirane + (1)h2o + (2)hf"
"714","(1)foof + (2)ch4 -> (1)oxirene + (1)h2 + (1)h2o + (2)hf"
"715","(1)foof + (1)h2 + (1)ch4 -> (1)t-hcoh + (1)h2o + (2)hf"
"716","(1)formic + (1)nh3 -> (1)hnco + (1)h2 + (1)h2o"
"717","(1)formic + (2)h2 -> (1)hooh + (1)ch4"
"718","(1)formic + (1)ch4 -> (1)ketene + (1)h2 + (1)h2o"
"719","(1)formic + (2)nh3 -> (1)n2o + (1)h2 + (1)ch4 + (1)h2o"
"720","(1)formic + (2)nh3 + (2)h2o -> (1)n2o4 + (4)h2 + (1)ch4"
"721","(1)formic + (1)ch4 + (2)nh3 -> (1)nccn + (4)h2 + (2)h2o"
"722","(1)formic + (2)h2 + (1)nh3 -> (1)nh2oh + (1)ch4 + (1)h2o"
"723","(1)formic + (1)h2o -> (1)o3 + (1)ch4"
"724","(1)formic + (1)h2 + (2)ch4 -> (1)propane + (2)h2o"
"725","(1)formic + (1)nh3 -> (1)t-hono + (1)ch4"
"726","(1)formic + (1)ch4 -> (1)acetic + (1)h2"
"727","(1)formic + (2)ch4 -> (1)allene + (1)h2 + (2)h2o"
"728","(1)formic + (2)ch4 + (1)nh3 -> (1)beta-lactim + (3)h2 + (1)h2o"
"729","(2)formic + (1)b2h6 + (6)ch4 -> (2)borole + (8)h2 + (4)h2o"
"730","(1)formic + (1)ch4 + (4)hf -> (1)c2f4 + (3)h2 + (2)h2o"
"731","(1)formic + (1)ch4 + (6)hf -> (1)c2f6 + (4)h2 + (2)h2o"
"732","(1)formic + (1)h2 + (1)ch4 + (1)hf -> (1)c2h5f + (2)h2o"
"733","(1)formic + (2)hf -> (1)cf2 + (2)h2o"
"734","(1)formic + (4)hf -> (1)cf4 + (1)h2 + (2)h2o"
"735","(1)formic + (1)ch4 -> (1)ch2c + (2)h2o"
"736","(1)formic + (1)h2 + (2)hf -> (1)ch2f2 + (2)h2o"
"737","(1)formic + (1)h2 + (1)nh3 -> (1)ch2nh + (2)h2o"
"738","(1)formic + (2)h2 -> (1)ch2-sing + (2)h2o"
"739","(1)formic + (2)h2 + (1)hf -> (1)ch3f + (2)h2o"
"740","(1)formic + (1)h2 -> (1)c-hcoh + (1)h2o"
"741","(1)formic + (3)hf -> (1)chf3 + (2)h2o"
"742","(1)formic + (1)nh3 -> (1)c-hono + (1)ch4"
"743","(1)formic -> (1)co2 + (1)h2"
"744","(1)formic + (3)ch4 -> (1)cyclobutadiene + (3)h2 + (2)h2o"
"745","(1)formic + (3)ch4 -> (1)cyclobutane + (1)h2 + (2)h2o"
"746","(1)formic + (3)ch4 -> (1)cyclobutene + (2)h2 + (2)h2o"
"747","(1)formic + (2)ch4 -> (1)cyclopropene + (1)h2 + (2)h2o"
"748","(1)formic + (1)ch4 + (1)h2o -> (1)dioxetan2one + (3)h2"
"749","(1)formic + (1)ch4 -> (1)dioxetane + (1)h2"
"750","(1)formic -> (1)dioxirane"
"751","(1)formic + (2)hf -> (1)f2co + (1)h2 + (1)h2o"
"752","(1)formic + (1)h2 + (2)hf -> (1)f2o + (1)ch4 + (1)h2o"
"753","(1)formic + (1)ch4 + (2)hf -> (1)fccf + (2)h2 + (2)h2o"
"754","(1)formic + (1)nh3 + (1)hf -> (1)fno + (1)ch4 + (1)h2o"
"755","(1)formic + (1)nh3 -> (1)formamide + (1)h2o"
"756","(1)formic + (1)ch4 + (1)h2o -> (1)formic-anhydride + (3)h2"
"757","(1)formic + (3)ch4 -> (1)furan + (4)h2 + (1)h2o"
"758","(1)formic + (1)ch4 -> (1)glyoxal + (2)h2"
"759","(1)formic + (1)h2 -> (1)h2co + (1)h2o"
"760","(1)formic + (1)ch4 + (1)hf -> (1)hccf + (1)h2 + (2)h2o"
"761","(1)formic + (1)nh3 -> (1)hcno + (1)h2 + (1)h2o"
"762","(1)formic + (1)nh3 -> (1)hcn + (2)h2o"
"763","(1)formic + (1)hf -> (1)hcof + (1)h2o"
"764","(1)formic + (1)h2 + (1)nh3 -> (1)hno + (1)ch4 + (1)h2o"
"765","(1)formic + (1)nh3 -> (1)hocn + (1)h2 + (1)h2o"
"766","(1)formic + (2)h2 + (1)hf -> (1)hof + (1)ch4 + (1)h2o"
"767","(1)formic + (1)nh3 -> (1)honc + (1)h2 + (1)h2o"
"768","(1)formic + (2)h2 -> (1)methanol + (1)h2o"
"769","(1)formic + (3)ch4 -> (1)n-butane + (2)h2o"
"770","(1)formic + (4)ch4 -> (1)n-pentane + (1)h2 + (2)h2o"
"771","(1)formic + (1)ch4 + (2)nh3 -> (1)oxadiazole + (4)h2 + (1)h2o"
"772","(1)formic + (2)ch4 -> (1)oxetane + (1)h2 + (1)h2o"
"773","(1)formic + (1)ch4 -> (1)oxirane + (1)h2o"
"774","(1)formic + (1)ch4 -> (1)oxirene + (1)h2 + (1)h2o"
"775","(1)formic + (2)ch4 -> (1)propene + (2)h2o"
"776","(1)formic + (2)ch4 -> (1)propyne + (1)h2 + (2)h2o"
"777","(1)formic + (3)ch4 + (1)nh3 -> (1)pyrrole + (4)h2 + (2)h2o"
"778","(1)formic + (3)ch4 -> (1)t-butadiene + (2)h2 + (2)h2o"
"779","(1)formic + (3)ch4 -> (1)tetrahedrane + (3)h2 + (2)h2o"
"780","(1)formic + (1)h2 -> (1)t-hcoh + (1)h2o"
"781","(1)hnco + (2)nh3 -> (1)hnnn + (1)ch4 + (1)h2o"
"782","(1)hnco + (3)h2 + (1)h2o -> (1)hooh + (1)ch4 + (1)nh3"
"783","(1)hnco + (1)ch4 -> (1)ketene + (1)nh3"
"784","(1)hnco + (3)h2 + (1)nh3 -> (1)n2h4 + (1)ch4 + (1)h2o"
"785","(1)hnco + (1)nh3 -> (1)n2o + (1)ch4"
"786","(1)hnco + (1)nh3 + (3)h2o -> (1)n2o4 + (3)h2 + (1)ch4"
"787","(1)hnco + (1)ch4 + (1)nh3 -> (1)nccn + (3)h2 + (1)h2o"
"788","(1)hnco + (3)h2 -> (1)nh2oh + (1)ch4"
"789","(1)hnco + (1)h2 + (2)h2o -> (1)o3 + (1)ch4 + (1)nh3"
"790","(1)hnco + (2)h2 + (2)ch4 -> (1)propane + (1)nh3 + (1)h2o"
"791","(1)hnco + (1)h2 + (1)h2o -> (1)t-hono + (1)ch4"
"792","(1)hnco + (1)ch4 + (1)h2o -> (1)acetic + (1)nh3"
"793","(1)hnco + (2)ch4 -> (1)allene + (1)nh3 + (1)h2o"
"794","(1)hnco + (2)ch4 -> (1)beta-lactim + (2)h2"
"795","(2)hnco + (2)h2 + (1)b2h6 -> (2)bn + (2)ch4 + (2)h2o"
"796","(2)hnco + (1)b2h6 + (6)ch4 -> (2)borole + (6)h2 + (2)nh3 + (2)h2o"
"797","(1)hnco + (1)ch4 + (4)hf -> (1)c2f4 + (2)h2 + (1)nh3 + (1)h2o"
"798","(1)hnco + (1)ch4 + (6)hf -> (1)c2f6 + (3)h2 + (1)nh3 + (1)h2o"
"799","(1)hnco + (2)h2 + (1)ch4 + (1)hf -> (1)c2h5f + (1)nh3 + (1)h2o"
"800","(1)hnco + (1)h2 + (2)hf -> (1)cf2 + (1)nh3 + (1)h2o"
"801","(1)hnco + (4)hf -> (1)cf4 + (1)nh3 + (1)h2o"
"802","(1)hnco + (1)h2 + (1)ch4 -> (1)ch2c + (1)nh3 + (1)h2o"
"803","(1)hnco + (2)h2 + (2)hf -> (1)ch2f2 + (1)nh3 + (1)h2o"
"804","(1)hnco + (2)h2 -> (1)ch2nh + (1)h2o"
"805","(1)hnco + (3)h2 -> (1)ch2-sing + (1)nh3 + (1)h2o"
"806","(1)hnco + (3)h2 + (1)hf -> (1)ch3f + (1)nh3 + (1)h2o"
"807","(1)hnco + (2)h2 -> (1)c-hcoh + (1)nh3"
"808","(1)hnco + (1)h2 + (3)hf -> (1)chf3 + (1)nh3 + (1)h2o"
"809","(1)hnco + (1)h2 + (1)h2o -> (1)c-hono + (1)ch4"
"810","(1)hnco + (2)h2 + (1)nh3 -> (1)c-n2h2 + (1)ch4 + (1)h2o"
"811","(1)hnco + (1)h2o -> (1)co2 + (1)nh3"
"812","(1)hnco + (3)ch4 -> (1)cyclobutadiene + (2)h2 + (1)nh3 + (1)h2o"
"813","(1)hnco + (3)ch4 -> (1)cyclobutane + (1)nh3 + (1)h2o"
"814","(1)hnco + (3)ch4 -> (1)cyclobutene + (1)h2 + (1)nh3 + (1)h2o"
"815","(1)hnco + (2)ch4 -> (1)cyclopropene + (1)nh3 + (1)h2o"
"816","(1)hnco + (1)ch4 + (2)h2o -> (1)dioxetan2one + (2)h2 + (1)nh3"
"817","(1)hnco + (1)ch4 + (1)h2o -> (1)dioxetane + (1)nh3"
"818","(1)hnco + (1)h2 + (1)h2o -> (1)dioxirane + (1)nh3"
"819","(1)hnco + (2)hf -> (1)f2co + (1)nh3"
"820","(1)hnco + (2)h2 + (2)hf -> (1)f2o + (1)ch4 + (1)nh3"
"821","(1)hnco + (1)ch4 + (2)hf -> (1)fccf + (1)h2 + (1)nh3 + (1)h2o"
"822","(1)hnco + (1)h2 + (1)hf -> (1)fno + (1)ch4"
"823","(1)hnco + (1)h2 -> (1)formamide"
"824","(1)hnco + (1)ch4 + (2)h2o -> (1)formic-anhydride + (2)h2 + (1)nh3"
"825","(1)hnco + (3)ch4 -> (1)furan + (3)h2 + (1)nh3"
"826","(1)hnco + (1)ch4 + (1)h2o -> (1)glyoxal + (1)h2 + (1)nh3"
"827","(1)hnco + (2)h2 -> (1)h2co + (1)nh3"
"828","(1)hnco + (1)ch4 + (1)hf -> (1)hccf + (1)nh3 + (1)h2o"
"829","(1)hnco -> (1)hcno"
"830","(1)hnco + (1)h2 -> (1)hcn + (1)h2o"
"831","(1)hnco + (1)h2 + (1)hf -> (1)hcof + (1)nh3"
"832","(1)hnco + (2)h2 -> (1)hno + (1)ch4"
"833","(1)hnco -> (1)hocn"
"834","(1)hnco + (3)h2 + (1)hf -> (1)hof + (1)ch4 + (1)nh3"
"835","(1)hnco -> (1)honc"
"836","(1)hnco + (3)h2 -> (1)methanol + (1)nh3"
"837","(1)hnco + (1)h2 + (3)ch4 -> (1)n-butane + (1)nh3 + (1)h2o"
"838","(1)hnco + (3)h2 + (1)hf -> (1)nh2f + (1)ch4 + (1)h2o"
"839","(1)hnco + (4)ch4 -> (1)n-pentane + (1)nh3 + (1)h2o"
"840","(1)hnco + (1)ch4 + (1)nh3 -> (1)oxadiazole + (3)h2"
"841","(1)hnco + (2)ch4 -> (1)oxetane + (1)nh3"
"842","(1)hnco + (1)h2 + (1)ch4 -> (1)oxirane + (1)nh3"
"843","(1)hnco + (1)ch4 -> (1)oxirene + (1)nh3"
"844","(1)hnco + (1)h2 + (2)ch4 -> (1)propene + (1)nh3 + (1)h2o"
"845","(1)hnco + (2)ch4 -> (1)propyne + (1)nh3 + (1)h2o"
"846","(1)hnco + (3)ch4 -> (1)pyrrole + (3)h2 + (1)h2o"
"847","(1)hnco + (3)ch4 -> (1)t-butadiene + (1)h2 + (1)nh3 + (1)h2o"
"848","(1)hnco + (3)ch4 -> (1)tetrahedrane + (2)h2 + (1)nh3 + (1)h2o"
"849","(1)hnco + (2)h2 -> (1)t-hcoh + (1)nh3"
"850","(1)hnco + (2)h2 + (1)nh3 -> (1)t-n2h2 + (1)ch4 + (1)h2o"
"851","(1)hnnn + (3)h2 -> (1)n2h4 + (1)nh3"
"852","(1)hnnn + (1)h2o -> (1)n2o + (1)nh3"
"853","(1)hnnn + (4)h2o -> (1)n2o4 + (3)h2 + (1)nh3"
"854","(1)hnnn + (2)ch4 -> (1)nccn + (3)h2 + (1)nh3"
"855","(1)hnnn + (3)h2 + (1)h2o -> (1)nh2oh + (2)nh3"
"856","(1)hnnn + (1)h2 + (2)h2o -> (1)t-hono + (2)nh3"
"857","(1)hnnn + (3)ch4 + (1)h2o -> (1)beta-lactim + (2)h2 + (2)nh3"
"858","(2)hnnn + (2)h2 + (1)b2h6 -> (2)bn + (4)nh3"
"859","(1)hnnn + (2)h2 + (1)ch4 -> (1)ch2nh + (2)nh3"
"860","(1)hnnn + (1)h2 + (2)h2o -> (1)c-hono + (2)nh3"
"861","(1)hnnn + (2)h2 -> (1)c-n2h2 + (1)nh3"
"862","(1)hnnn + (1)h2 + (1)h2o + (1)hf -> (1)fno + (2)nh3"
"863","(1)hnnn + (1)h2 + (1)ch4 + (1)h2o -> (1)formamide + (2)nh3"
"864","(1)hnnn + (1)ch4 + (1)h2o -> (1)hcno + (2)nh3"
"865","(1)hnnn + (1)h2 + (1)ch4 -> (1)hcn + (2)nh3"
"866","(1)hnnn + (2)h2 + (1)h2o -> (1)hno + (2)nh3"
"867","(1)hnnn + (1)ch4 + (1)h2o -> (1)hocn + (2)nh3"
"868","(1)hnnn + (1)ch4 + (1)h2o -> (1)honc + (2)nh3"
"869","(1)hnnn + (3)h2 + (1)hf -> (1)nh2f + (2)nh3"
"870","(1)hnnn + (2)ch4 + (1)h2o -> (1)oxadiazole + (3)h2 + (1)nh3"
"871","(1)hnnn + (4)ch4 -> (1)pyrrole + (3)h2 + (2)nh3"
"872","(1)hnnn + (2)h2 -> (1)t-n2h2 + (1)nh3"
"873","(1)hooh + (2)ch4 -> (1)ketene + (3)h2 + (1)h2o"
"874","(1)hooh + (2)nh3 -> (1)n2o + (3)h2 + (1)h2o"
"875","(1)hooh + (2)nh3 + (2)h2o -> (1)n2o4 + (6)h2"
"876","(1)hooh + (1)nh3 -> (1)nh2oh + (1)h2o"
"877","(1)hooh + (1)h2o -> (1)o3 + (2)h2"
"878","(1)hooh + (1)nh3 -> (1)t-hono + (2)h2"
"879","(1)hooh + (2)ch4 -> (1)acetic + (3)h2"
"880","(1)hooh + (3)ch4 + (1)nh3 -> (1)beta-lactim + (5)h2 + (1)h2o"
"881","(1)hooh + (1)ch4 -> (1)c-hcoh + (1)h2 + (1)h2o"
"882","(1)hooh + (1)nh3 -> (1)c-hono + (2)h2"
"883","(1)hooh + (1)ch4 -> (1)co2 + (3)h2"
"884","(1)hooh + (2)ch4 + (1)h2o -> (1)dioxetan2one + (5)h2"
"885","(1)hooh + (2)ch4 -> (1)dioxetane + (3)h2"
"886","(1)hooh + (1)ch4 -> (1)dioxirane + (2)h2"
"887","(1)hooh + (1)ch4 + (2)hf -> (1)f2co + (3)h2 + (1)h2o"
"888","(1)hooh + (2)hf -> (1)f2o + (1)h2 + (1)h2o"
"889","(1)hooh + (1)nh3 + (1)hf -> (1)fno + (2)h2 + (1)h2o"
"890","(1)hooh + (1)ch4 + (1)nh3 -> (1)formamide + (2)h2 + (1)h2o"
"891","(1)hooh + (2)ch4 + (1)h2o -> (1)formic-anhydride + (5)h2"
"892","(1)hooh + (4)ch4 -> (1)furan + (6)h2 + (1)h2o"
"893","(1)hooh + (2)ch4 -> (1)glyoxal + (4)h2"
"894","(1)hooh + (1)ch4 -> (1)h2co + (1)h2 + (1)h2o"
"895","(1)hooh + (1)ch4 + (1)nh3 -> (1)hcno + (3)h2 + (1)h2o"
"896","(1)hooh + (1)ch4 + (1)hf -> (1)hcof + (2)h2 + (1)h2o"
"897","(1)hooh + (1)nh3 -> (1)hno + (1)h2 + (1)h2o"
"898","(1)hooh + (1)ch4 + (1)nh3 -> (1)hocn + (3)h2 + (1)h2o"
"899","(1)hooh + (1)hf -> (1)hof + (1)h2o"
"900","(1)hooh + (1)ch4 + (1)nh3 -> (1)honc + (3)h2 + (1)h2o"
"901","(1)hooh + (1)ch4 -> (1)methanol + (1)h2o"
"902","(1)hooh + (2)ch4 + (2)nh3 -> (1)oxadiazole + (6)h2 + (1)h2o"
"903","(1)hooh + (3)ch4 -> (1)oxetane + (3)h2 + (1)h2o"
"904","(1)hooh + (2)ch4 -> (1)oxirane + (2)h2 + (1)h2o"
"905","(1)hooh + (2)ch4 -> (1)oxirene + (3)h2 + (1)h2o"
"906","(1)hooh + (1)ch4 -> (1)t-hcoh + (1)h2 + (1)h2o"
"907","(1)ketene + (2)nh3 -> (1)n2o + (2)ch4"
"908","(1)ketene + (2)nh3 + (3)h2o -> (1)n2o4 + (3)h2 + (2)ch4"
"909","(1)ketene + (2)nh3 -> (1)nccn + (3)h2 + (1)h2o"
"910","(1)ketene + (3)h2 + (1)nh3 -> (1)nh2oh + (2)ch4"
"911","(1)ketene + (1)h2 + (2)h2o -> (1)o3 + (2)ch4"
"912","(1)ketene + (2)h2 + (1)ch4 -> (1)propane + (1)h2o"
"913","(1)ketene + (1)h2 + (1)nh3 + (1)h2o -> (1)t-hono + (2)ch4"
"914","(1)ketene + (1)h2o -> (1)acetic"
"915","(1)ketene + (1)ch4 -> (1)allene + (1)h2o"
"916","(1)ketene + (1)ch4 + (1)nh3 -> (1)beta-lactim + (2)h2"
"917","(2)ketene + (1)b2h6 + (4)ch4 -> (2)borole + (6)h2 + (2)h2o"
"918","(1)ketene + (4)hf -> (1)c2f4 + (2)h2 + (1)h2o"
"919","(1)ketene + (6)hf -> (1)c2f6 + (3)h2 + (1)h2o"
"920","(1)ketene + (2)h2 + (1)hf -> (1)c2h5f + (1)h2o"
"921","(1)ketene + (1)h2 + (2)hf -> (1)cf2 + (1)ch4 + (1)h2o"
"922","(1)ketene + (4)hf -> (1)cf4 + (1)ch4 + (1)h2o"
"923","(1)ketene + (1)h2 -> (1)ch2c + (1)h2o"
"924","(1)ketene + (2)h2 + (2)hf -> (1)ch2f2 + (1)ch4 + (1)h2o"
"925","(1)ketene + (2)h2 + (1)nh3 -> (1)ch2nh + (1)ch4 + (1)h2o"
"926","(1)ketene + (3)h2 -> (1)ch2-sing + (1)ch4 + (1)h2o"
"927","(1)ketene + (3)h2 + (1)hf -> (1)ch3f + (1)ch4 + (1)h2o"
"928","(1)ketene + (2)h2 -> (1)c-hcoh + (1)ch4"
"929","(1)ketene + (1)h2 + (3)hf -> (1)chf3 + (1)ch4 + (1)h2o"
"930","(1)ketene + (1)h2 + (1)nh3 + (1)h2o -> (1)c-hono + (2)ch4"
"931","(1)ketene + (1)h2o -> (1)co2 + (1)ch4"
"932","(1)ketene + (2)ch4 -> (1)cyclobutadiene + (2)h2 + (1)h2o"
"933","(1)ketene + (2)ch4 -> (1)cyclobutane + (1)h2o"
"934","(1)ketene + (2)ch4 -> (1)cyclobutene + (1)h2 + (1)h2o"
"935","(1)ketene + (1)ch4 -> (1)cyclopropene + (1)h2o"
"936","(1)ketene + (2)h2o -> (1)dioxetan2one + (2)h2"
"937","(1)ketene + (1)h2o -> (1)dioxetane"
"938","(1)ketene + (1)h2 + (1)h2o -> (1)dioxirane + (1)ch4"
"939","(1)ketene + (2)hf -> (1)f2co + (1)ch4"
"940","(1)ketene + (2)h2 + (2)hf -> (1)f2o + (2)ch4"
"941","(1)ketene + (2)hf -> (1)fccf + (1)h2 + (1)h2o"
"942","(1)ketene + (1)h2 + (1)nh3 + (1)hf -> (1)fno + (2)ch4"
"943","(1)ketene + (1)h2 + (1)nh3 -> (1)formamide + (1)ch4"
"944","(1)ketene + (2)h2o -> (1)formic-anhydride + (2)h2"
"945","(1)ketene + (2)ch4 -> (1)furan + (3)h2"
"946","(1)ketene + (1)h2o -> (1)glyoxal + (1)h2"
"947","(1)ketene + (2)h2 -> (1)h2co + (1)ch4"
"948","(1)ketene + (1)hf -> (1)hccf + (1)h2o"
"949","(1)ketene + (1)nh3 -> (1)hcno + (1)ch4"
"950","(1)ketene + (1)h2 + (1)nh3 -> (1)hcn + (1)ch4 + (1)h2o"
"951","(1)ketene + (1)h2 + (1)hf -> (1)hcof + (1)ch4"
"952","(1)ketene + (2)h2 + (1)nh3 -> (1)hno + (2)ch4"
"953","(1)ketene + (1)nh3 -> (1)hocn + (1)ch4"
"954","(1)ketene + (3)h2 + (1)hf -> (1)hof + (2)ch4"
"955","(1)ketene + (1)nh3 -> (1)honc + (1)ch4"
"956","(1)ketene + (3)h2 -> (1)methanol + (1)ch4"
"957","(1)ketene + (1)h2 + (2)ch4 -> (1)n-butane + (1)h2o"
"958","(1)ketene + (3)ch4 -> (1)n-pentane + (1)h2o"
"959","(1)ketene + (2)nh3 -> (1)oxadiazole + (3)h2"
"960","(1)ketene + (1)ch4 -> (1)oxetane"
"961","(1)ketene + (1)h2 -> (1)oxirane"
"962","(1)ketene -> (1)oxirene"
"963","(1)ketene + (1)h2 + (1)ch4 -> (1)propene + (1)h2o"
"964","(1)ketene + (1)ch4 -> (1)propyne + (1)h2o"
"965","(1)ketene + (2)ch4 + (1)nh3 -> (1)pyrrole + (3)h2 + (1)h2o"
"966","(1)ketene + (2)ch4 -> (1)t-butadiene + (1)h2 + (1)h2o"
"967","(1)ketene + (2)ch4 -> (1)tetrahedrane + (2)h2 + (1)h2o"
"968","(1)ketene + (2)h2 -> (1)t-hcoh + (1)ch4"
"969","(1)n2h4 + (1)h2o -> (1)n2o + (3)h2"
"970","(1)n2h4 + (4)h2o -> (1)n2o4 + (6)h2"
"971","(1)n2h4 + (2)ch4 -> (1)nccn + (6)h2"
"972","(1)n2h4 + (1)h2o -> (1)nh2oh + (1)nh3"
"973","(1)n2h4 + (2)h2o -> (1)t-hono + (2)h2 + (1)nh3"
"974","(1)n2h4 + (3)ch4 + (1)h2o -> (1)beta-lactim + (5)h2 + (1)nh3"
"975","(2)n2h4 + (1)b2h6 -> (2)bn + (4)h2 + (2)nh3"
"976","(1)n2h4 + (1)ch4 -> (1)ch2nh + (1)h2 + (1)nh3"
"977","(1)n2h4 + (2)h2o -> (1)c-hono + (2)h2 + (1)nh3"
"978","(1)n2h4 -> (1)c-n2h2 + (1)h2"
"979","(1)n2h4 + (1)h2o + (1)hf -> (1)fno + (2)h2 + (1)nh3"
"980","(1)n2h4 + (1)ch4 + (1)h2o -> (1)formamide + (2)h2 + (1)nh3"
"981","(1)n2h4 + (1)ch4 + (1)h2o -> (1)hcno + (3)h2 + (1)nh3"
"982","(1)n2h4 + (1)ch4 -> (1)hcn + (2)h2 + (1)nh3"
"983","(1)n2h4 + (1)h2o -> (1)hno + (1)h2 + (1)nh3"
"984","(1)n2h4 + (1)ch4 + (1)h2o -> (1)hocn + (3)h2 + (1)nh3"
"985","(1)n2h4 + (1)ch4 + (1)h2o -> (1)honc + (3)h2 + (1)nh3"
"986","(1)n2h4 + (1)hf -> (1)nh2f + (1)nh3"
"987","(1)n2h4 + (2)ch4 + (1)h2o -> (1)oxadiazole + (6)h2"
"988","(1)n2h4 + (4)ch4 -> (1)pyrrole + (6)h2 + (1)nh3"
"989","(1)n2h4 -> (1)t-n2h2 + (1)h2"
"990","(1)n2o + (3)h2o -> (1)n2o4 + (3)h2"
"991","(1)n2o + (2)ch4 -> (1)nccn + (3)h2 + (1)h2o"
"992","(1)n2o + (3)h2 -> (1)nh2oh + (1)nh3"
"993","(1)n2o + (1)h2 + (2)h2o -> (1)o3 + (2)nh3"
"994","(1)n2o + (1)h2 + (1)h2o -> (1)t-hono + (1)nh3"
"995","(1)n2o + (2)ch4 + (1)h2o -> (1)acetic + (2)nh3"
"996","(1)n2o + (3)ch4 -> (1)beta-lactim + (2)h2 + (1)nh3"
"997","(2)n2o + (2)h2 + (1)b2h6 -> (2)bn + (2)nh3 + (2)h2o"
"998","(1)n2o + (2)h2 + (1)ch4 -> (1)ch2nh + (1)nh3 + (1)h2o"
"999","(1)n2o + (2)h2 + (1)ch4 -> (1)c-hcoh + (2)nh3"
"1000","(1)n2o + (1)h2 + (1)h2o -> (1)c-hono + (1)nh3"
"1001","(1)n2o + (2)h2 -> (1)c-n2h2 + (1)h2o"
"1002","(1)n2o + (1)ch4 + (1)h2o -> (1)co2 + (2)nh3"
"1003","(1)n2o + (2)ch4 + (2)h2o -> (1)dioxetan2one + (2)h2 + (2)nh3"
"1004","(1)n2o + (2)ch4 + (1)h2o -> (1)dioxetane + (2)nh3"
"1005","(1)n2o + (1)h2 + (1)ch4 + (1)h2o -> (1)dioxirane + (2)nh3"
"1006","(1)n2o + (1)ch4 + (2)hf -> (1)f2co + (2)nh3"
"1007","(1)n2o + (2)h2 + (2)hf -> (1)f2o + (2)nh3"
"1008","(1)n2o + (1)h2 + (1)hf -> (1)fno + (1)nh3"
"1009","(1)n2o + (1)h2 + (1)ch4 -> (1)formamide + (1)nh3"
"1010","(1)n2o + (2)ch4 + (2)h2o -> (1)formic-anhydride + (2)h2 + (2)nh3"
"1011","(1)n2o + (4)ch4 -> (1)furan + (3)h2 + (2)nh3"
"1012","(1)n2o + (2)ch4 + (1)h2o -> (1)glyoxal + (1)h2 + (2)nh3"
"1013","(1)n2o + (2)h2 + (1)ch4 -> (1)h2co + (2)nh3"
"1014","(1)n2o + (1)ch4 -> (1)hcno + (1)nh3"
"1015","(1)n2o + (1)h2 + (1)ch4 -> (1)hcn + (1)nh3 + (1)h2o"
"1016","(1)n2o + (1)h2 + (1)ch4 + (1)hf -> (1)hcof + (2)nh3"
"1017","(1)n2o + (2)h2 -> (1)hno + (1)nh3"
"1018","(1)n2o + (1)ch4 -> (1)hocn + (1)nh3"
"1019","(1)n2o + (3)h2 + (1)hf -> (1)hof + (2)nh3"
"1020","(1)n2o + (1)ch4 -> (1)honc + (1)nh3"
"1021","(1)n2o + (3)h2 + (1)ch4 -> (1)methanol + (2)nh3"
"1022","(1)n2o + (3)h2 + (1)hf -> (1)nh2f + (1)nh3 + (1)h2o"
"1023","(1)n2o + (2)ch4 -> (1)oxadiazole + (3)h2"
"1024","(1)n2o + (3)ch4 -> (1)oxetane + (2)nh3"
"1025","(1)n2o + (1)h2 + (2)ch4 -> (1)oxirane + (2)nh3"
"1026","(1)n2o + (2)ch4 -> (1)oxirene + (2)nh3"
"1027","(1)n2o + (4)ch4 -> (1)pyrrole + (3)h2 + (1)nh3 + (1)h2o"
"1028","(1)n2o + (2)h2 + (1)ch4 -> (1)t-hcoh + (2)nh3"
"1029","(1)n2o + (2)h2 -> (1)t-n2h2 + (1)h2o"
"1030","(1)n2o4 + (2)ch4 -> (1)nccn + (4)h2o"
"1031","(1)n2o4 + (6)h2 -> (1)nh2oh + (1)nh3 + (3)h2o"
"1032","(1)n2o4 + (4)h2 -> (1)o3 + (2)nh3 + (1)h2o"
"1033","(1)n2o4 + (4)h2 -> (1)t-hono + (1)nh3 + (2)h2o"
"1034","(1)n2o4 + (3)h2 + (2)ch4 -> (1)acetic + (2)nh3 + (2)h2o"
"1035","(1)n2o4 + (1)h2 + (3)ch4 -> (1)beta-lactim + (1)nh3 + (3)h2o"
"1036","(2)n2o4 + (8)h2 + (1)b2h6 -> (2)bn + (2)nh3 + (8)h2o"
"1037","(1)n2o4 + (5)h2 + (1)ch4 -> (1)ch2nh + (1)nh3 + (4)h2o"
"1038","(1)n2o4 + (5)h2 + (1)ch4 -> (1)c-hcoh + (2)nh3 + (3)h2o"
"1039","(1)n2o4 + (4)h2 -> (1)c-hono + (1)nh3 + (2)h2o"
"1040","(1)n2o4 + (5)h2 -> (1)c-n2h2 + (4)h2o"
"1041","(1)n2o4 + (3)h2 + (1)ch4 -> (1)co2 + (2)nh3 + (2)h2o"
"1042","(1)n2o4 + (1)h2 + (2)ch4 -> (1)dioxetan2one + (2)nh3 + (1)h2o"
"1043","(1)n2o4 + (3)h2 + (2)ch4 -> (1)dioxetane + (2)nh3 + (2)h2o"
"1044","(1)n2o4 + (4)h2 + (1)ch4 -> (1)dioxirane + (2)nh3 + (2)h2o"
"1045","(1)n2o4 + (3)h2 + (1)ch4 + (2)hf -> (1)f2co + (2)nh3 + (3)h2o"
"1046","(1)n2o4 + (5)h2 + (2)hf -> (1)f2o + (2)nh3 + (3)h2o"
"1047","(1)n2o4 + (4)h2 + (1)hf -> (1)fno + (1)nh3 + (3)h2o"
"1048","(1)n2o4 + (4)h2 + (1)ch4 -> (1)formamide + (1)nh3 + (3)h2o"
"1049","(1)n2o4 + (1)h2 + (2)ch4 -> (1)formic-anhydride + (2)nh3 + (1)h2o"
"1050","(1)n2o4 + (4)ch4 -> (1)furan + (2)nh3 + (3)h2o"
"1051","(1)n2o4 + (2)h2 + (2)ch4 -> (1)glyoxal + (2)nh3 + (2)h2o"
"1052","(1)n2o4 + (5)h2 + (1)ch4 -> (1)h2co + (2)nh3 + (3)h2o"
"1053","(1)n2o4 + (3)h2 + (1)ch4 -> (1)hcno + (1)nh3 + (3)h2o"
"1054","(1)n2o4 + (4)h2 + (1)ch4 -> (1)hcn + (1)nh3 + (4)h2o"
"1055","(1)n2o4 + (4)h2 + (1)ch4 + (1)hf -> (1)hcof + (2)nh3 + (3)h2o"
"1056","(1)n2o4 + (5)h2 -> (1)hno + (1)nh3 + (3)h2o"
"1057","(1)n2o4 + (3)h2 + (1)ch4 -> (1)hocn + (1)nh3 + (3)h2o"
"1058","(1)n2o4 + (6)h2 + (1)hf -> (1)hof + (2)nh3 + (3)h2o"
"1059","(1)n2o4 + (3)h2 + (1)ch4 -> (1)honc + (1)nh3 + (3)h2o"
"1060","(1)n2o4 + (6)h2 + (1)ch4 -> (1)methanol + (2)nh3 + (3)h2o"
"1061","(1)n2o4 + (6)h2 + (1)hf -> (1)nh2f + (1)nh3 + (4)h2o"
"1062","(1)n2o4 + (2)ch4 -> (1)oxadiazole + (3)h2o"
"1063","(1)n2o4 + (3)h2 + (3)ch4 -> (1)oxetane + (2)nh3 + (3)h2o"
"1064","(1)n2o4 + (4)h2 + (2)ch4 -> (1)oxirane + (2)nh3 + (3)h2o"
"1065","(1)n2o4 + (3)h2 + (2)ch4 -> (1)oxirene + (2)nh3 + (3)h2o"
"1066","(1)n2o4 + (4)ch4 -> (1)pyrrole + (1)nh3 + (4)h2o"
"1067","(1)n2o4 + (5)h2 + (1)ch4 -> (1)t-hcoh + (2)nh3 + (3)h2o"
"1068","(1)n2o4 + (5)h2 -> (1)t-n2h2 + (4)h2o"
"1069","(1)nccn + (6)h2 + (1)h2o -> (1)nh2oh + (2)ch4 + (1)nh3"
"1070","(1)nccn + (5)h2 + (1)ch4 -> (1)propane + (2)nh3"
"1071","(1)nccn + (4)h2 + (2)h2o -> (1)t-hono + (2)ch4 + (1)nh3"
"1072","(1)nccn + (3)h2 + (2)h2o -> (1)acetic + (2)nh3"
"1073","(1)nccn + (3)h2 + (1)ch4 -> (1)allene + (2)nh3"
"1074","(1)nccn + (1)h2 + (1)ch4 + (1)h2o -> (1)beta-lactim + (1)nh3"
"1075","(2)nccn + (8)h2 + (1)b2h6 -> (2)bn + (4)ch4 + (2)nh3"
"1076","(2)nccn + (1)b2h6 + (4)ch4 -> (2)borole + (4)nh3"
"1077","(1)nccn + (1)h2 + (4)hf -> (1)c2f4 + (2)nh3"
"1078","(1)nccn + (6)hf -> (1)c2f6 + (2)nh3"
"1079","(1)nccn + (5)h2 + (1)hf -> (1)c2h5f + (2)nh3"
"1080","(1)nccn + (4)h2 + (2)hf -> (1)cf2 + (1)ch4 + (2)nh3"
"1081","(1)nccn + (3)h2 + (4)hf -> (1)cf4 + (1)ch4 + (2)nh3"
"1082","(1)nccn + (4)h2 -> (1)ch2c + (2)nh3"
"1083","(1)nccn + (5)h2 + (2)hf -> (1)ch2f2 + (1)ch4 + (2)nh3"
"1084","(1)nccn + (5)h2 -> (1)ch2nh + (1)ch4 + (1)nh3"
"1085","(1)nccn + (6)h2 -> (1)ch2-sing + (1)ch4 + (2)nh3"
"1086","(1)nccn + (6)h2 + (1)hf -> (1)ch3f + (1)ch4 + (2)nh3"
"1087","(1)nccn + (5)h2 + (1)h2o -> (1)c-hcoh + (1)ch4 + (2)nh3"
"1088","(1)nccn + (4)h2 + (3)hf -> (1)chf3 + (1)ch4 + (2)nh3"
"1089","(1)nccn + (4)h2 + (2)h2o -> (1)c-hono + (2)ch4 + (1)nh3"
"1090","(1)nccn + (5)h2 -> (1)c-n2h2 + (2)ch4"
"1091","(1)nccn + (3)h2 + (2)h2o -> (1)co2 + (1)ch4 + (2)nh3"
"1092","(1)nccn + (1)h2 + (2)ch4 -> (1)cyclobutadiene + (2)nh3"
"1093","(1)nccn + (3)h2 + (2)ch4 -> (1)cyclobutane + (2)nh3"
"1094","(1)nccn + (2)h2 + (2)ch4 -> (1)cyclobutene + (2)nh3"
"1095","(1)nccn + (3)h2 + (1)ch4 -> (1)cyclopropene + (2)nh3"
"1096","(1)nccn + (1)h2 + (3)h2o -> (1)dioxetan2one + (2)nh3"
"1097","(1)nccn + (3)h2 + (2)h2o -> (1)dioxetane + (2)nh3"
"1098","(1)nccn + (4)h2 + (2)h2o -> (1)dioxirane + (1)ch4 + (2)nh3"
"1099","(1)nccn + (3)h2 + (1)h2o + (2)hf -> (1)f2co + (1)ch4 + (2)nh3"
"1100","(1)nccn + (2)h2 + (2)hf -> (1)fccf + (2)nh3"
"1101","(1)nccn + (4)h2 + (1)h2o + (1)hf -> (1)fno + (2)ch4 + (1)nh3"
"1102","(1)nccn + (4)h2 + (1)h2o -> (1)formamide + (1)ch4 + (1)nh3"
"1103","(1)nccn + (1)h2 + (3)h2o -> (1)formic-anhydride + (2)nh3"
"1104","(1)nccn + (2)ch4 + (1)h2o -> (1)furan + (2)nh3"
"1105","(1)nccn + (2)h2 + (2)h2o -> (1)glyoxal + (2)nh3"
"1106","(1)nccn + (5)h2 + (1)h2o -> (1)h2co + (1)ch4 + (2)nh3"
"1107","(1)nccn + (3)h2 + (1)hf -> (1)hccf + (2)nh3"
"1108","(1)nccn + (3)h2 + (1)h2o -> (1)hcno + (1)ch4 + (1)nh3"
"1109","(1)nccn + (4)h2 -> (1)hcn + (1)ch4 + (1)nh3"
"1110","(1)nccn + (4)h2 + (1)h2o + (1)hf -> (1)hcof + (1)ch4 + (2)nh3"
"1111","(1)nccn + (5)h2 + (1)h2o -> (1)hno + (2)ch4 + (1)nh3"
"1112","(1)nccn + (3)h2 + (1)h2o -> (1)hocn + (1)ch4 + (1)nh3"
"1113","(1)nccn + (3)h2 + (1)h2o -> (1)honc + (1)ch4 + (1)nh3"
"1114","(1)nccn + (6)h2 + (1)h2o -> (1)methanol + (1)ch4 + (2)nh3"
"1115","(1)nccn + (4)h2 + (2)ch4 -> (1)n-butane + (2)nh3"
"1116","(1)nccn + (6)h2 + (1)hf -> (1)nh2f + (2)ch4 + (1)nh3"
"1117","(1)nccn + (3)h2 + (3)ch4 -> (1)n-pentane + (2)nh3"
"1118","(1)nccn + (1)h2o -> (1)oxadiazole"
"1119","(1)nccn + (3)h2 + (1)ch4 + (1)h2o -> (1)oxetane + (2)nh3"
"1120","(1)nccn + (4)h2 + (1)h2o -> (1)oxirane + (2)nh3"
"1121","(1)nccn + (3)h2 + (1)h2o -> (1)oxirene + (2)nh3"
"1122","(1)nccn + (4)h2 + (1)ch4 -> (1)propene + (2)nh3"
"1123","(1)nccn + (3)h2 + (1)ch4 -> (1)propyne + (2)nh3"
"1124","(1)nccn + (2)ch4 -> (1)pyrrole + (1)nh3"
"1125","(1)nccn + (2)h2 + (2)ch4 -> (1)t-butadiene + (2)nh3"
"1126","(1)nccn + (1)h2 + (2)ch4 -> (1)tetrahedrane + (2)nh3"
"1127","(1)nccn + (5)h2 + (1)h2o -> (1)t-hcoh + (1)ch4 + (2)nh3"
"1128","(1)nccn + (5)h2 -> (1)t-n2h2 + (2)ch4"
"1129","(1)nh2oh + (2)h2o -> (1)o3 + (2)h2 + (1)nh3"
"1130","(1)nh2oh + (1)h2o -> (1)t-hono + (2)h2"
"1131","(1)nh2oh + (2)ch4 + (1)h2o -> (1)acetic + (3)h2 + (1)nh3"
"1132","(1)nh2oh + (3)ch4 -> (1)beta-lactim + (5)h2"
"1133","(2)nh2oh + (1)b2h6 -> (2)bn + (4)h2 + (2)h2o"
"1134","(1)nh2oh + (1)ch4 -> (1)ch2nh + (1)h2 + (1)h2o"
"1135","(1)nh2oh + (1)ch4 -> (1)c-hcoh + (1)h2 + (1)nh3"
"1136","(1)nh2oh + (1)h2o -> (1)c-hono + (2)h2"
"1137","(1)nh2oh + (1)nh3 -> (1)c-n2h2 + (1)h2 + (1)h2o"
"1138","(1)nh2oh + (1)ch4 + (1)h2o -> (1)co2 + (3)h2 + (1)nh3"
"1139","(1)nh2oh + (2)ch4 + (2)h2o -> (1)dioxetan2one + (5)h2 + (1)nh3"
"1140","(1)nh2oh + (2)ch4 + (1)h2o -> (1)dioxetane + (3)h2 + (1)nh3"
"1141","(1)nh2oh + (1)ch4 + (1)h2o -> (1)dioxirane + (2)h2 + (1)nh3"
"1142","(1)nh2oh + (1)ch4 + (2)hf -> (1)f2co + (3)h2 + (1)nh3"
"1143","(1)nh2oh + (2)hf -> (1)f2o + (1)h2 + (1)nh3"
"1144","(1)nh2oh + (1)hf -> (1)fno + (2)h2"
"1145","(1)nh2oh + (1)ch4 -> (1)formamide + (2)h2"
"1146","(1)nh2oh + (2)ch4 + (2)h2o -> (1)formic-anhydride + (5)h2 + (1)nh3"
"1147","(1)nh2oh + (4)ch4 -> (1)furan + (6)h2 + (1)nh3"
"1148","(1)nh2oh + (2)ch4 + (1)h2o -> (1)glyoxal + (4)h2 + (1)nh3"
"1149","(1)nh2oh + (1)ch4 -> (1)h2co + (1)h2 + (1)nh3"
"1150","(1)nh2oh + (1)ch4 -> (1)hcno + (3)h2"
"1151","(1)nh2oh + (1)ch4 -> (1)hcn + (2)h2 + (1)h2o"
"1152","(1)nh2oh + (1)ch4 + (1)hf -> (1)hcof + (2)h2 + (1)nh3"
"1153","(1)nh2oh -> (1)hno + (1)h2"
"1154","(1)nh2oh + (1)ch4 -> (1)hocn + (3)h2"
"1155","(1)nh2oh + (1)hf -> (1)hof + (1)nh3"
"1156","(1)nh2oh + (1)ch4 -> (1)honc + (3)h2"
"1157","(1)nh2oh + (1)ch4 -> (1)methanol + (1)nh3"
"1158","(1)nh2oh + (1)hf -> (1)nh2f + (1)h2o"
"1159","(1)nh2oh + (2)ch4 + (1)nh3 -> (1)oxadiazole + (6)h2"
"1160","(1)nh2oh + (3)ch4 -> (1)oxetane + (3)h2 + (1)nh3"
"1161","(1)nh2oh + (2)ch4 -> (1)oxirane + (2)h2 + (1)nh3"
"1162","(1)nh2oh + (2)ch4 -> (1)oxirene + (3)h2 + (1)nh3"
"1163","(1)nh2oh + (4)ch4 -> (1)pyrrole + (6)h2 + (1)h2o"
"1164","(1)nh2oh + (1)ch4 -> (1)t-hcoh + (1)h2 + (1)nh3"
"1165","(1)nh2oh + (1)nh3 -> (1)t-n2h2 + (1)h2 + (1)h2o"
"1166","(1)o3 + (1)nh3 -> (1)t-hono + (1)h2o"
"1167","(1)o3 + (2)ch4 -> (1)acetic + (1)h2 + (1)h2o"
"1168","(1)o3 + (3)ch4 + (1)nh3 -> (1)beta-lactim + (3)h2 + (2)h2o"
"1169","(1)o3 + (1)h2 + (1)ch4 -> (1)c-hcoh + (2)h2o"
"1170","(1)o3 + (1)nh3 -> (1)c-hono + (1)h2o"
"1171","(1)o3 + (1)ch4 -> (1)co2 + (1)h2 + (1)h2o"
"1172","(1)o3 + (2)ch4 -> (1)dioxetan2one + (3)h2"
"1173","(1)o3 + (2)ch4 -> (1)dioxetane + (1)h2 + (1)h2o"
"1174","(1)o3 + (1)ch4 -> (1)dioxirane + (1)h2o"
"1175","(1)o3 + (1)ch4 + (2)hf -> (1)f2co + (1)h2 + (2)h2o"
"1176","(1)o3 + (1)h2 + (2)hf -> (1)f2o + (2)h2o"
"1177","(1)o3 + (1)nh3 + (1)hf -> (1)fno + (2)h2o"
"1178","(1)o3 + (1)ch4 + (1)nh3 -> (1)formamide + (2)h2o"
"1179","(1)o3 + (2)ch4 -> (1)formic-anhydride + (3)h2"
"1180","(1)o3 + (4)ch4 -> (1)furan + (4)h2 + (2)h2o"
"1181","(1)o3 + (2)ch4 -> (1)glyoxal + (2)h2 + (1)h2o"
"1182","(1)o3 + (1)h2 + (1)ch4 -> (1)h2co + (2)h2o"
"1183","(1)o3 + (1)ch4 + (1)nh3 -> (1)hcno + (1)h2 + (2)h2o"
"1184","(1)o3 + (1)ch4 + (1)hf -> (1)hcof + (2)h2o"
"1185","(1)o3 + (1)h2 + (1)nh3 -> (1)hno + (2)h2o"
"1186","(1)o3 + (1)ch4 + (1)nh3 -> (1)hocn + (1)h2 + (2)h2o"
"1187","(1)o3 + (2)h2 + (1)hf -> (1)hof + (2)h2o"
"1188","(1)o3 + (1)ch4 + (1)nh3 -> (1)honc + (1)h2 + (2)h2o"
"1189","(1)o3 + (2)h2 + (1)ch4 -> (1)methanol + (2)h2o"
"1190","(1)o3 + (2)ch4 + (2)nh3 -> (1)oxadiazole + (4)h2 + (2)h2o"
"1191","(1)o3 + (3)ch4 -> (1)oxetane + (1)h2 + (2)h2o"
"1192","(1)o3 + (2)ch4 -> (1)oxirane + (2)h2o"
"1193","(1)o3 + (2)ch4 -> (1)oxirene + (1)h2 + (2)h2o"
"1194","(1)o3 + (1)h2 + (1)ch4 -> (1)t-hcoh + (2)h2o"
"1195","(1)propane + (2)h2o -> (1)acetic + (2)h2 + (1)ch4"
"1196","(1)propane -> (1)allene + (2)h2"
"1197","(1)propane + (1)nh3 + (1)h2o -> (1)beta-lactim + (4)h2"
"1198","(2)propane + (1)b2h6 + (2)ch4 -> (2)borole + (10)h2"
"1199","(1)propane + (4)hf -> (1)c2f4 + (4)h2 + (1)ch4"
"1200","(1)propane + (6)hf -> (1)c2f6 + (5)h2 + (1)ch4"
"1201","(1)propane + (1)hf -> (1)c2h5f + (1)ch4"
"1202","(1)propane + (2)hf -> (1)cf2 + (1)h2 + (2)ch4"
"1203","(1)propane + (4)hf -> (1)cf4 + (2)h2 + (2)ch4"
"1204","(1)propane -> (1)ch2c + (1)h2 + (1)ch4"
"1205","(1)propane + (2)hf -> (1)ch2f2 + (2)ch4"
"1206","(1)propane + (1)nh3 -> (1)ch2nh + (2)ch4"
"1207","(1)propane + (1)h2 -> (1)ch2-sing + (2)ch4"
"1208","(1)propane + (1)h2 + (1)hf -> (1)ch3f + (2)ch4"
"1209","(1)propane + (1)h2o -> (1)c-hcoh + (2)ch4"
"1210","(1)propane + (3)hf -> (1)chf3 + (1)h2 + (2)ch4"
"1211","(1)propane + (2)h2o -> (1)co2 + (2)h2 + (2)ch4"
"1212","(1)propane + (1)ch4 -> (1)cyclobutadiene + (4)h2"
"1213","(1)propane + (1)ch4 -> (1)cyclobutane + (2)h2"
"1214","(1)propane + (1)ch4 -> (1)cyclobutene + (3)h2"
"1215","(1)propane -> (1)cyclopropene + (2)h2"
"1216","(1)propane + (3)h2o -> (1)dioxetan2one + (4)h2 + (1)ch4"
"1217","(1)propane + (2)h2o -> (1)dioxetane + (2)h2 + (1)ch4"
"1218","(1)propane + (2)h2o -> (1)dioxirane + (1)h2 + (2)ch4"
"1219","(1)propane + (1)h2o + (2)hf -> (1)f2co + (2)h2 + (2)ch4"
"1220","(1)propane + (2)hf -> (1)fccf + (3)h2 + (1)ch4"
"1221","(1)propane + (1)nh3 + (1)h2o -> (1)formamide + (1)h2 + (2)ch4"
"1222","(1)propane + (3)h2o -> (1)formic-anhydride + (4)h2 + (1)ch4"
"1223","(1)propane + (1)ch4 + (1)h2o -> (1)furan + (5)h2"
"1224","(1)propane + (2)h2o -> (1)glyoxal + (3)h2 + (1)ch4"
"1225","(1)propane + (1)h2o -> (1)h2co + (2)ch4"
"1226","(1)propane + (1)hf -> (1)hccf + (2)h2 + (1)ch4"
"1227","(1)propane + (1)nh3 + (1)h2o -> (1)hcno + (2)h2 + (2)ch4"
"1228","(1)propane + (1)nh3 -> (1)hcn + (1)h2 + (2)ch4"
"1229","(1)propane + (1)h2o + (1)hf -> (1)hcof + (1)h2 + (2)ch4"
"1230","(1)propane + (1)nh3 + (1)h2o -> (1)hocn + (2)h2 + (2)ch4"
"1231","(1)propane + (1)nh3 + (1)h2o -> (1)honc + (2)h2 + (2)ch4"
"1232","(1)propane + (1)h2 + (1)h2o -> (1)methanol + (2)ch4"
"1233","(1)propane + (1)ch4 -> (1)n-butane + (1)h2"
"1234","(1)propane + (2)ch4 -> (1)n-pentane + (2)h2"
"1235","(1)propane + (2)nh3 + (1)h2o -> (1)oxadiazole + (5)h2 + (1)ch4"
"1236","(1)propane + (1)h2o -> (1)oxetane + (2)h2"
"1237","(1)propane + (1)h2o -> (1)oxirane + (1)h2 + (1)ch4"
"1238","(1)propane + (1)h2o -> (1)oxirene + (2)h2 + (1)ch4"
"1239","(1)propane -> (1)propene + (1)h2"
"1240","(1)propane -> (1)propyne + (2)h2"
"1241","(1)propane + (1)ch4 + (1)nh3 -> (1)pyrrole + (5)h2"
"1242","(1)propane + (1)ch4 -> (1)t-butadiene + (3)h2"
"1243","(1)propane + (1)ch4 -> (1)tetrahedrane + (4)h2"
"1244","(1)propane + (1)h2o -> (1)t-hcoh + (2)ch4"
"1245","(1)t-hono + (2)ch4 -> (1)acetic + (1)h2 + (1)nh3"
"1246","(1)t-hono + (3)ch4 -> (1)beta-lactim + (3)h2 + (1)h2o"
"1247","(2)t-hono + (1)b2h6 -> (2)bn + (4)h2o"
"1248","(1)t-hono + (1)h2 + (1)ch4 -> (1)ch2nh + (2)h2o"
"1249","(1)t-hono + (1)h2 + (1)ch4 -> (1)c-hcoh + (1)nh3 + (1)h2o"
"1250","(1)t-hono -> (1)c-hono"
"1251","(1)t-hono + (1)h2 + (1)nh3 -> (1)c-n2h2 + (2)h2o"
"1252","(1)t-hono + (1)ch4 -> (1)co2 + (1)h2 + (1)nh3"
"1253","(1)t-hono + (2)ch4 + (1)h2o -> (1)dioxetan2one + (3)h2 + (1)nh3"
"1254","(1)t-hono + (2)ch4 -> (1)dioxetane + (1)h2 + (1)nh3"
"1255","(1)t-hono + (1)ch4 -> (1)dioxirane + (1)nh3"
"1256","(1)t-hono + (1)ch4 + (2)hf -> (1)f2co + (1)h2 + (1)nh3 + (1)h2o"
"1257","(1)t-hono + (1)h2 + (2)hf -> (1)f2o + (1)nh3 + (1)h2o"
"1258","(1)t-hono + (1)hf -> (1)fno + (1)h2o"
"1259","(1)t-hono + (1)ch4 -> (1)formamide + (1)h2o"
"1260","(1)t-hono + (2)ch4 + (1)h2o -> (1)formic-anhydride + (3)h2 + (1)nh3"
"1261","(1)t-hono + (4)ch4 -> (1)furan + (4)h2 + (1)nh3 + (1)h2o"
"1262","(1)t-hono + (2)ch4 -> (1)glyoxal + (2)h2 + (1)nh3"
"1263","(1)t-hono + (1)h2 + (1)ch4 -> (1)h2co + (1)nh3 + (1)h2o"
"1264","(1)t-hono + (1)ch4 -> (1)hcno + (1)h2 + (1)h2o"
"1265","(1)t-hono + (1)ch4 -> (1)hcn + (2)h2o"
"1266","(1)t-hono + (1)ch4 + (1)hf -> (1)hcof + (1)nh3 + (1)h2o"
"1267","(1)t-hono + (1)h2 -> (1)hno + (1)h2o"
"1268","(1)t-hono + (1)ch4 -> (1)hocn + (1)h2 + (1)h2o"
"1269","(1)t-hono + (2)h2 + (1)hf -> (1)hof + (1)nh3 + (1)h2o"
"1270","(1)t-hono + (1)ch4 -> (1)honc + (1)h2 + (1)h2o"
"1271","(1)t-hono + (2)h2 + (1)ch4 -> (1)methanol + (1)nh3 + (1)h2o"
"1272","(1)t-hono + (2)h2 + (1)hf -> (1)nh2f + (2)h2o"
"1273","(1)t-hono + (2)ch4 + (1)nh3 -> (1)oxadiazole + (4)h2 + (1)h2o"
"1274","(1)t-hono + (3)ch4 -> (1)oxetane + (1)h2 + (1)nh3 + (1)h2o"
"1275","(1)t-hono + (2)ch4 -> (1)oxirane + (1)nh3 + (1)h2o"
"1276","(1)t-hono + (2)ch4 -> (1)oxirene + (1)h2 + (1)nh3 + (1)h2o"
"1277","(1)t-hono + (4)ch4 -> (1)pyrrole + (4)h2 + (2)h2o"
"1278","(1)t-hono + (1)h2 + (1)ch4 -> (1)t-hcoh + (1)nh3 + (1)h2o"
"1279","(1)t-hono + (1)h2 + (1)nh3 -> (1)t-n2h2 + (2)h2o"
"1280","(1)acetic + (1)ch4 -> (1)allene + (2)h2o"
"1281","(1)acetic + (1)ch4 + (1)nh3 -> (1)beta-lactim + (2)h2 + (1)h2o"
"1282","(2)acetic + (1)b2h6 + (4)ch4 -> (2)borole + (6)h2 + (4)h2o"
"1283","(1)acetic + (4)hf -> (1)c2f4 + (2)h2 + (2)h2o"
"1284","(1)acetic + (6)hf -> (1)c2f6 + (3)h2 + (2)h2o"
"1285","(1)acetic + (2)h2 + (1)hf -> (1)c2h5f + (2)h2o"
"1286","(1)acetic + (1)h2 + (2)hf -> (1)cf2 + (1)ch4 + (2)h2o"
"1287","(1)acetic + (4)hf -> (1)cf4 + (1)ch4 + (2)h2o"
"1288","(1)acetic + (1)h2 -> (1)ch2c + (2)h2o"
"1289","(1)acetic + (2)h2 + (2)hf -> (1)ch2f2 + (1)ch4 + (2)h2o"
"1290","(1)acetic + (2)h2 + (1)nh3 -> (1)ch2nh + (1)ch4 + (2)h2o"
"1291","(1)acetic + (3)h2 -> (1)ch2-sing + (1)ch4 + (2)h2o"
"1292","(1)acetic + (3)h2 + (1)hf -> (1)ch3f + (1)ch4 + (2)h2o"
"1293","(1)acetic + (2)h2 -> (1)c-hcoh + (1)ch4 + (1)h2o"
"1294","(1)acetic + (1)h2 + (3)hf -> (1)chf3 + (1)ch4 + (2)h2o"
"1295","(1)acetic + (1)h2 + (1)nh3 -> (1)c-hono + (2)ch4"
"1296","(1)acetic -> (1)co2 + (1)ch4"
"1297","(1)acetic + (2)ch4 -> (1)cyclobutadiene + (2)h2 + (2)h2o"
"1298","(1)acetic + (2)ch4 -> (1)cyclobutane + (2)h2o"
"1299","(1)acetic + (2)ch4 -> (1)cyclobutene + (1)h2 + (2)h2o"
"1300","(1)acetic + (1)ch4 -> (1)cyclopropene + (2)h2o"
"1301","(1)acetic + (1)h2o -> (1)dioxetan2one + (2)h2"
"1302","(1)acetic -> (1)dioxetane"
"1303","(1)acetic + (1)h2 -> (1)dioxirane + (1)ch4"
"1304","(1)acetic + (2)hf -> (1)f2co + (1)ch4 + (1)h2o"
"1305","(1)acetic + (2)h2 + (2)hf -> (1)f2o + (2)ch4 + (1)h2o"
"1306","(1)acetic + (2)hf -> (1)fccf + (1)h2 + (2)h2o"
"1307","(1)acetic + (1)h2 + (1)nh3 + (1)hf -> (1)fno + (2)ch4 + (1)h2o"
"1308","(1)acetic + (1)h2 + (1)nh3 -> (1)formamide + (1)ch4 + (1)h2o"
"1309","(1)acetic + (1)h2o -> (1)formic-anhydride + (2)h2"
"1310","(1)acetic + (2)ch4 -> (1)furan + (3)h2 + (1)h2o"
"1311","(1)acetic -> (1)glyoxal + (1)h2"
"1312","(1)acetic + (2)h2 -> (1)h2co + (1)ch4 + (1)h2o"
"1313","(1)acetic + (1)hf -> (1)hccf + (2)h2o"
"1314","(1)acetic + (1)nh3 -> (1)hcno + (1)ch4 + (1)h2o"
"1315","(1)acetic + (1)h2 + (1)nh3 -> (1)hcn + (1)ch4 + (2)h2o"
"1316","(1)acetic + (1)h2 + (1)hf -> (1)hcof + (1)ch4 + (1)h2o"
"1317","(1)acetic + (2)h2 + (1)nh3 -> (1)hno + (2)ch4 + (1)h2o"
"1318","(1)acetic + (1)nh3 -> (1)hocn + (1)ch4 + (1)h2o"
"1319","(1)acetic + (3)h2 + (1)hf -> (1)hof + (2)ch4 + (1)h2o"
"1320","(1)acetic + (1)nh3 -> (1)honc + (1)ch4 + (1)h2o"
"1321","(1)acetic + (3)h2 -> (1)methanol + (1)ch4 + (1)h2o"
"1322","(1)acetic + (1)h2 + (2)ch4 -> (1)n-butane + (2)h2o"
"1323","(1)acetic + (3)ch4 -> (1)n-pentane + (2)h2o"
"1324","(1)acetic + (2)nh3 -> (1)oxadiazole + (3)h2 + (1)h2o"
"1325","(1)acetic + (1)ch4 -> (1)oxetane + (1)h2o"
"1326","(1)acetic + (1)h2 -> (1)oxirane + (1)h2o"
"1327","(1)acetic -> (1)oxirene + (1)h2o"
"1328","(1)acetic + (1)h2 + (1)ch4 -> (1)propene + (2)h2o"
"1329","(1)acetic + (1)ch4 -> (1)propyne + (2)h2o"
"1330","(1)acetic + (2)ch4 + (1)nh3 -> (1)pyrrole + (3)h2 + (2)h2o"
"1331","(1)acetic + (2)ch4 -> (1)t-butadiene + (1)h2 + (2)h2o"
"1332","(1)acetic + (2)ch4 -> (1)tetrahedrane + (2)h2 + (2)h2o"
"1333","(1)acetic + (2)h2 -> (1)t-hcoh + (1)ch4 + (1)h2o"
"1334","(1)allene + (1)nh3 + (1)h2o -> (1)beta-lactim + (2)h2"
"1335","(2)allene + (1)b2h6 + (2)ch4 -> (2)borole + (6)h2"
"1336","(1)allene + (4)hf -> (1)c2f4 + (2)h2 + (1)ch4"
"1337","(1)allene + (6)hf -> (1)c2f6 + (3)h2 + (1)ch4"
"1338","(1)allene + (2)h2 + (1)hf -> (1)c2h5f + (1)ch4"
"1339","(1)allene + (1)h2 + (2)hf -> (1)cf2 + (2)ch4"
"1340","(1)allene + (4)hf -> (1)cf4 + (2)ch4"
"1341","(1)allene + (1)h2 -> (1)ch2c + (1)ch4"
"1342","(1)allene + (2)h2 + (2)hf -> (1)ch2f2 + (2)ch4"
"1343","(1)allene + (2)h2 + (1)nh3 -> (1)ch2nh + (2)ch4"
"1344","(1)allene + (3)h2 -> (1)ch2-sing + (2)ch4"
"1345","(1)allene + (3)h2 + (1)hf -> (1)ch3f + (2)ch4"
"1346","(1)allene + (2)h2 + (1)h2o -> (1)c-hcoh + (2)ch4"
"1347","(1)allene + (1)h2 + (3)hf -> (1)chf3 + (2)ch4"
"1348","(1)allene + (2)h2o -> (1)co2 + (2)ch4"
"1349","(1)allene + (1)ch4 -> (1)cyclobutadiene + (2)h2"
"1350","(1)allene + (1)ch4 -> (1)cyclobutane"
"1351","(1)allene + (1)ch4 -> (1)cyclobutene + (1)h2"
"1352","(1)allene -> (1)cyclopropene"
"1353","(1)allene + (3)h2o -> (1)dioxetan2one + (2)h2 + (1)ch4"
"1354","(1)allene + (2)h2o -> (1)dioxetane + (1)ch4"
"1355","(1)allene + (1)h2 + (2)h2o -> (1)dioxirane + (2)ch4"
"1356","(1)allene + (1)h2o + (2)hf -> (1)f2co + (2)ch4"
"1357","(1)allene + (2)hf -> (1)fccf + (1)h2 + (1)ch4"
"1358","(1)allene + (1)h2 + (1)nh3 + (1)h2o -> (1)formamide + (2)ch4"
"1359","(1)allene + (3)h2o -> (1)formic-anhydride + (2)h2 + (1)ch4"
"1360","(1)allene + (1)ch4 + (1)h2o -> (1)furan + (3)h2"
"1361","(1)allene + (2)h2o -> (1)glyoxal + (1)h2 + (1)ch4"
"1362","(1)allene + (2)h2 + (1)h2o -> (1)h2co + (2)ch4"
"1363","(1)allene + (1)hf -> (1)hccf + (1)ch4"
"1364","(1)allene + (1)nh3 + (1)h2o -> (1)hcno + (2)ch4"
"1365","(1)allene + (1)h2 + (1)nh3 -> (1)hcn + (2)ch4"
"1366","(1)allene + (1)h2 + (1)h2o + (1)hf -> (1)hcof + (2)ch4"
"1367","(1)allene + (1)nh3 + (1)h2o -> (1)hocn + (2)ch4"
"1368","(1)allene + (1)nh3 + (1)h2o -> (1)honc + (2)ch4"
"1369","(1)allene + (3)h2 + (1)h2o -> (1)methanol + (2)ch4"
"1370","(1)allene + (1)h2 + (1)ch4 -> (1)n-butane"
"1371","(1)allene + (2)ch4 -> (1)n-pentane"
"1372","(1)allene + (2)nh3 + (1)h2o -> (1)oxadiazole + (3)h2 + (1)ch4"
"1373","(1)allene + (1)h2o -> (1)oxetane"
"1374","(1)allene + (1)h2 + (1)h2o -> (1)oxirane + (1)ch4"
"1375","(1)allene + (1)h2o -> (1)oxirene + (1)ch4"
"1376","(1)allene + (1)h2 -> (1)propene"
"1377","(1)allene -> (1)propyne"
"1378","(1)allene + (1)ch4 + (1)nh3 -> (1)pyrrole + (3)h2"
"1379","(1)allene + (1)ch4 -> (1)t-butadiene + (1)h2"
"1380","(1)allene + (1)ch4 -> (1)tetrahedrane + (2)h2"
"1381","(1)allene + (2)h2 + (1)h2o -> (1)t-hcoh + (2)ch4"
"1382","(2)beta-lactim + (6)h2 + (1)b2h6 -> (2)bn + (6)ch4 + (2)h2o"
"1383","(2)beta-lactim + (1)b2h6 + (2)ch4 -> (2)borole + (2)h2 + (2)nh3 + (2)h2o"
"1384","(1)beta-lactim + (4)hf -> (1)c2f4 + (1)ch4 + (1)nh3 + (1)h2o"
"1385","(1)beta-lactim + (6)hf -> (1)c2f6 + (1)h2 + (1)ch4 + (1)nh3 + (1)h2o"
"1386","(1)beta-lactim + (4)h2 + (1)hf -> (1)c2h5f + (1)ch4 + (1)nh3 + (1)h2o"
"1387","(1)beta-lactim + (3)h2 + (2)hf -> (1)cf2 + (2)ch4 + (1)nh3 + (1)h2o"
"1388","(1)beta-lactim + (2)h2 + (4)hf -> (1)cf4 + (2)ch4 + (1)nh3 + (1)h2o"
"1389","(1)beta-lactim + (3)h2 -> (1)ch2c + (1)ch4 + (1)nh3 + (1)h2o"
"1390","(1)beta-lactim + (4)h2 + (2)hf -> (1)ch2f2 + (2)ch4 + (1)nh3 + (1)h2o"
"1391","(1)beta-lactim + (4)h2 -> (1)ch2nh + (2)ch4 + (1)h2o"
"1392","(1)beta-lactim + (5)h2 -> (1)ch2-sing + (2)ch4 + (1)nh3 + (1)h2o"
"1393","(1)beta-lactim + (5)h2 + (1)hf -> (1)ch3f + (2)ch4 + (1)nh3 + (1)h2o"
"1394","(1)beta-lactim + (4)h2 -> (1)c-hcoh + (2)ch4 + (1)nh3"
"1395","(1)beta-lactim + (3)h2 + (3)hf -> (1)chf3 + (2)ch4 + (1)nh3 + (1)h2o"
"1396","(1)beta-lactim + (3)h2 + (1)h2o -> (1)c-hono + (3)ch4"
"1397","(1)beta-lactim + (4)h2 + (1)nh3 -> (1)c-n2h2 + (3)ch4 + (1)h2o"
"1398","(1)beta-lactim + (2)h2 + (1)h2o -> (1)co2 + (2)ch4 + (1)nh3"
"1399","(1)beta-lactim + (1)ch4 -> (1)cyclobutadiene + (1)nh3 + (1)h2o"
"1400","(1)beta-lactim + (2)h2 + (1)ch4 -> (1)cyclobutane + (1)nh3 + (1)h2o"
"1401","(1)beta-lactim + (1)h2 + (1)ch4 -> (1)cyclobutene + (1)nh3 + (1)h2o"
"1402","(1)beta-lactim + (2)h2 -> (1)cyclopropene + (1)nh3 + (1)h2o"
"1403","(1)beta-lactim + (2)h2o -> (1)dioxetan2one + (1)ch4 + (1)nh3"
"1404","(1)beta-lactim + (2)h2 + (1)h2o -> (1)dioxetane + (1)ch4 + (1)nh3"
"1405","(1)beta-lactim + (3)h2 + (1)h2o -> (1)dioxirane + (2)ch4 + (1)nh3"
"1406","(1)beta-lactim + (2)h2 + (2)hf -> (1)f2co + (2)ch4 + (1)nh3"
"1407","(1)beta-lactim + (4)h2 + (2)hf -> (1)f2o + (3)ch4 + (1)nh3"
"1408","(1)beta-lactim + (1)h2 + (2)hf -> (1)fccf + (1)ch4 + (1)nh3 + (1)h2o"
"1409","(1)beta-lactim + (3)h2 + (1)hf -> (1)fno + (3)ch4"
"1410","(1)beta-lactim + (3)h2 -> (1)formamide + (2)ch4"
"1411","(1)beta-lactim + (2)h2o -> (1)formic-anhydride + (1)ch4 + (1)nh3"
"1412","(1)beta-lactim + (1)ch4 -> (1)furan + (1)h2 + (1)nh3"
"1413","(1)beta-lactim + (1)h2 + (1)h2o -> (1)glyoxal + (1)ch4 + (1)nh3"
"1414","(1)beta-lactim + (4)h2 -> (1)h2co + (2)ch4 + (1)nh3"
"1415","(1)beta-lactim + (2)h2 + (1)hf -> (1)hccf + (1)ch4 + (1)nh3 + (1)h2o"
"1416","(1)beta-lactim + (2)h2 -> (1)hcno + (2)ch4"
"1417","(1)beta-lactim + (3)h2 -> (1)hcn + (2)ch4 + (1)h2o"
"1418","(1)beta-lactim + (3)h2 + (1)hf -> (1)hcof + (2)ch4 + (1)nh3"
"1419","(1)beta-lactim + (4)h2 -> (1)hno + (3)ch4"
"1420","(1)beta-lactim + (2)h2 -> (1)hocn + (2)ch4"
"1421","(1)beta-lactim + (5)h2 + (1)hf -> (1)hof + (3)ch4 + (1)nh3"
"1422","(1)beta-lactim + (2)h2 -> (1)honc + (2)ch4"
"1423","(1)beta-lactim + (5)h2 -> (1)methanol + (2)ch4 + (1)nh3"
"1424","(1)beta-lactim + (3)h2 + (1)ch4 -> (1)n-butane + (1)nh3 + (1)h2o"
"1425","(1)beta-lactim + (5)h2 + (1)hf -> (1)nh2f + (3)ch4 + (1)h2o"
"1426","(1)beta-lactim + (2)h2 + (2)ch4 -> (1)n-pentane + (1)nh3 + (1)h2o"
"1427","(1)beta-lactim + (1)nh3 -> (1)oxadiazole + (1)h2 + (1)ch4"
"1428","(1)beta-lactim + (2)h2 -> (1)oxetane + (1)nh3"
"1429","(1)beta-lactim + (3)h2 -> (1)oxirane + (1)ch4 + (1)nh3"
"1430","(1)beta-lactim + (2)h2 -> (1)oxirene + (1)ch4 + (1)nh3"
"1431","(1)beta-lactim + (3)h2 -> (1)propene + (1)nh3 + (1)h2o"
"1432","(1)beta-lactim + (2)h2 -> (1)propyne + (1)nh3 + (1)h2o"
"1433","(1)beta-lactim + (1)ch4 -> (1)pyrrole + (1)h2 + (1)h2o"
"1434","(1)beta-lactim + (1)h2 + (1)ch4 -> (1)t-butadiene + (1)nh3 + (1)h2o"
"1435","(1)beta-lactim + (1)ch4 -> (1)tetrahedrane + (1)nh3 + (1)h2o"
"1436","(1)beta-lactim + (4)h2 -> (1)t-hcoh + (2)ch4 + (1)nh3"
"1437","(1)beta-lactim + (4)h2 + (1)nh3 -> (1)t-n2h2 + (3)ch4 + (1)h2o"
"1438","(1)bhf2 + (1)nh3 -> (1)bn + (1)h2 + (2)hf"
"1439","(1)bhf2 + (4)ch4 -> (1)borole + (5)h2 + (2)hf"
"1440","(2)bhf2 + (4)ch4 + (4)hf -> (2)c2f4 + (8)h2 + (1)b2h6"
"1441","(2)bhf2 + (4)ch4 + (8)hf -> (2)c2f6 + (10)h2 + (1)b2h6"
"1442","(2)bhf2 + (4)ch4 -> (2)c2h5f + (1)b2h6 + (2)hf"
"1443","(2)bhf2 + (2)ch4 -> (2)cf2 + (2)h2 + (1)b2h6"
"1444","(2)bhf2 + (2)ch4 + (4)hf -> (2)cf4 + (4)h2 + (1)b2h6"
"1445","(2)bhf2 + (2)ch4 -> (2)ch2f2 + (1)b2h6"
"1446","(2)bhf2 + (2)h2 + (2)ch4 -> (2)ch3f + (1)b2h6 + (2)hf"
"1447","(2)bhf2 + (2)ch4 + (2)hf -> (2)chf3 + (2)h2 + (1)b2h6"
"1448","(2)bhf2 + (2)ch4 + (2)h2o -> (2)f2co + (4)h2 + (1)b2h6"
"1449","(2)bhf2 + (2)h2o -> (2)f2o + (1)b2h6"
"1450","(2)bhf2 + (2)h2 -> (2)f2 + (1)b2h6"
"1451","(2)bhf2 + (4)ch4 -> (2)fccf + (6)h2 + (1)b2h6"
"1452","(2)bhf2 + (2)nh3 + (2)h2o -> (2)fno + (2)h2 + (1)b2h6 + (2)hf"
"1453","(2)bhf2 + (4)ch4 -> (2)hccf + (4)h2 + (1)b2h6 + (2)hf"
"1454","(2)bhf2 + (2)ch4 + (2)h2o -> (2)hcof + (2)h2 + (1)b2h6 + (2)hf"
"1455","(2)bhf2 + (2)h2 + (2)h2o -> (2)hof + (1)b2h6 + (2)hf"
"1456","(2)bhf2 + (2)h2 + (2)nh3 -> (2)nh2f + (1)b2h6 + (2)hf"
"1457","(1)bn + (4)ch4 -> (1)borole + (4)h2 + (1)nh3"
"1458","(2)bn + (2)h2 + (2)ch4 -> (2)ch2nh + (1)b2h6"
"1459","(2)bn + (4)h2o -> (2)c-hono + (1)b2h6"
"1460","(2)bn + (2)h2 + (2)nh3 -> (2)c-n2h2 + (1)b2h6"
"1461","(2)bn + (2)h2o + (2)hf -> (2)fno + (1)b2h6"
"1462","(2)bn + (2)ch4 + (2)h2o -> (2)formamide + (1)b2h6"
"1463","(2)bn + (2)ch4 + (2)h2o -> (2)hcno + (2)h2 + (1)b2h6"
"1464","(2)bn + (2)ch4 -> (2)hcn + (1)b2h6"
"1465","(2)bn + (2)h2 + (2)h2o -> (2)hno + (1)b2h6"
"1466","(2)bn + (2)ch4 + (2)h2o -> (2)hocn + (2)h2 + (1)b2h6"
"1467","(2)bn + (2)ch4 + (2)h2o -> (2)honc + (2)h2 + (1)b2h6"
"1468","(2)bn + (4)h2 + (2)hf -> (2)nh2f + (1)b2h6"
"1469","(2)bn + (4)ch4 + (2)nh3 + (2)h2o -> (2)oxadiazole + (8)h2 + (1)b2h6"
"1470","(2)bn + (8)ch4 -> (2)pyrrole + (8)h2 + (1)b2h6"
"1471","(2)bn + (2)h2 + (2)nh3 -> (2)t-n2h2 + (1)b2h6"
"1472","(2)borole + (2)h2 + (8)hf -> (2)c2f4 + (1)b2h6 + (4)ch4"
"1473","(2)borole + (12)hf -> (2)c2f6 + (1)b2h6 + (4)ch4"
"1474","(2)borole + (10)h2 + (2)hf -> (2)c2h5f + (1)b2h6 + (4)ch4"
"1475","(2)borole + (8)h2 + (4)hf -> (2)cf2 + (1)b2h6 + (6)ch4"
"1476","(2)borole + (6)h2 + (8)hf -> (2)cf4 + (1)b2h6 + (6)ch4"
"1477","(2)borole + (8)h2 -> (2)ch2c + (1)b2h6 + (4)ch4"
"1478","(2)borole + (10)h2 + (4)hf -> (2)ch2f2 + (1)b2h6 + (6)ch4"
"1479","(2)borole + (10)h2 + (2)nh3 -> (2)ch2nh + (1)b2h6 + (6)ch4"
"1480","(2)borole + (12)h2 -> (2)ch2-sing + (1)b2h6 + (6)ch4"
"1481","(2)borole + (12)h2 + (2)hf -> (2)ch3f + (1)b2h6 + (6)ch4"
"1482","(2)borole + (10)h2 + (2)h2o -> (2)c-hcoh + (1)b2h6 + (6)ch4"
"1483","(2)borole + (8)h2 + (6)hf -> (2)chf3 + (1)b2h6 + (6)ch4"
"1484","(2)borole + (6)h2 + (4)h2o -> (2)co2 + (1)b2h6 + (6)ch4"
"1485","(2)borole + (2)h2 -> (2)cyclobutadiene + (1)b2h6"
"1486","(2)borole + (6)h2 -> (2)cyclobutane + (1)b2h6"
"1487","(2)borole + (4)h2 -> (2)cyclobutene + (1)b2h6"
"1488","(2)borole + (6)h2 -> (2)cyclopropene + (1)b2h6 + (2)ch4"
"1489","(2)borole + (2)h2 + (6)h2o -> (2)dioxetan2one + (1)b2h6 + (4)ch4"
"1490","(2)borole + (6)h2 + (4)h2o -> (2)dioxetane + (1)b2h6 + (4)ch4"
"1491","(2)borole + (8)h2 + (4)h2o -> (2)dioxirane + (1)b2h6 + (6)ch4"
"1492","(2)borole + (6)h2 + (2)h2o + (4)hf -> (2)f2co + (1)b2h6 + (6)ch4"
"1493","(2)borole + (4)h2 + (4)hf -> (2)fccf + (1)b2h6 + (4)ch4"
"1494","(2)borole + (8)h2 + (2)nh3 + (2)h2o -> (2)formamide + (1)b2h6 + (6)ch4"
"1495","(2)borole + (2)h2 + (6)h2o -> (2)formic-anhydride + (1)b2h6 + (4)ch4"
"1496","(2)borole + (2)h2o -> (2)furan + (1)b2h6"
"1497","(2)borole + (4)h2 + (4)h2o -> (2)glyoxal + (1)b2h6 + (4)ch4"
"1498","(2)borole + (10)h2 + (2)h2o -> (2)h2co + (1)b2h6 + (6)ch4"
"1499","(2)borole + (6)h2 + (2)hf -> (2)hccf + (1)b2h6 + (4)ch4"
"1500","(2)borole + (6)h2 + (2)nh3 + (2)h2o -> (2)hcno + (1)b2h6 + (6)ch4"
"1501","(2)borole + (8)h2 + (2)nh3 -> (2)hcn + (1)b2h6 + (6)ch4"
"1502","(2)borole + (8)h2 + (2)h2o + (2)hf -> (2)hcof + (1)b2h6 + (6)ch4"
"1503","(2)borole + (6)h2 + (2)nh3 + (2)h2o -> (2)hocn + (1)b2h6 + (6)ch4"
"1504","(2)borole + (6)h2 + (2)nh3 + (2)h2o -> (2)honc + (1)b2h6 + (6)ch4"
"1505","(2)borole + (12)h2 + (2)h2o -> (2)methanol + (1)b2h6 + (6)ch4"
"1506","(2)borole + (8)h2 -> (2)n-butane + (1)b2h6"
"1507","(2)borole + (6)h2 + (2)ch4 -> (2)n-pentane + (1)b2h6"
"1508","(2)borole + (4)nh3 + (2)h2o -> (2)oxadiazole + (1)b2h6 + (4)ch4"
"1509","(2)borole + (6)h2 + (2)h2o -> (2)oxetane + (1)b2h6 + (2)ch4"
"1510","(2)borole + (8)h2 + (2)h2o -> (2)oxirane + (1)b2h6 + (4)ch4"
"1511","(2)borole + (6)h2 + (2)h2o -> (2)oxirene + (1)b2h6 + (4)ch4"
"1512","(2)borole + (8)h2 -> (2)propene + (1)b2h6 + (2)ch4"
"1513","(2)borole + (6)h2 -> (2)propyne + (1)b2h6 + (2)ch4"
"1514","(2)borole + (2)nh3 -> (2)pyrrole + (1)b2h6"
"1515","(2)borole + (4)h2 -> (2)t-butadiene + (1)b2h6"
"1516","(2)borole + (2)h2 -> (2)tetrahedrane + (1)b2h6"
"1517","(2)borole + (10)h2 + (2)h2o -> (2)t-hcoh + (1)b2h6 + (6)ch4"
"1518","(1)c2f4 + (2)hf -> (1)c2f6 + (1)h2"
"1519","(1)c2f4 + (4)h2 -> (1)c2h5f + (3)hf"
"1520","(1)c2f4 + (3)h2 -> (1)cf2 + (1)ch4 + (2)hf"
"1521","(1)c2f4 + (2)h2 -> (1)cf4 + (1)ch4"
"1522","(1)c2f4 + (3)h2 -> (1)ch2c + (4)hf"
"1523","(1)c2f4 + (4)h2 -> (1)ch2f2 + (1)ch4 + (2)hf"
"1524","(1)c2f4 + (4)h2 + (1)nh3 -> (1)ch2nh + (1)ch4 + (4)hf"
"1525","(1)c2f4 + (5)h2 -> (1)ch2-sing + (1)ch4 + (4)hf"
"1526","(1)c2f4 + (5)h2 -> (1)ch3f + (1)ch4 + (3)hf"
"1527","(1)c2f4 + (4)h2 + (1)h2o -> (1)c-hcoh + (1)ch4 + (4)hf"
"1528","(1)c2f4 + (3)h2 -> (1)chf3 + (1)ch4 + (1)hf"
"1529","(1)c2f4 + (2)h2 + (2)h2o -> (1)co2 + (1)ch4 + (4)hf"
"1530","(1)c2f4 + (2)ch4 -> (1)cyclobutadiene + (4)hf"
"1531","(1)c2f4 + (2)h2 + (2)ch4 -> (1)cyclobutane + (4)hf"
"1532","(1)c2f4 + (1)h2 + (2)ch4 -> (1)cyclobutene + (4)hf"
"1533","(1)c2f4 + (2)h2 + (1)ch4 -> (1)cyclopropene + (4)hf"
"1534","(1)c2f4 + (3)h2o -> (1)dioxetan2one + (4)hf"
"1535","(1)c2f4 + (2)h2 + (2)h2o -> (1)dioxetane + (4)hf"
"1536","(1)c2f4 + (3)h2 + (2)h2o -> (1)dioxirane + (1)ch4 + (4)hf"
"1537","(1)c2f4 + (2)h2 + (1)h2o -> (1)f2co + (1)ch4 + (2)hf"
"1538","(1)c2f4 + (4)h2 + (1)h2o -> (1)f2o + (2)ch4 + (2)hf"
"1539","(1)c2f4 + (5)h2 -> (1)f2 + (2)ch4 + (2)hf"
"1540","(1)c2f4 + (1)h2 -> (1)fccf + (2)hf"
"1541","(1)c2f4 + (3)h2 + (1)nh3 + (1)h2o -> (1)fno + (2)ch4 + (3)hf"
"1542","(1)c2f4 + (3)h2 + (1)nh3 + (1)h2o -> (1)formamide + (1)ch4 + (4)hf"
"1543","(1)c2f4 + (3)h2o -> (1)formic-anhydride + (4)hf"
"1544","(1)c2f4 + (2)ch4 + (1)h2o -> (1)furan + (1)h2 + (4)hf"
"1545","(1)c2f4 + (1)h2 + (2)h2o -> (1)glyoxal + (4)hf"
"1546","(1)c2f4 + (4)h2 + (1)h2o -> (1)h2co + (1)ch4 + (4)hf"
"1547","(1)c2f4 + (2)h2 -> (1)hccf + (3)hf"
"1548","(1)c2f4 + (2)h2 + (1)nh3 + (1)h2o -> (1)hcno + (1)ch4 + (4)hf"
"1549","(1)c2f4 + (3)h2 + (1)nh3 -> (1)hcn + (1)ch4 + (4)hf"
"1550","(1)c2f4 + (3)h2 + (1)h2o -> (1)hcof + (1)ch4 + (3)hf"
"1551","(1)c2f4 + (2)h2 + (1)nh3 + (1)h2o -> (1)hocn + (1)ch4 + (4)hf"
"1552","(1)c2f4 + (5)h2 + (1)h2o -> (1)hof + (2)ch4 + (3)hf"
"1553","(1)c2f4 + (2)h2 + (1)nh3 + (1)h2o -> (1)honc + (1)ch4 + (4)hf"
"1554","(1)c2f4 + (5)h2 + (1)h2o -> (1)methanol + (1)ch4 + (4)hf"
"1555","(1)c2f4 + (3)h2 + (2)ch4 -> (1)n-butane + (4)hf"
"1556","(1)c2f4 + (5)h2 + (1)nh3 -> (1)nh2f + (2)ch4 + (3)hf"
"1557","(1)c2f4 + (2)h2 + (3)ch4 -> (1)n-pentane + (4)hf"
"1558","(1)c2f4 + (2)nh3 + (1)h2o -> (1)oxadiazole + (1)h2 + (4)hf"
"1559","(1)c2f4 + (2)h2 + (1)ch4 + (1)h2o -> (1)oxetane + (4)hf"
"1560","(1)c2f4 + (3)h2 + (1)h2o -> (1)oxirane + (4)hf"
"1561","(1)c2f4 + (2)h2 + (1)h2o -> (1)oxirene + (4)hf"
"1562","(1)c2f4 + (3)h2 + (1)ch4 -> (1)propene + (4)hf"
"1563","(1)c2f4 + (2)h2 + (1)ch4 -> (1)propyne + (4)hf"
"1564","(1)c2f4 + (2)ch4 + (1)nh3 -> (1)pyrrole + (1)h2 + (4)hf"
"1565","(1)c2f4 + (1)h2 + (2)ch4 -> (1)t-butadiene + (4)hf"
"1566","(1)c2f4 + (2)ch4 -> (1)tetrahedrane + (4)hf"
"1567","(1)c2f4 + (4)h2 + (1)h2o -> (1)t-hcoh + (1)ch4 + (4)hf"
"1568","(1)c2f6 + (5)h2 -> (1)c2h5f + (5)hf"
"1569","(1)c2f6 + (4)h2 -> (1)cf2 + (1)ch4 + (4)hf"
"1570","(1)c2f6 + (3)h2 -> (1)cf4 + (1)ch4 + (2)hf"
"1571","(1)c2f6 + (4)h2 -> (1)ch2c + (6)hf"
"1572","(1)c2f6 + (5)h2 -> (1)ch2f2 + (1)ch4 + (4)hf"
"1573","(1)c2f6 + (5)h2 + (1)nh3 -> (1)ch2nh + (1)ch4 + (6)hf"
"1574","(1)c2f6 + (6)h2 -> (1)ch2-sing + (1)ch4 + (6)hf"
"1575","(1)c2f6 + (6)h2 -> (1)ch3f + (1)ch4 + (5)hf"
"1576","(1)c2f6 + (5)h2 + (1)h2o -> (1)c-hcoh + (1)ch4 + (6)hf"
"1577","(1)c2f6 + (4)h2 -> (1)chf3 + (1)ch4 + (3)hf"
"1578","(1)c2f6 + (3)h2 + (2)h2o -> (1)co2 + (1)ch4 + (6)hf"
"1579","(1)c2f6 + (1)h2 + (2)ch4 -> (1)cyclobutadiene + (6)hf"
"1580","(1)c2f6 + (3)h2 + (2)ch4 -> (1)cyclobutane + (6)hf"
"1581","(1)c2f6 + (2)h2 + (2)ch4 -> (1)cyclobutene + (6)hf"
"1582","(1)c2f6 + (3)h2 + (1)ch4 -> (1)cyclopropene + (6)hf"
"1583","(1)c2f6 + (1)h2 + (3)h2o -> (1)dioxetan2one + (6)hf"
"1584","(1)c2f6 + (3)h2 + (2)h2o -> (1)dioxetane + (6)hf"
"1585","(1)c2f6 + (4)h2 + (2)h2o -> (1)dioxirane + (1)ch4 + (6)hf"
"1586","(1)c2f6 + (3)h2 + (1)h2o -> (1)f2co + (1)ch4 + (4)hf"
"1587","(1)c2f6 + (5)h2 + (1)h2o -> (1)f2o + (2)ch4 + (4)hf"
"1588","(1)c2f6 + (6)h2 -> (1)f2 + (2)ch4 + (4)hf"
"1589","(1)c2f6 + (2)h2 -> (1)fccf + (4)hf"
"1590","(1)c2f6 + (4)h2 + (1)nh3 + (1)h2o -> (1)fno + (2)ch4 + (5)hf"
"1591","(1)c2f6 + (4)h2 + (1)nh3 + (1)h2o -> (1)formamide + (1)ch4 + (6)hf"
"1592","(1)c2f6 + (1)h2 + (3)h2o -> (1)formic-anhydride + (6)hf"
"1593","(1)c2f6 + (2)ch4 + (1)h2o -> (1)furan + (6)hf"
"1594","(1)c2f6 + (2)h2 + (2)h2o -> (1)glyoxal + (6)hf"
"1595","(1)c2f6 + (5)h2 + (1)h2o -> (1)h2co + (1)ch4 + (6)hf"
"1596","(1)c2f6 + (3)h2 -> (1)hccf + (5)hf"
"1597","(1)c2f6 + (3)h2 + (1)nh3 + (1)h2o -> (1)hcno + (1)ch4 + (6)hf"
"1598","(1)c2f6 + (4)h2 + (1)nh3 -> (1)hcn + (1)ch4 + (6)hf"
"1599","(1)c2f6 + (4)h2 + (1)h2o -> (1)hcof + (1)ch4 + (5)hf"
"1600","(1)c2f6 + (3)h2 + (1)nh3 + (1)h2o -> (1)hocn + (1)ch4 + (6)hf"
"1601","(1)c2f6 + (6)h2 + (1)h2o -> (1)hof + (2)ch4 + (5)hf"
"1602","(1)c2f6 + (3)h2 + (1)nh3 + (1)h2o -> (1)honc + (1)ch4 + (6)hf"
"1603","(1)c2f6 + (6)h2 + (1)h2o -> (1)methanol + (1)ch4 + (6)hf"
"1604","(1)c2f6 + (4)h2 + (2)ch4 -> (1)n-butane + (6)hf"
"1605","(1)c2f6 + (6)h2 + (1)nh3 -> (1)nh2f + (2)ch4 + (5)hf"
"1606","(1)c2f6 + (3)h2 + (3)ch4 -> (1)n-pentane + (6)hf"
"1607","(1)c2f6 + (2)nh3 + (1)h2o -> (1)oxadiazole + (6)hf"
"1608","(1)c2f6 + (3)h2 + (1)ch4 + (1)h2o -> (1)oxetane + (6)hf"
"1609","(1)c2f6 + (4)h2 + (1)h2o -> (1)oxirane + (6)hf"
"1610","(1)c2f6 + (3)h2 + (1)h2o -> (1)oxirene + (6)hf"
"1611","(1)c2f6 + (4)h2 + (1)ch4 -> (1)propene + (6)hf"
"1612","(1)c2f6 + (3)h2 + (1)ch4 -> (1)propyne + (6)hf"
"1613","(1)c2f6 + (2)ch4 + (1)nh3 -> (1)pyrrole + (6)hf"
"1614","(1)c2f6 + (2)h2 + (2)ch4 -> (1)t-butadiene + (6)hf"
"1615","(1)c2f6 + (1)h2 + (2)ch4 -> (1)tetrahedrane + (6)hf"
"1616","(1)c2f6 + (5)h2 + (1)h2o -> (1)t-hcoh + (1)ch4 + (6)hf"
"1617","(1)c2h5f + (1)hf -> (1)cf2 + (1)h2 + (1)ch4"
"1618","(1)c2h5f + (3)hf -> (1)cf4 + (2)h2 + (1)ch4"
"1619","(1)c2h5f -> (1)ch2c + (1)h2 + (1)hf"
"1620","(1)c2h5f + (1)hf -> (1)ch2f2 + (1)ch4"
"1621","(1)c2h5f + (1)nh3 -> (1)ch2nh + (1)ch4 + (1)hf"
"1622","(1)c2h5f + (1)h2 -> (1)ch2-sing + (1)ch4 + (1)hf"
"1623","(1)c2h5f + (1)h2 -> (1)ch3f + (1)ch4"
"1624","(1)c2h5f + (1)h2o -> (1)c-hcoh + (1)ch4 + (1)hf"
"1625","(1)c2h5f + (2)hf -> (1)chf3 + (1)h2 + (1)ch4"
"1626","(1)c2h5f + (2)h2o -> (1)co2 + (2)h2 + (1)ch4 + (1)hf"
"1627","(1)c2h5f + (2)ch4 -> (1)cyclobutadiene + (4)h2 + (1)hf"
"1628","(1)c2h5f + (2)ch4 -> (1)cyclobutane + (2)h2 + (1)hf"
"1629","(1)c2h5f + (2)ch4 -> (1)cyclobutene + (3)h2 + (1)hf"
"1630","(1)c2h5f + (1)ch4 -> (1)cyclopropene + (2)h2 + (1)hf"
"1631","(1)c2h5f + (3)h2o -> (1)dioxetan2one + (4)h2 + (1)hf"
"1632","(1)c2h5f + (2)h2o -> (1)dioxetane + (2)h2 + (1)hf"
"1633","(1)c2h5f + (2)h2o -> (1)dioxirane + (1)h2 + (1)ch4 + (1)hf"
"1634","(1)c2h5f + (1)h2o + (1)hf -> (1)f2co + (2)h2 + (1)ch4"
"1635","(1)c2h5f + (1)h2o + (1)hf -> (1)f2o + (2)ch4"
"1636","(1)c2h5f + (1)h2 + (1)hf -> (1)f2 + (2)ch4"
"1637","(1)c2h5f + (1)hf -> (1)fccf + (3)h2"
"1638","(1)c2h5f + (1)nh3 + (1)h2o -> (1)fno + (1)h2 + (2)ch4"
"1639","(1)c2h5f + (1)nh3 + (1)h2o -> (1)formamide + (1)h2 + (1)ch4 + (1)hf"
"1640","(1)c2h5f + (3)h2o -> (1)formic-anhydride + (4)h2 + (1)hf"
"1641","(1)c2h5f + (2)ch4 + (1)h2o -> (1)furan + (5)h2 + (1)hf"
"1642","(1)c2h5f + (2)h2o -> (1)glyoxal + (3)h2 + (1)hf"
"1643","(1)c2h5f + (1)h2o -> (1)h2co + (1)ch4 + (1)hf"
"1644","(1)c2h5f -> (1)hccf + (2)h2"
"1645","(1)c2h5f + (1)nh3 + (1)h2o -> (1)hcno + (2)h2 + (1)ch4 + (1)hf"
"1646","(1)c2h5f + (1)nh3 -> (1)hcn + (1)h2 + (1)ch4 + (1)hf"
"1647","(1)c2h5f + (1)h2o -> (1)hcof + (1)h2 + (1)ch4"
"1648","(1)c2h5f + (1)nh3 + (1)h2o -> (1)hocn + (2)h2 + (1)ch4 + (1)hf"
"1649","(1)c2h5f + (1)h2 + (1)h2o -> (1)hof + (2)ch4"
"1650","(1)c2h5f + (1)nh3 + (1)h2o -> (1)honc + (2)h2 + (1)ch4 + (1)hf"
"1651","(1)c2h5f + (1)h2 + (1)h2o -> (1)methanol + (1)ch4 + (1)hf"
"1652","(1)c2h5f + (2)ch4 -> (1)n-butane + (1)h2 + (1)hf"
"1653","(1)c2h5f + (1)h2 + (1)nh3 -> (1)nh2f + (2)ch4"
"1654","(1)c2h5f + (3)ch4 -> (1)n-pentane + (2)h2 + (1)hf"
"1655","(1)c2h5f + (2)nh3 + (1)h2o -> (1)oxadiazole + (5)h2 + (1)hf"
"1656","(1)c2h5f + (1)ch4 + (1)h2o -> (1)oxetane + (2)h2 + (1)hf"
"1657","(1)c2h5f + (1)h2o -> (1)oxirane + (1)h2 + (1)hf"
"1658","(1)c2h5f + (1)h2o -> (1)oxirene + (2)h2 + (1)hf"
"1659","(1)c2h5f + (1)ch4 -> (1)propene + (1)h2 + (1)hf"
"1660","(1)c2h5f + (1)ch4 -> (1)propyne + (2)h2 + (1)hf"
"1661","(1)c2h5f + (2)ch4 + (1)nh3 -> (1)pyrrole + (5)h2 + (1)hf"
"1662","(1)c2h5f + (2)ch4 -> (1)t-butadiene + (3)h2 + (1)hf"
"1663","(1)c2h5f + (2)ch4 -> (1)tetrahedrane + (4)h2 + (1)hf"
"1664","(1)c2h5f + (1)h2o -> (1)t-hcoh + (1)ch4 + (1)hf"
"1665","(1)cf2 + (2)hf -> (1)cf4 + (1)h2"
"1666","(1)cf2 + (1)ch4 -> (1)ch2c + (2)hf"
"1667","(1)cf2 + (1)h2 -> (1)ch2f2"
"1668","(1)cf2 + (1)h2 + (1)nh3 -> (1)ch2nh + (2)hf"
"1669","(1)cf2 + (2)h2 -> (1)ch2-sing + (2)hf"
"1670","(1)cf2 + (2)h2 -> (1)ch3f + (1)hf"
"1671","(1)cf2 + (1)h2 + (1)h2o -> (1)c-hcoh + (2)hf"
"1672","(1)cf2 + (1)hf -> (1)chf3"
"1673","(1)cf2 + (2)h2o -> (1)co2 + (1)h2 + (2)hf"
"1674","(1)cf2 + (3)ch4 -> (1)cyclobutadiene + (3)h2 + (2)hf"
"1675","(1)cf2 + (3)ch4 -> (1)cyclobutane + (1)h2 + (2)hf"
"1676","(1)cf2 + (3)ch4 -> (1)cyclobutene + (2)h2 + (2)hf"
"1677","(1)cf2 + (2)ch4 -> (1)cyclopropene + (1)h2 + (2)hf"
"1678","(1)cf2 + (1)ch4 + (3)h2o -> (1)dioxetan2one + (3)h2 + (2)hf"
"1679","(1)cf2 + (1)ch4 + (2)h2o -> (1)dioxetane + (1)h2 + (2)hf"
"1680","(1)cf2 + (2)h2o -> (1)dioxirane + (2)hf"
"1681","(1)cf2 + (1)h2o -> (1)f2co + (1)h2"
"1682","(1)cf2 + (1)h2 + (1)h2o -> (1)f2o + (1)ch4"
"1683","(1)cf2 + (2)h2 -> (1)f2 + (1)ch4"
"1684","(1)cf2 + (1)ch4 -> (1)fccf + (2)h2"
"1685","(1)cf2 + (1)nh3 + (1)h2o -> (1)fno + (1)ch4 + (1)hf"
"1686","(1)cf2 + (1)nh3 + (1)h2o -> (1)formamide + (2)hf"
"1687","(1)cf2 + (1)ch4 + (3)h2o -> (1)formic-anhydride + (3)h2 + (2)hf"
"1688","(1)cf2 + (3)ch4 + (1)h2o -> (1)furan + (4)h2 + (2)hf"
"1689","(1)cf2 + (1)ch4 + (2)h2o -> (1)glyoxal + (2)h2 + (2)hf"
"1690","(1)cf2 + (1)h2 + (1)h2o -> (1)h2co + (2)hf"
"1691","(1)cf2 + (1)ch4 -> (1)hccf + (1)h2 + (1)hf"
"1692","(1)cf2 + (1)nh3 + (1)h2o -> (1)hcno + (1)h2 + (2)hf"
"1693","(1)cf2 + (1)nh3 -> (1)hcn + (2)hf"
"1694","(1)cf2 + (1)h2o -> (1)hcof + (1)hf"
"1695","(1)cf2 + (1)nh3 + (1)h2o -> (1)hocn + (1)h2 + (2)hf"
"1696","(1)cf2 + (2)h2 + (1)h2o -> (1)hof + (1)ch4 + (1)hf"
"1697","(1)cf2 + (1)nh3 + (1)h2o -> (1)honc + (1)h2 + (2)hf"
"1698","(1)cf2 + (2)h2 + (1)h2o -> (1)methanol + (2)hf"
"1699","(1)cf2 + (3)ch4 -> (1)n-butane + (2)hf"
"1700","(1)cf2 + (2)h2 + (1)nh3 -> (1)nh2f + (1)ch4 + (1)hf"
"1701","(1)cf2 + (4)ch4 -> (1)n-pentane + (1)h2 + (2)hf"
"1702","(1)cf2 + (1)ch4 + (2)nh3 + (1)h2o -> (1)oxadiazole + (4)h2 + (2)hf"
"1703","(1)cf2 + (2)ch4 + (1)h2o -> (1)oxetane + (1)h2 + (2)hf"
"1704","(1)cf2 + (1)ch4 + (1)h2o -> (1)oxirane + (2)hf"
"1705","(1)cf2 + (1)ch4 + (1)h2o -> (1)oxirene + (1)h2 + (2)hf"
"1706","(1)cf2 + (2)ch4 -> (1)propene + (2)hf"
"1707","(1)cf2 + (2)ch4 -> (1)propyne + (1)h2 + (2)hf"
"1708","(1)cf2 + (3)ch4 + (1)nh3 -> (1)pyrrole + (4)h2 + (2)hf"
"1709","(1)cf2 + (3)ch4 -> (1)t-butadiene + (2)h2 + (2)hf"
"1710","(1)cf2 + (3)ch4 -> (1)tetrahedrane + (3)h2 + (2)hf"
"1711","(1)cf2 + (1)h2 + (1)h2o -> (1)t-hcoh + (2)hf"
"1712","(1)cf4 + (1)h2 + (1)ch4 -> (1)ch2c + (4)hf"
"1713","(1)cf4 + (2)h2 -> (1)ch2f2 + (2)hf"
"1714","(1)cf4 + (2)h2 + (1)nh3 -> (1)ch2nh + (4)hf"
"1715","(1)cf4 + (3)h2 -> (1)ch2-sing + (4)hf"
"1716","(1)cf4 + (3)h2 -> (1)ch3f + (3)hf"
"1717","(1)cf4 + (2)h2 + (1)h2o -> (1)c-hcoh + (4)hf"
"1718","(1)cf4 + (1)h2 -> (1)chf3 + (1)hf"
"1719","(1)cf4 + (2)h2o -> (1)co2 + (4)hf"
"1720","(1)cf4 + (3)ch4 -> (1)cyclobutadiene + (2)h2 + (4)hf"
"1721","(1)cf4 + (3)ch4 -> (1)cyclobutane + (4)hf"
"1722","(1)cf4 + (3)ch4 -> (1)cyclobutene + (1)h2 + (4)hf"
"1723","(1)cf4 + (2)ch4 -> (1)cyclopropene + (4)hf"
"1724","(1)cf4 + (1)ch4 + (3)h2o -> (1)dioxetan2one + (2)h2 + (4)hf"
"1725","(1)cf4 + (1)ch4 + (2)h2o -> (1)dioxetane + (4)hf"
"1726","(1)cf4 + (1)h2 + (2)h2o -> (1)dioxirane + (4)hf"
"1727","(1)cf4 + (1)h2o -> (1)f2co + (2)hf"
"1728","(1)cf4 + (2)h2 + (1)h2o -> (1)f2o + (1)ch4 + (2)hf"
"1729","(1)cf4 + (3)h2 -> (1)f2 + (1)ch4 + (2)hf"
"1730","(1)cf4 + (1)ch4 -> (1)fccf + (1)h2 + (2)hf"
"1731","(1)cf4 + (1)h2 + (1)nh3 + (1)h2o -> (1)fno + (1)ch4 + (3)hf"
"1732","(1)cf4 + (1)h2 + (1)nh3 + (1)h2o -> (1)formamide + (4)hf"
"1733","(1)cf4 + (1)ch4 + (3)h2o -> (1)formic-anhydride + (2)h2 + (4)hf"
"1734","(1)cf4 + (3)ch4 + (1)h2o -> (1)furan + (3)h2 + (4)hf"
"1735","(1)cf4 + (1)ch4 + (2)h2o -> (1)glyoxal + (1)h2 + (4)hf"
"1736","(1)cf4 + (2)h2 + (1)h2o -> (1)h2co + (4)hf"
"1737","(1)cf4 + (1)ch4 -> (1)hccf + (3)hf"
"1738","(1)cf4 + (1)nh3 + (1)h2o -> (1)hcno + (4)hf"
"1739","(1)cf4 + (1)h2 + (1)nh3 -> (1)hcn + (4)hf"
"1740","(1)cf4 + (1)h2 + (1)h2o -> (1)hcof + (3)hf"
"1741","(1)cf4 + (1)nh3 + (1)h2o -> (1)hocn + (4)hf"
"1742","(1)cf4 + (3)h2 + (1)h2o -> (1)hof + (1)ch4 + (3)hf"
"1743","(1)cf4 + (1)nh3 + (1)h2o -> (1)honc + (4)hf"
"1744","(1)cf4 + (3)h2 + (1)h2o -> (1)methanol + (4)hf"
"1745","(1)cf4 + (1)h2 + (3)ch4 -> (1)n-butane + (4)hf"
"1746","(1)cf4 + (3)h2 + (1)nh3 -> (1)nh2f + (1)ch4 + (3)hf"
"1747","(1)cf4 + (4)ch4 -> (1)n-pentane + (4)hf"
"1748","(1)cf4 + (1)ch4 + (2)nh3 + (1)h2o -> (1)oxadiazole + (3)h2 + (4)hf"
"1749","(1)cf4 + (2)ch4 + (1)h2o -> (1)oxetane + (4)hf"
"1750","(1)cf4 + (1)h2 + (1)ch4 + (1)h2o -> (1)oxirane + (4)hf"
"1751","(1)cf4 + (1)ch4 + (1)h2o -> (1)oxirene + (4)hf"
"1752","(1)cf4 + (1)h2 + (2)ch4 -> (1)propene + (4)hf"
"1753","(1)cf4 + (2)ch4 -> (1)propyne + (4)hf"
"1754","(1)cf4 + (3)ch4 + (1)nh3 -> (1)pyrrole + (3)h2 + (4)hf"
"1755","(1)cf4 + (3)ch4 -> (1)t-butadiene + (1)h2 + (4)hf"
"1756","(1)cf4 + (3)ch4 -> (1)tetrahedrane + (2)h2 + (4)hf"
"1757","(1)cf4 + (2)h2 + (1)h2o -> (1)t-hcoh + (4)hf"
"1758","(1)ch2c + (1)h2 + (2)hf -> (1)ch2f2 + (1)ch4"
"1759","(1)ch2c + (1)h2 + (1)nh3 -> (1)ch2nh + (1)ch4"
"1760","(1)ch2c + (2)h2 -> (1)ch2-sing + (1)ch4"
"1761","(1)ch2c + (2)h2 + (1)hf -> (1)ch3f + (1)ch4"
"1762","(1)ch2c + (1)h2 + (1)h2o -> (1)c-hcoh + (1)ch4"
"1763","(1)ch2c + (3)hf -> (1)chf3 + (1)ch4"
"1764","(1)ch2c + (2)h2o -> (1)co2 + (1)h2 + (1)ch4"
"1765","(1)ch2c + (2)ch4 -> (1)cyclobutadiene + (3)h2"
"1766","(1)ch2c + (2)ch4 -> (1)cyclobutane + (1)h2"
"1767","(1)ch2c + (2)ch4 -> (1)cyclobutene + (2)h2"
"1768","(1)ch2c + (1)ch4 -> (1)cyclopropene + (1)h2"
"1769","(1)ch2c + (3)h2o -> (1)dioxetan2one + (3)h2"
"1770","(1)ch2c + (2)h2o -> (1)dioxetane + (1)h2"
"1771","(1)ch2c + (2)h2o -> (1)dioxirane + (1)ch4"
"1772","(1)ch2c + (1)h2o + (2)hf -> (1)f2co + (1)h2 + (1)ch4"
"1773","(1)ch2c + (2)hf -> (1)fccf + (2)h2"
"1774","(1)ch2c + (1)nh3 + (1)h2o -> (1)formamide + (1)ch4"
"1775","(1)ch2c + (3)h2o -> (1)formic-anhydride + (3)h2"
"1776","(1)ch2c + (2)ch4 + (1)h2o -> (1)furan + (4)h2"
"1777","(1)ch2c + (2)h2o -> (1)glyoxal + (2)h2"
"1778","(1)ch2c + (1)h2 + (1)h2o -> (1)h2co + (1)ch4"
"1779","(1)ch2c + (1)hf -> (1)hccf + (1)h2"
"1780","(1)ch2c + (1)nh3 + (1)h2o -> (1)hcno + (1)h2 + (1)ch4"
"1781","(1)ch2c + (1)nh3 -> (1)hcn + (1)ch4"
"1782","(1)ch2c + (1)h2o + (1)hf -> (1)hcof + (1)ch4"
"1783","(1)ch2c + (1)nh3 + (1)h2o -> (1)hocn + (1)h2 + (1)ch4"
"1784","(1)ch2c + (1)nh3 + (1)h2o -> (1)honc + (1)h2 + (1)ch4"
"1785","(1)ch2c + (2)h2 + (1)h2o -> (1)methanol + (1)ch4"
"1786","(1)ch2c + (2)ch4 -> (1)n-butane"
"1787","(1)ch2c + (3)ch4 -> (1)n-pentane + (1)h2"
"1788","(1)ch2c + (2)nh3 + (1)h2o -> (1)oxadiazole + (4)h2"
"1789","(1)ch2c + (1)ch4 + (1)h2o -> (1)oxetane + (1)h2"
"1790","(1)ch2c + (1)h2o -> (1)oxirane"
"1791","(1)ch2c + (1)h2o -> (1)oxirene + (1)h2"
"1792","(1)ch2c + (1)ch4 -> (1)propene"
"1793","(1)ch2c + (1)ch4 -> (1)propyne + (1)h2"
"1794","(1)ch2c + (2)ch4 + (1)nh3 -> (1)pyrrole + (4)h2"
"1795","(1)ch2c + (2)ch4 -> (1)t-butadiene + (2)h2"
"1796","(1)ch2c + (2)ch4 -> (1)tetrahedrane + (3)h2"
"1797","(1)ch2c + (1)h2 + (1)h2o -> (1)t-hcoh + (1)ch4"
"1798","(1)ch2f2 + (1)nh3 -> (1)ch2nh + (2)hf"
"1799","(1)ch2f2 + (1)h2 -> (1)ch2-sing + (2)hf"
"1800","(1)ch2f2 + (1)h2 -> (1)ch3f + (1)hf"
"1801","(1)ch2f2 + (1)h2o -> (1)c-hcoh + (2)hf"
"1802","(1)ch2f2 + (1)hf -> (1)chf3 + (1)h2"
"1803","(1)ch2f2 + (2)h2o -> (1)co2 + (2)h2 + (2)hf"
"1804","(1)ch2f2 + (3)ch4 -> (1)cyclobutadiene + (4)h2 + (2)hf"
"1805","(1)ch2f2 + (3)ch4 -> (1)cyclobutane + (2)h2 + (2)hf"
"1806","(1)ch2f2 + (3)ch4 -> (1)cyclobutene + (3)h2 + (2)hf"
"1807","(1)ch2f2 + (2)ch4 -> (1)cyclopropene + (2)h2 + (2)hf"
"1808","(1)ch2f2 + (1)ch4 + (3)h2o -> (1)dioxetan2one + (4)h2 + (2)hf"
"1809","(1)ch2f2 + (1)ch4 + (2)h2o -> (1)dioxetane + (2)h2 + (2)hf"
"1810","(1)ch2f2 + (2)h2o -> (1)dioxirane + (1)h2 + (2)hf"
"1811","(1)ch2f2 + (1)h2o -> (1)f2co + (2)h2"
"1812","(1)ch2f2 + (1)h2o -> (1)f2o + (1)ch4"
"1813","(1)ch2f2 + (1)h2 -> (1)f2 + (1)ch4"
"1814","(1)ch2f2 + (1)ch4 -> (1)fccf + (3)h2"
"1815","(1)ch2f2 + (1)nh3 + (1)h2o -> (1)fno + (1)h2 + (1)ch4 + (1)hf"
"1816","(1)ch2f2 + (1)nh3 + (1)h2o -> (1)formamide + (1)h2 + (2)hf"
"1817","(1)ch2f2 + (1)ch4 + (3)h2o -> (1)formic-anhydride + (4)h2 + (2)hf"
"1818","(1)ch2f2 + (3)ch4 + (1)h2o -> (1)furan + (5)h2 + (2)hf"
"1819","(1)ch2f2 + (1)ch4 + (2)h2o -> (1)glyoxal + (3)h2 + (2)hf"
"1820","(1)ch2f2 + (1)h2o -> (1)h2co + (2)hf"
"1821","(1)ch2f2 + (1)ch4 -> (1)hccf + (2)h2 + (1)hf"
"1822","(1)ch2f2 + (1)nh3 + (1)h2o -> (1)hcno + (2)h2 + (2)hf"
"1823","(1)ch2f2 + (1)nh3 -> (1)hcn + (1)h2 + (2)hf"
"1824","(1)ch2f2 + (1)h2o -> (1)hcof + (1)h2 + (1)hf"
"1825","(1)ch2f2 + (1)nh3 + (1)h2o -> (1)hocn + (2)h2 + (2)hf"
"1826","(1)ch2f2 + (1)h2 + (1)h2o -> (1)hof + (1)ch4 + (1)hf"
"1827","(1)ch2f2 + (1)nh3 + (1)h2o -> (1)honc + (2)h2 + (2)hf"
"1828","(1)ch2f2 + (1)h2 + (1)h2o -> (1)methanol + (2)hf"
"1829","(1)ch2f2 + (3)ch4 -> (1)n-butane + (1)h2 + (2)hf"
"1830","(1)ch2f2 + (1)h2 + (1)nh3 -> (1)nh2f + (1)ch4 + (1)hf"
"1831","(1)ch2f2 + (4)ch4 -> (1)n-pentane + (2)h2 + (2)hf"
"1832","(1)ch2f2 + (1)ch4 + (2)nh3 + (1)h2o -> (1)oxadiazole + (5)h2 + (2)hf"
"1833","(1)ch2f2 + (2)ch4 + (1)h2o -> (1)oxetane + (2)h2 + (2)hf"
"1834","(1)ch2f2 + (1)ch4 + (1)h2o -> (1)oxirane + (1)h2 + (2)hf"
"1835","(1)ch2f2 + (1)ch4 + (1)h2o -> (1)oxirene + (2)h2 + (2)hf"
"1836","(1)ch2f2 + (2)ch4 -> (1)propene + (1)h2 + (2)hf"
"1837","(1)ch2f2 + (2)ch4 -> (1)propyne + (2)h2 + (2)hf"
"1838","(1)ch2f2 + (3)ch4 + (1)nh3 -> (1)pyrrole + (5)h2 + (2)hf"
"1839","(1)ch2f2 + (3)ch4 -> (1)t-butadiene + (3)h2 + (2)hf"
"1840","(1)ch2f2 + (3)ch4 -> (1)tetrahedrane + (4)h2 + (2)hf"
"1841","(1)ch2f2 + (1)h2o -> (1)t-hcoh + (2)hf"
"1842","(1)ch2nh + (1)h2 -> (1)ch2-sing + (1)nh3"
"1843","(1)ch2nh + (1)h2 + (1)hf -> (1)ch3f + (1)nh3"
"1844","(1)ch2nh + (1)h2o -> (1)c-hcoh + (1)nh3"
"1845","(1)ch2nh + (3)hf -> (1)chf3 + (1)h2 + (1)nh3"
"1846","(1)ch2nh + (2)h2o -> (1)c-hono + (1)h2 + (1)ch4"
"1847","(1)ch2nh + (1)nh3 -> (1)c-n2h2 + (1)ch4"
"1848","(1)ch2nh + (2)h2o -> (1)co2 + (2)h2 + (1)nh3"
"1849","(1)ch2nh + (3)ch4 -> (1)cyclobutadiene + (4)h2 + (1)nh3"
"1850","(1)ch2nh + (3)ch4 -> (1)cyclobutane + (2)h2 + (1)nh3"
"1851","(1)ch2nh + (3)ch4 -> (1)cyclobutene + (3)h2 + (1)nh3"
"1852","(1)ch2nh + (2)ch4 -> (1)cyclopropene + (2)h2 + (1)nh3"
"1853","(1)ch2nh + (1)ch4 + (3)h2o -> (1)dioxetan2one + (4)h2 + (1)nh3"
"1854","(1)ch2nh + (1)ch4 + (2)h2o -> (1)dioxetane + (2)h2 + (1)nh3"
"1855","(1)ch2nh + (2)h2o -> (1)dioxirane + (1)h2 + (1)nh3"
"1856","(1)ch2nh + (1)h2o + (2)hf -> (1)f2co + (2)h2 + (1)nh3"
"1857","(1)ch2nh + (1)ch4 + (2)hf -> (1)fccf + (3)h2 + (1)nh3"
"1858","(1)ch2nh + (1)h2o + (1)hf -> (1)fno + (1)h2 + (1)ch4"
"1859","(1)ch2nh + (1)h2o -> (1)formamide + (1)h2"
"1860","(1)ch2nh + (1)ch4 + (3)h2o -> (1)formic-anhydride + (4)h2 + (1)nh3"
"1861","(1)ch2nh + (3)ch4 + (1)h2o -> (1)furan + (5)h2 + (1)nh3"
"1862","(1)ch2nh + (1)ch4 + (2)h2o -> (1)glyoxal + (3)h2 + (1)nh3"
"1863","(1)ch2nh + (1)h2o -> (1)h2co + (1)nh3"
"1864","(1)ch2nh + (1)ch4 + (1)hf -> (1)hccf + (2)h2 + (1)nh3"
"1865","(1)ch2nh + (1)h2o -> (1)hcno + (2)h2"
"1866","(1)ch2nh -> (1)hcn + (1)h2"
"1867","(1)ch2nh + (1)h2o + (1)hf -> (1)hcof + (1)h2 + (1)nh3"
"1868","(1)ch2nh + (1)h2o -> (1)hno + (1)ch4"
"1869","(1)ch2nh + (1)h2o -> (1)hocn + (2)h2"
"1870","(1)ch2nh + (1)h2o -> (1)honc + (2)h2"
"1871","(1)ch2nh + (1)h2 + (1)h2o -> (1)methanol + (1)nh3"
"1872","(1)ch2nh + (3)ch4 -> (1)n-butane + (1)h2 + (1)nh3"
"1873","(1)ch2nh + (1)h2 + (1)hf -> (1)nh2f + (1)ch4"
"1874","(1)ch2nh + (4)ch4 -> (1)n-pentane + (2)h2 + (1)nh3"
"1875","(1)ch2nh + (1)ch4 + (1)nh3 + (1)h2o -> (1)oxadiazole + (5)h2"
"1876","(1)ch2nh + (2)ch4 + (1)h2o -> (1)oxetane + (2)h2 + (1)nh3"
"1877","(1)ch2nh + (1)ch4 + (1)h2o -> (1)oxirane + (1)h2 + (1)nh3"
"1878","(1)ch2nh + (1)ch4 + (1)h2o -> (1)oxirene + (2)h2 + (1)nh3"
"1879","(1)ch2nh + (2)ch4 -> (1)propene + (1)h2 + (1)nh3"
"1880","(1)ch2nh + (2)ch4 -> (1)propyne + (2)h2 + (1)nh3"
"1881","(1)ch2nh + (3)ch4 -> (1)pyrrole + (5)h2"
"1882","(1)ch2nh + (3)ch4 -> (1)t-butadiene + (3)h2 + (1)nh3"
"1883","(1)ch2nh + (3)ch4 -> (1)tetrahedrane + (4)h2 + (1)nh3"
"1884","(1)ch2nh + (1)h2o -> (1)t-hcoh + (1)nh3"
"1885","(1)ch2nh + (1)nh3 -> (1)t-n2h2 + (1)ch4"
"1886","(1)ch2-sing + (1)hf -> (1)ch3f"
"1887","(1)ch2-sing + (1)h2o -> (1)c-hcoh + (1)h2"
"1888","(1)ch2-sing + (3)hf -> (1)chf3 + (2)h2"
"1889","(1)ch2-sing + (2)h2o -> (1)co2 + (3)h2"
"1890","(1)ch2-sing + (3)ch4 -> (1)cyclobutadiene + (5)h2"
"1891","(1)ch2-sing + (3)ch4 -> (1)cyclobutane + (3)h2"
"1892","(1)ch2-sing + (3)ch4 -> (1)cyclobutene + (4)h2"
"1893","(1)ch2-sing + (2)ch4 -> (1)cyclopropene + (3)h2"
"1894","(1)ch2-sing + (1)ch4 + (3)h2o -> (1)dioxetan2one + (5)h2"
"1895","(1)ch2-sing + (1)ch4 + (2)h2o -> (1)dioxetane + (3)h2"
"1896","(1)ch2-sing + (2)h2o -> (1)dioxirane + (2)h2"
"1897","(1)ch2-sing + (1)h2o + (2)hf -> (1)f2co + (3)h2"
"1898","(1)ch2-sing + (1)ch4 + (2)hf -> (1)fccf + (4)h2"
"1899","(1)ch2-sing + (1)nh3 + (1)h2o -> (1)formamide + (2)h2"
"1900","(1)ch2-sing + (1)ch4 + (3)h2o -> (1)formic-anhydride + (5)h2"
"1901","(1)ch2-sing + (3)ch4 + (1)h2o -> (1)furan + (6)h2"
"1902","(1)ch2-sing + (1)ch4 + (2)h2o -> (1)glyoxal + (4)h2"
"1903","(1)ch2-sing + (1)h2o -> (1)h2co + (1)h2"
"1904","(1)ch2-sing + (1)ch4 + (1)hf -> (1)hccf + (3)h2"
"1905","(1)ch2-sing + (1)nh3 + (1)h2o -> (1)hcno + (3)h2"
"1906","(1)ch2-sing + (1)nh3 -> (1)hcn + (2)h2"
"1907","(1)ch2-sing + (1)h2o + (1)hf -> (1)hcof + (2)h2"
"1908","(1)ch2-sing + (1)nh3 + (1)h2o -> (1)hocn + (3)h2"
"1909","(1)ch2-sing + (1)nh3 + (1)h2o -> (1)honc + (3)h2"
"1910","(1)ch2-sing + (1)h2o -> (1)methanol"
"1911","(1)ch2-sing + (3)ch4 -> (1)n-butane + (2)h2"
"1912","(1)ch2-sing + (4)ch4 -> (1)n-pentane + (3)h2"
"1913","(1)ch2-sing + (1)ch4 + (2)nh3 + (1)h2o -> (1)oxadiazole + (6)h2"
"1914","(1)ch2-sing + (2)ch4 + (1)h2o -> (1)oxetane + (3)h2"
"1915","(1)ch2-sing + (1)ch4 + (1)h2o -> (1)oxirane + (2)h2"
"1916","(1)ch2-sing + (1)ch4 + (1)h2o -> (1)oxirene + (3)h2"
"1917","(1)ch2-sing + (2)ch4 -> (1)propene + (2)h2"
"1918","(1)ch2-sing + (2)ch4 -> (1)propyne + (3)h2"
"1919","(1)ch2-sing + (3)ch4 + (1)nh3 -> (1)pyrrole + (6)h2"
"1920","(1)ch2-sing + (3)ch4 -> (1)t-butadiene + (4)h2"
"1921","(1)ch2-sing + (3)ch4 -> (1)tetrahedrane + (5)h2"
"1922","(1)ch2-sing + (1)h2o -> (1)t-hcoh + (1)h2"
"1923","(1)ch3f + (1)h2o -> (1)c-hcoh + (1)h2 + (1)hf"
"1924","(1)ch3f + (2)hf -> (1)chf3 + (2)h2"
"1925","(1)ch3f + (2)h2o -> (1)co2 + (3)h2 + (1)hf"
"1926","(1)ch3f + (3)ch4 -> (1)cyclobutadiene + (5)h2 + (1)hf"
"1927","(1)ch3f + (3)ch4 -> (1)cyclobutane + (3)h2 + (1)hf"
"1928","(1)ch3f + (3)ch4 -> (1)cyclobutene + (4)h2 + (1)hf"
"1929","(1)ch3f + (2)ch4 -> (1)cyclopropene + (3)h2 + (1)hf"
"1930","(1)ch3f + (1)ch4 + (3)h2o -> (1)dioxetan2one + (5)h2 + (1)hf"
"1931","(1)ch3f + (1)ch4 + (2)h2o -> (1)dioxetane + (3)h2 + (1)hf"
"1932","(1)ch3f + (2)h2o -> (1)dioxirane + (2)h2 + (1)hf"
"1933","(1)ch3f + (1)h2o + (1)hf -> (1)f2co + (3)h2"
"1934","(1)ch3f + (1)h2o + (1)hf -> (1)f2o + (1)h2 + (1)ch4"
"1935","(1)ch3f + (1)hf -> (1)f2 + (1)ch4"
"1936","(1)ch3f + (1)ch4 + (1)hf -> (1)fccf + (4)h2"
"1937","(1)ch3f + (1)nh3 + (1)h2o -> (1)fno + (2)h2 + (1)ch4"
"1938","(1)ch3f + (1)nh3 + (1)h2o -> (1)formamide + (2)h2 + (1)hf"
"1939","(1)ch3f + (1)ch4 + (3)h2o -> (1)formic-anhydride + (5)h2 + (1)hf"
"1940","(1)ch3f + (3)ch4 + (1)h2o -> (1)furan + (6)h2 + (1)hf"
"1941","(1)ch3f + (1)ch4 + (2)h2o -> (1)glyoxal + (4)h2 + (1)hf"
"1942","(1)ch3f + (1)h2o -> (1)h2co + (1)h2 + (1)hf"
"1943","(1)ch3f + (1)ch4 -> (1)hccf + (3)h2"
"1944","(1)ch3f + (1)nh3 + (1)h2o -> (1)hcno + (3)h2 + (1)hf"
"1945","(1)ch3f + (1)nh3 -> (1)hcn + (2)h2 + (1)hf"
"1946","(1)ch3f + (1)h2o -> (1)hcof + (2)h2"
"1947","(1)ch3f + (1)nh3 + (1)h2o -> (1)hocn + (3)h2 + (1)hf"
"1948","(1)ch3f + (1)h2o -> (1)hof + (1)ch4"
"1949","(1)ch3f + (1)nh3 + (1)h2o -> (1)honc + (3)h2 + (1)hf"
"1950","(1)ch3f + (1)h2o -> (1)methanol + (1)hf"
"1951","(1)ch3f + (3)ch4 -> (1)n-butane + (2)h2 + (1)hf"
"1952","(1)ch3f + (1)nh3 -> (1)nh2f + (1)ch4"
"1953","(1)ch3f + (4)ch4 -> (1)n-pentane + (3)h2 + (1)hf"
"1954","(1)ch3f + (1)ch4 + (2)nh3 + (1)h2o -> (1)oxadiazole + (6)h2 + (1)hf"
"1955","(1)ch3f + (2)ch4 + (1)h2o -> (1)oxetane + (3)h2 + (1)hf"
"1956","(1)ch3f + (1)ch4 + (1)h2o -> (1)oxirane + (2)h2 + (1)hf"
"1957","(1)ch3f + (1)ch4 + (1)h2o -> (1)oxirene + (3)h2 + (1)hf"
"1958","(1)ch3f + (2)ch4 -> (1)propene + (2)h2 + (1)hf"
"1959","(1)ch3f + (2)ch4 -> (1)propyne + (3)h2 + (1)hf"
"1960","(1)ch3f + (3)ch4 + (1)nh3 -> (1)pyrrole + (6)h2 + (1)hf"
"1961","(1)ch3f + (3)ch4 -> (1)t-butadiene + (4)h2 + (1)hf"
"1962","(1)ch3f + (3)ch4 -> (1)tetrahedrane + (5)h2 + (1)hf"
"1963","(1)ch3f + (1)h2o -> (1)t-hcoh + (1)h2 + (1)hf"
"1964","(1)c-hcoh + (3)hf -> (1)chf3 + (1)h2 + (1)h2o"
"1965","(1)c-hcoh + (1)nh3 + (1)h2o -> (1)c-hono + (1)h2 + (1)ch4"
"1966","(1)c-hcoh + (1)h2o -> (1)co2 + (2)h2"
"1967","(1)c-hcoh + (3)ch4 -> (1)cyclobutadiene + (4)h2 + (1)h2o"
"1968","(1)c-hcoh + (3)ch4 -> (1)cyclobutane + (2)h2 + (1)h2o"
"1969","(1)c-hcoh + (3)ch4 -> (1)cyclobutene + (3)h2 + (1)h2o"
"1970","(1)c-hcoh + (2)ch4 -> (1)cyclopropene + (2)h2 + (1)h2o"
"1971","(1)c-hcoh + (1)ch4 + (2)h2o -> (1)dioxetan2one + (4)h2"
"1972","(1)c-hcoh + (1)ch4 + (1)h2o -> (1)dioxetane + (2)h2"
"1973","(1)c-hcoh + (1)h2o -> (1)dioxirane + (1)h2"
"1974","(1)c-hcoh + (2)hf -> (1)f2co + (2)h2"
"1975","(1)c-hcoh + (2)hf -> (1)f2o + (1)ch4"
"1976","(1)c-hcoh + (1)ch4 + (2)hf -> (1)fccf + (3)h2 + (1)h2o"
"1977","(1)c-hcoh + (1)nh3 + (1)hf -> (1)fno + (1)h2 + (1)ch4"
"1978","(1)c-hcoh + (1)nh3 -> (1)formamide + (1)h2"
"1979","(1)c-hcoh + (1)ch4 + (2)h2o -> (1)formic-anhydride + (4)h2"
"1980","(1)c-hcoh + (3)ch4 -> (1)furan + (5)h2"
"1981","(1)c-hcoh + (1)ch4 + (1)h2o -> (1)glyoxal + (3)h2"
"1982","(1)c-hcoh -> (1)h2co"
"1983","(1)c-hcoh + (1)ch4 + (1)hf -> (1)hccf + (2)h2 + (1)h2o"
"1984","(1)c-hcoh + (1)nh3 -> (1)hcno + (2)h2"
"1985","(1)c-hcoh + (1)nh3 -> (1)hcn + (1)h2 + (1)h2o"
"1986","(1)c-hcoh + (1)hf -> (1)hcof + (1)h2"
"1987","(1)c-hcoh + (1)nh3 -> (1)hno + (1)ch4"
"1988","(1)c-hcoh + (1)nh3 -> (1)hocn + (2)h2"
"1989","(1)c-hcoh + (1)h2 + (1)hf -> (1)hof + (1)ch4"
"1990","(1)c-hcoh + (1)nh3 -> (1)honc + (2)h2"
"1991","(1)c-hcoh + (1)h2 -> (1)methanol"
"1992","(1)c-hcoh + (3)ch4 -> (1)n-butane + (1)h2 + (1)h2o"
"1993","(1)c-hcoh + (4)ch4 -> (1)n-pentane + (2)h2 + (1)h2o"
"1994","(1)c-hcoh + (1)ch4 + (2)nh3 -> (1)oxadiazole + (5)h2"
"1995","(1)c-hcoh + (2)ch4 -> (1)oxetane + (2)h2"
"1996","(1)c-hcoh + (1)ch4 -> (1)oxirane + (1)h2"
"1997","(1)c-hcoh + (1)ch4 -> (1)oxirene + (2)h2"
"1998","(1)c-hcoh + (2)ch4 -> (1)propene + (1)h2 + (1)h2o"
"1999","(1)c-hcoh + (2)ch4 -> (1)propyne + (2)h2 + (1)h2o"
"2000","(1)c-hcoh + (3)ch4 + (1)nh3 -> (1)pyrrole + (5)h2 + (1)h2o"
"2001","(1)c-hcoh + (3)ch4 -> (1)t-butadiene + (3)h2 + (1)h2o"
"2002","(1)c-hcoh + (3)ch4 -> (1)tetrahedrane + (4)h2 + (1)h2o"
"2003","(1)c-hcoh -> (1)t-hcoh"
"2004","(1)chf3 + (2)h2o -> (1)co2 + (1)h2 + (3)hf"
"2005","(1)chf3 + (3)ch4 -> (1)cyclobutadiene + (3)h2 + (3)hf"
"2006","(1)chf3 + (3)ch4 -> (1)cyclobutane + (1)h2 + (3)hf"
"2007","(1)chf3 + (3)ch4 -> (1)cyclobutene + (2)h2 + (3)hf"
"2008","(1)chf3 + (2)ch4 -> (1)cyclopropene + (1)h2 + (3)hf"
"2009","(1)chf3 + (1)ch4 + (3)h2o -> (1)dioxetan2one + (3)h2 + (3)hf"
"2010","(1)chf3 + (1)ch4 + (2)h2o -> (1)dioxetane + (1)h2 + (3)hf"
"2011","(1)chf3 + (2)h2o -> (1)dioxirane + (3)hf"
"2012","(1)chf3 + (1)h2o -> (1)f2co + (1)h2 + (1)hf"
"2013","(1)chf3 + (1)h2 + (1)h2o -> (1)f2o + (1)ch4 + (1)hf"
"2014","(1)chf3 + (2)h2 -> (1)f2 + (1)ch4 + (1)hf"
"2015","(1)chf3 + (1)ch4 -> (1)fccf + (2)h2 + (1)hf"
"2016","(1)chf3 + (1)nh3 + (1)h2o -> (1)fno + (1)ch4 + (2)hf"
"2017","(1)chf3 + (1)nh3 + (1)h2o -> (1)formamide + (3)hf"
"2018","(1)chf3 + (1)ch4 + (3)h2o -> (1)formic-anhydride + (3)h2 + (3)hf"
"2019","(1)chf3 + (3)ch4 + (1)h2o -> (1)furan + (4)h2 + (3)hf"
"2020","(1)chf3 + (1)ch4 + (2)h2o -> (1)glyoxal + (2)h2 + (3)hf"
"2021","(1)chf3 + (1)h2 + (1)h2o -> (1)h2co + (3)hf"
"2022","(1)chf3 + (1)ch4 -> (1)hccf + (1)h2 + (2)hf"
"2023","(1)chf3 + (1)nh3 + (1)h2o -> (1)hcno + (1)h2 + (3)hf"
"2024","(1)chf3 + (1)nh3 -> (1)hcn + (3)hf"
"2025","(1)chf3 + (1)h2o -> (1)hcof + (2)hf"
"2026","(1)chf3 + (1)nh3 + (1)h2o -> (1)hocn + (1)h2 + (3)hf"
"2027","(1)chf3 + (2)h2 + (1)h2o -> (1)hof + (1)ch4 + (2)hf"
"2028","(1)chf3 + (1)nh3 + (1)h2o -> (1)honc + (1)h2 + (3)hf"
"2029","(1)chf3 + (2)h2 + (1)h2o -> (1)methanol + (3)hf"
"2030","(1)chf3 + (3)ch4 -> (1)n-butane + (3)hf"
"2031","(1)chf3 + (2)h2 + (1)nh3 -> (1)nh2f + (1)ch4 + (2)hf"
"2032","(1)chf3 + (4)ch4 -> (1)n-pentane + (1)h2 + (3)hf"
"2033","(1)chf3 + (1)ch4 + (2)nh3 + (1)h2o -> (1)oxadiazole + (4)h2 + (3)hf"
"2034","(1)chf3 + (2)ch4 + (1)h2o -> (1)oxetane + (1)h2 + (3)hf"
"2035","(1)chf3 + (1)ch4 + (1)h2o -> (1)oxirane + (3)hf"
"2036","(1)chf3 + (1)ch4 + (1)h2o -> (1)oxirene + (1)h2 + (3)hf"
"2037","(1)chf3 + (2)ch4 -> (1)propene + (3)hf"
"2038","(1)chf3 + (2)ch4 -> (1)propyne + (1)h2 + (3)hf"
"2039","(1)chf3 + (3)ch4 + (1)nh3 -> (1)pyrrole + (4)h2 + (3)hf"
"2040","(1)chf3 + (3)ch4 -> (1)t-butadiene + (2)h2 + (3)hf"
"2041","(1)chf3 + (3)ch4 -> (1)tetrahedrane + (3)h2 + (3)hf"
"2042","(1)chf3 + (1)h2 + (1)h2o -> (1)t-hcoh + (3)hf"
"2043","(1)c-hono + (1)h2 + (1)nh3 -> (1)c-n2h2 + (2)h2o"
"2044","(1)c-hono + (1)ch4 -> (1)co2 + (1)h2 + (1)nh3"
"2045","(1)c-hono + (2)ch4 + (1)h2o -> (1)dioxetan2one + (3)h2 + (1)nh3"
"2046","(1)c-hono + (2)ch4 -> (1)dioxetane + (1)h2 + (1)nh3"
"2047","(1)c-hono + (1)ch4 -> (1)dioxirane + (1)nh3"
"2048","(1)c-hono + (1)ch4 + (2)hf -> (1)f2co + (1)h2 + (1)nh3 + (1)h2o"
"2049","(1)c-hono + (1)h2 + (2)hf -> (1)f2o + (1)nh3 + (1)h2o"
"2050","(1)c-hono + (1)hf -> (1)fno + (1)h2o"
"2051","(1)c-hono + (1)ch4 -> (1)formamide + (1)h2o"
"2052","(1)c-hono + (2)ch4 + (1)h2o -> (1)formic-anhydride + (3)h2 + (1)nh3"
"2053","(1)c-hono + (4)ch4 -> (1)furan + (4)h2 + (1)nh3 + (1)h2o"
"2054","(1)c-hono + (2)ch4 -> (1)glyoxal + (2)h2 + (1)nh3"
"2055","(1)c-hono + (1)h2 + (1)ch4 -> (1)h2co + (1)nh3 + (1)h2o"
"2056","(1)c-hono + (1)ch4 -> (1)hcno + (1)h2 + (1)h2o"
"2057","(1)c-hono + (1)ch4 -> (1)hcn + (2)h2o"
"2058","(1)c-hono + (1)ch4 + (1)hf -> (1)hcof + (1)nh3 + (1)h2o"
"2059","(1)c-hono + (1)h2 -> (1)hno + (1)h2o"
"2060","(1)c-hono + (1)ch4 -> (1)hocn + (1)h2 + (1)h2o"
"2061","(1)c-hono + (2)h2 + (1)hf -> (1)hof + (1)nh3 + (1)h2o"
"2062","(1)c-hono + (1)ch4 -> (1)honc + (1)h2 + (1)h2o"
"2063","(1)c-hono + (2)h2 + (1)ch4 -> (1)methanol + (1)nh3 + (1)h2o"
"2064","(1)c-hono + (2)h2 + (1)hf -> (1)nh2f + (2)h2o"
"2065","(1)c-hono + (2)ch4 + (1)nh3 -> (1)oxadiazole + (4)h2 + (1)h2o"
"2066","(1)c-hono + (3)ch4 -> (1)oxetane + (1)h2 + (1)nh3 + (1)h2o"
"2067","(1)c-hono + (2)ch4 -> (1)oxirane + (1)nh3 + (1)h2o"
"2068","(1)c-hono + (2)ch4 -> (1)oxirene + (1)h2 + (1)nh3 + (1)h2o"
"2069","(1)c-hono + (4)ch4 -> (1)pyrrole + (4)h2 + (2)h2o"
"2070","(1)c-hono + (1)h2 + (1)ch4 -> (1)t-hcoh + (1)nh3 + (1)h2o"
"2071","(1)c-hono + (1)h2 + (1)nh3 -> (1)t-n2h2 + (2)h2o"
"2072","(1)c-n2h2 + (1)h2o + (1)hf -> (1)fno + (1)h2 + (1)nh3"
"2073","(1)c-n2h2 + (1)ch4 + (1)h2o -> (1)formamide + (1)h2 + (1)nh3"
"2074","(1)c-n2h2 + (1)ch4 + (1)h2o -> (1)hcno + (2)h2 + (1)nh3"
"2075","(1)c-n2h2 + (1)ch4 -> (1)hcn + (1)h2 + (1)nh3"
"2076","(1)c-n2h2 + (1)h2o -> (1)hno + (1)nh3"
"2077","(1)c-n2h2 + (1)ch4 + (1)h2o -> (1)hocn + (2)h2 + (1)nh3"
"2078","(1)c-n2h2 + (1)ch4 + (1)h2o -> (1)honc + (2)h2 + (1)nh3"
"2079","(1)c-n2h2 + (1)h2 + (1)hf -> (1)nh2f + (1)nh3"
"2080","(1)c-n2h2 + (2)ch4 + (1)h2o -> (1)oxadiazole + (5)h2"
"2081","(1)c-n2h2 + (4)ch4 -> (1)pyrrole + (5)h2 + (1)nh3"
"2082","(1)c-n2h2 -> (1)t-n2h2"
"2083","(1)co2 + (3)ch4 -> (1)cyclobutadiene + (2)h2 + (2)h2o"
"2084","(1)co2 + (3)ch4 -> (1)cyclobutane + (2)h2o"
"2085","(1)co2 + (3)ch4 -> (1)cyclobutene + (1)h2 + (2)h2o"
"2086","(1)co2 + (2)ch4 -> (1)cyclopropene + (2)h2o"
"2087","(1)co2 + (1)ch4 + (1)h2o -> (1)dioxetan2one + (2)h2"
"2088","(1)co2 + (1)ch4 -> (1)dioxetane"
"2089","(1)co2 + (1)h2 -> (1)dioxirane"
"2090","(1)co2 + (2)hf -> (1)f2co + (1)h2o"
"2091","(1)co2 + (2)h2 + (2)hf -> (1)f2o + (1)ch4 + (1)h2o"
"2092","(1)co2 + (1)ch4 + (2)hf -> (1)fccf + (1)h2 + (2)h2o"
"2093","(1)co2 + (1)h2 + (1)nh3 + (1)hf -> (1)fno + (1)ch4 + (1)h2o"
"2094","(1)co2 + (1)h2 + (1)nh3 -> (1)formamide + (1)h2o"
"2095","(1)co2 + (1)ch4 + (1)h2o -> (1)formic-anhydride + (2)h2"
"2096","(1)co2 + (3)ch4 -> (1)furan + (3)h2 + (1)h2o"
"2097","(1)co2 + (1)ch4 -> (1)glyoxal + (1)h2"
"2098","(1)co2 + (2)h2 -> (1)h2co + (1)h2o"
"2099","(1)co2 + (1)ch4 + (1)hf -> (1)hccf + (2)h2o"
"2100","(1)co2 + (1)nh3 -> (1)hcno + (1)h2o"
"2101","(1)co2 + (1)h2 + (1)nh3 -> (1)hcn + (2)h2o"
"2102","(1)co2 + (1)h2 + (1)hf -> (1)hcof + (1)h2o"
"2103","(1)co2 + (2)h2 + (1)nh3 -> (1)hno + (1)ch4 + (1)h2o"
"2104","(1)co2 + (1)nh3 -> (1)hocn + (1)h2o"
"2105","(1)co2 + (3)h2 + (1)hf -> (1)hof + (1)ch4 + (1)h2o"
"2106","(1)co2 + (1)nh3 -> (1)honc + (1)h2o"
"2107","(1)co2 + (3)h2 -> (1)methanol + (1)h2o"
"2108","(1)co2 + (1)h2 + (3)ch4 -> (1)n-butane + (2)h2o"
"2109","(1)co2 + (4)ch4 -> (1)n-pentane + (2)h2o"
"2110","(1)co2 + (1)ch4 + (2)nh3 -> (1)oxadiazole + (3)h2 + (1)h2o"
"2111","(1)co2 + (2)ch4 -> (1)oxetane + (1)h2o"
"2112","(1)co2 + (1)h2 + (1)ch4 -> (1)oxirane + (1)h2o"
"2113","(1)co2 + (1)ch4 -> (1)oxirene + (1)h2o"
"2114","(1)co2 + (1)h2 + (2)ch4 -> (1)propene + (2)h2o"
"2115","(1)co2 + (2)ch4 -> (1)propyne + (2)h2o"
"2116","(1)co2 + (3)ch4 + (1)nh3 -> (1)pyrrole + (3)h2 + (2)h2o"
"2117","(1)co2 + (3)ch4 -> (1)t-butadiene + (1)h2 + (2)h2o"
"2118","(1)co2 + (3)ch4 -> (1)tetrahedrane + (2)h2 + (2)h2o"
"2119","(1)co2 + (2)h2 -> (1)t-hcoh + (1)h2o"
"2120","(1)cyclobutadiene + (2)h2 -> (1)cyclobutane"
"2121","(1)cyclobutadiene + (1)h2 -> (1)cyclobutene"
"2122","(1)cyclobutadiene + (2)h2 -> (1)cyclopropene + (1)ch4"
"2123","(1)cyclobutadiene + (3)h2o -> (1)dioxetan2one + (2)ch4"
"2124","(1)cyclobutadiene + (2)h2 + (2)h2o -> (1)dioxetane + (2)ch4"
"2125","(1)cyclobutadiene + (3)h2 + (2)h2o -> (1)dioxirane + (3)ch4"
"2126","(1)cyclobutadiene + (2)h2 + (1)h2o + (2)hf -> (1)f2co + (3)ch4"
"2127","(1)cyclobutadiene + (1)h2 + (2)hf -> (1)fccf + (2)ch4"
"2128","(1)cyclobutadiene + (3)h2 + (1)nh3 + (1)h2o -> (1)formamide + (3)ch4"
"2129","(1)cyclobutadiene + (3)h2o -> (1)formic-anhydride + (2)ch4"
"2130","(1)cyclobutadiene + (1)h2o -> (1)furan + (1)h2"
"2131","(1)cyclobutadiene + (1)h2 + (2)h2o -> (1)glyoxal + (2)ch4"
"2132","(1)cyclobutadiene + (4)h2 + (1)h2o -> (1)h2co + (3)ch4"
"2133","(1)cyclobutadiene + (2)h2 + (1)hf -> (1)hccf + (2)ch4"
"2134","(1)cyclobutadiene + (2)h2 + (1)nh3 + (1)h2o -> (1)hcno + (3)ch4"
"2135","(1)cyclobutadiene + (3)h2 + (1)nh3 -> (1)hcn + (3)ch4"
"2136","(1)cyclobutadiene + (3)h2 + (1)h2o + (1)hf -> (1)hcof + (3)ch4"
"2137","(1)cyclobutadiene + (2)h2 + (1)nh3 + (1)h2o -> (1)hocn + (3)ch4"
"2138","(1)cyclobutadiene + (2)h2 + (1)nh3 + (1)h2o -> (1)honc + (3)ch4"
"2139","(1)cyclobutadiene + (5)h2 + (1)h2o -> (1)methanol + (3)ch4"
"2140","(1)cyclobutadiene + (3)h2 -> (1)n-butane"
"2141","(1)cyclobutadiene + (2)h2 + (1)ch4 -> (1)n-pentane"
"2142","(1)cyclobutadiene + (2)nh3 + (1)h2o -> (1)oxadiazole + (1)h2 + (2)ch4"
"2143","(1)cyclobutadiene + (2)h2 + (1)h2o -> (1)oxetane + (1)ch4"
"2144","(1)cyclobutadiene + (3)h2 + (1)h2o -> (1)oxirane + (2)ch4"
"2145","(1)cyclobutadiene + (2)h2 + (1)h2o -> (1)oxirene + (2)ch4"
"2146","(1)cyclobutadiene + (3)h2 -> (1)propene + (1)ch4"
"2147","(1)cyclobutadiene + (2)h2 -> (1)propyne + (1)ch4"
"2148","(1)cyclobutadiene + (1)nh3 -> (1)pyrrole + (1)h2"
"2149","(1)cyclobutadiene + (1)h2 -> (1)t-butadiene"
"2150","(1)cyclobutadiene -> (1)tetrahedrane"
"2151","(1)cyclobutadiene + (4)h2 + (1)h2o -> (1)t-hcoh + (3)ch4"
"2152","(1)cyclobutane -> (1)cyclobutene + (1)h2"
"2153","(1)cyclobutane -> (1)cyclopropene + (1)ch4"
"2154","(1)cyclobutane + (3)h2o -> (1)dioxetan2one + (2)h2 + (2)ch4"
"2155","(1)cyclobutane + (2)h2o -> (1)dioxetane + (2)ch4"
"2156","(1)cyclobutane + (1)h2 + (2)h2o -> (1)dioxirane + (3)ch4"
"2157","(1)cyclobutane + (1)h2o + (2)hf -> (1)f2co + (3)ch4"
"2158","(1)cyclobutane + (2)hf -> (1)fccf + (1)h2 + (2)ch4"
"2159","(1)cyclobutane + (1)h2 + (1)nh3 + (1)h2o -> (1)formamide + (3)ch4"
"2160","(1)cyclobutane + (3)h2o -> (1)formic-anhydride + (2)h2 + (2)ch4"
"2161","(1)cyclobutane + (1)h2o -> (1)furan + (3)h2"
"2162","(1)cyclobutane + (2)h2o -> (1)glyoxal + (1)h2 + (2)ch4"
"2163","(1)cyclobutane + (2)h2 + (1)h2o -> (1)h2co + (3)ch4"
"2164","(1)cyclobutane + (1)hf -> (1)hccf + (2)ch4"
"2165","(1)cyclobutane + (1)nh3 + (1)h2o -> (1)hcno + (3)ch4"
"2166","(1)cyclobutane + (1)h2 + (1)nh3 -> (1)hcn + (3)ch4"
"2167","(1)cyclobutane + (1)h2 + (1)h2o + (1)hf -> (1)hcof + (3)ch4"
"2168","(1)cyclobutane + (1)nh3 + (1)h2o -> (1)hocn + (3)ch4"
"2169","(1)cyclobutane + (1)nh3 + (1)h2o -> (1)honc + (3)ch4"
"2170","(1)cyclobutane + (3)h2 + (1)h2o -> (1)methanol + (3)ch4"
"2171","(1)cyclobutane + (1)h2 -> (1)n-butane"
"2172","(1)cyclobutane + (1)ch4 -> (1)n-pentane"
"2173","(1)cyclobutane + (2)nh3 + (1)h2o -> (1)oxadiazole + (3)h2 + (2)ch4"
"2174","(1)cyclobutane + (1)h2o -> (1)oxetane + (1)ch4"
"2175","(1)cyclobutane + (1)h2 + (1)h2o -> (1)oxirane + (2)ch4"
"2176","(1)cyclobutane + (1)h2o -> (1)oxirene + (2)ch4"
"2177","(1)cyclobutane + (1)h2 -> (1)propene + (1)ch4"
"2178","(1)cyclobutane -> (1)propyne + (1)ch4"
"2179","(1)cyclobutane + (1)nh3 -> (1)pyrrole + (3)h2"
"2180","(1)cyclobutane -> (1)t-butadiene + (1)h2"
"2181","(1)cyclobutane -> (1)tetrahedrane + (2)h2"
"2182","(1)cyclobutane + (2)h2 + (1)h2o -> (1)t-hcoh + (3)ch4"
"2183","(1)cyclobutene + (1)h2 -> (1)cyclopropene + (1)ch4"
"2184","(1)cyclobutene + (3)h2o -> (1)dioxetan2one + (1)h2 + (2)ch4"
"2185","(1)cyclobutene + (1)h2 + (2)h2o -> (1)dioxetane + (2)ch4"
"2186","(1)cyclobutene + (2)h2 + (2)h2o -> (1)dioxirane + (3)ch4"
"2187","(1)cyclobutene + (1)h2 + (1)h2o + (2)hf -> (1)f2co + (3)ch4"
"2188","(1)cyclobutene + (2)hf -> (1)fccf + (2)ch4"
"2189","(1)cyclobutene + (2)h2 + (1)nh3 + (1)h2o -> (1)formamide + (3)ch4"
"2190","(1)cyclobutene + (3)h2o -> (1)formic-anhydride + (1)h2 + (2)ch4"
"2191","(1)cyclobutene + (1)h2o -> (1)furan + (2)h2"
"2192","(1)cyclobutene + (2)h2o -> (1)glyoxal + (2)ch4"
"2193","(1)cyclobutene + (3)h2 + (1)h2o -> (1)h2co + (3)ch4"
"2194","(1)cyclobutene + (1)h2 + (1)hf -> (1)hccf + (2)ch4"
"2195","(1)cyclobutene + (1)h2 + (1)nh3 + (1)h2o -> (1)hcno + (3)ch4"
"2196","(1)cyclobutene + (2)h2 + (1)nh3 -> (1)hcn + (3)ch4"
"2197","(1)cyclobutene + (2)h2 + (1)h2o + (1)hf -> (1)hcof + (3)ch4"
"2198","(1)cyclobutene + (1)h2 + (1)nh3 + (1)h2o -> (1)hocn + (3)ch4"
"2199","(1)cyclobutene + (1)h2 + (1)nh3 + (1)h2o -> (1)honc + (3)ch4"
"2200","(1)cyclobutene + (4)h2 + (1)h2o -> (1)methanol + (3)ch4"
"2201","(1)cyclobutene + (2)h2 -> (1)n-butane"
"2202","(1)cyclobutene + (1)h2 + (1)ch4 -> (1)n-pentane"
"2203","(1)cyclobutene + (2)nh3 + (1)h2o -> (1)oxadiazole + (2)h2 + (2)ch4"
"2204","(1)cyclobutene + (1)h2 + (1)h2o -> (1)oxetane + (1)ch4"
"2205","(1)cyclobutene + (2)h2 + (1)h2o -> (1)oxirane + (2)ch4"
"2206","(1)cyclobutene + (1)h2 + (1)h2o -> (1)oxirene + (2)ch4"
"2207","(1)cyclobutene + (2)h2 -> (1)propene + (1)ch4"
"2208","(1)cyclobutene + (1)h2 -> (1)propyne + (1)ch4"
"2209","(1)cyclobutene + (1)nh3 -> (1)pyrrole + (2)h2"
"2210","(1)cyclobutene -> (1)t-butadiene"
"2211","(1)cyclobutene -> (1)tetrahedrane + (1)h2"
"2212","(1)cyclobutene + (3)h2 + (1)h2o -> (1)t-hcoh + (3)ch4"
"2213","(1)cyclopropene + (3)h2o -> (1)dioxetan2one + (2)h2 + (1)ch4"
"2214","(1)cyclopropene + (2)h2o -> (1)dioxetane + (1)ch4"
"2215","(1)cyclopropene + (1)h2 + (2)h2o -> (1)dioxirane + (2)ch4"
"2216","(1)cyclopropene + (1)h2o + (2)hf -> (1)f2co + (2)ch4"
"2217","(1)cyclopropene + (2)hf -> (1)fccf + (1)h2 + (1)ch4"
"2218","(1)cyclopropene + (1)h2 + (1)nh3 + (1)h2o -> (1)formamide + (2)ch4"
"2219","(1)cyclopropene + (3)h2o -> (1)formic-anhydride + (2)h2 + (1)ch4"
"2220","(1)cyclopropene + (1)ch4 + (1)h2o -> (1)furan + (3)h2"
"2221","(1)cyclopropene + (2)h2o -> (1)glyoxal + (1)h2 + (1)ch4"
"2222","(1)cyclopropene + (2)h2 + (1)h2o -> (1)h2co + (2)ch4"
"2223","(1)cyclopropene + (1)hf -> (1)hccf + (1)ch4"
"2224","(1)cyclopropene + (1)nh3 + (1)h2o -> (1)hcno + (2)ch4"
"2225","(1)cyclopropene + (1)h2 + (1)nh3 -> (1)hcn + (2)ch4"
"2226","(1)cyclopropene + (1)h2 + (1)h2o + (1)hf -> (1)hcof + (2)ch4"
"2227","(1)cyclopropene + (1)nh3 + (1)h2o -> (1)hocn + (2)ch4"
"2228","(1)cyclopropene + (1)nh3 + (1)h2o -> (1)honc + (2)ch4"
"2229","(1)cyclopropene + (3)h2 + (1)h2o -> (1)methanol + (2)ch4"
"2230","(1)cyclopropene + (1)h2 + (1)ch4 -> (1)n-butane"
"2231","(1)cyclopropene + (2)ch4 -> (1)n-pentane"
"2232","(1)cyclopropene + (2)nh3 + (1)h2o -> (1)oxadiazole + (3)h2 + (1)ch4"
"2233","(1)cyclopropene + (1)h2o -> (1)oxetane"
"2234","(1)cyclopropene + (1)h2 + (1)h2o -> (1)oxirane + (1)ch4"
"2235","(1)cyclopropene + (1)h2o -> (1)oxirene + (1)ch4"
"2236","(1)cyclopropene + (1)h2 -> (1)propene"
"2237","(1)cyclopropene -> (1)propyne"
"2238","(1)cyclopropene + (1)ch4 + (1)nh3 -> (1)pyrrole + (3)h2"
"2239","(1)cyclopropene + (1)ch4 -> (1)t-butadiene + (1)h2"
"2240","(1)cyclopropene + (1)ch4 -> (1)tetrahedrane + (2)h2"
"2241","(1)cyclopropene + (2)h2 + (1)h2o -> (1)t-hcoh + (2)ch4"
"2242","(1)dioxetan2one + (2)h2 -> (1)dioxetane + (1)h2o"
"2243","(1)dioxetan2one + (3)h2 -> (1)dioxirane + (1)ch4 + (1)h2o"
"2244","(1)dioxetan2one + (2)h2 + (2)hf -> (1)f2co + (1)ch4 + (2)h2o"
"2245","(1)dioxetan2one + (4)h2 + (2)hf -> (1)f2o + (2)ch4 + (2)h2o"
"2246","(1)dioxetan2one + (1)h2 + (2)hf -> (1)fccf + (3)h2o"
"2247","(1)dioxetan2one + (3)h2 + (1)nh3 + (1)hf -> (1)fno + (2)ch4 + (2)h2o"
"2248","(1)dioxetan2one + (3)h2 + (1)nh3 -> (1)formamide + (1)ch4 + (2)h2o"
"2249","(1)dioxetan2one -> (1)formic-anhydride"
"2250","(1)dioxetan2one + (2)ch4 -> (1)furan + (1)h2 + (2)h2o"
"2251","(1)dioxetan2one + (1)h2 -> (1)glyoxal + (1)h2o"
"2252","(1)dioxetan2one + (4)h2 -> (1)h2co + (1)ch4 + (2)h2o"
"2253","(1)dioxetan2one + (2)h2 + (1)hf -> (1)hccf + (3)h2o"
"2254","(1)dioxetan2one + (2)h2 + (1)nh3 -> (1)hcno + (1)ch4 + (2)h2o"
"2255","(1)dioxetan2one + (3)h2 + (1)nh3 -> (1)hcn + (1)ch4 + (3)h2o"
"2256","(1)dioxetan2one + (3)h2 + (1)hf -> (1)hcof + (1)ch4 + (2)h2o"
"2257","(1)dioxetan2one + (4)h2 + (1)nh3 -> (1)hno + (2)ch4 + (2)h2o"
"2258","(1)dioxetan2one + (2)h2 + (1)nh3 -> (1)hocn + (1)ch4 + (2)h2o"
"2259","(1)dioxetan2one + (5)h2 + (1)hf -> (1)hof + (2)ch4 + (2)h2o"
"2260","(1)dioxetan2one + (2)h2 + (1)nh3 -> (1)honc + (1)ch4 + (2)h2o"
"2261","(1)dioxetan2one + (5)h2 -> (1)methanol + (1)ch4 + (2)h2o"
"2262","(1)dioxetan2one + (3)h2 + (2)ch4 -> (1)n-butane + (3)h2o"
"2263","(1)dioxetan2one + (2)h2 + (3)ch4 -> (1)n-pentane + (3)h2o"
"2264","(1)dioxetan2one + (2)nh3 -> (1)oxadiazole + (1)h2 + (2)h2o"
"2265","(1)dioxetan2one + (2)h2 + (1)ch4 -> (1)oxetane + (2)h2o"
"2266","(1)dioxetan2one + (3)h2 -> (1)oxirane + (2)h2o"
"2267","(1)dioxetan2one + (2)h2 -> (1)oxirene + (2)h2o"
"2268","(1)dioxetan2one + (3)h2 + (1)ch4 -> (1)propene + (3)h2o"
"2269","(1)dioxetan2one + (2)h2 + (1)ch4 -> (1)propyne + (3)h2o"
"2270","(1)dioxetan2one + (2)ch4 + (1)nh3 -> (1)pyrrole + (1)h2 + (3)h2o"
"2271","(1)dioxetan2one + (1)h2 + (2)ch4 -> (1)t-butadiene + (3)h2o"
"2272","(1)dioxetan2one + (2)ch4 -> (1)tetrahedrane + (3)h2o"
"2273","(1)dioxetan2one + (4)h2 -> (1)t-hcoh + (1)ch4 + (2)h2o"
"2274","(1)dioxetane + (1)h2 -> (1)dioxirane + (1)ch4"
"2275","(1)dioxetane + (2)hf -> (1)f2co + (1)ch4 + (1)h2o"
"2276","(1)dioxetane + (2)h2 + (2)hf -> (1)f2o + (2)ch4 + (1)h2o"
"2277","(1)dioxetane + (2)hf -> (1)fccf + (1)h2 + (2)h2o"
"2278","(1)dioxetane + (1)h2 + (1)nh3 + (1)hf -> (1)fno + (2)ch4 + (1)h2o"
"2279","(1)dioxetane + (1)h2 + (1)nh3 -> (1)formamide + (1)ch4 + (1)h2o"
"2280","(1)dioxetane + (1)h2o -> (1)formic-anhydride + (2)h2"
"2281","(1)dioxetane + (2)ch4 -> (1)furan + (3)h2 + (1)h2o"
"2282","(1)dioxetane -> (1)glyoxal + (1)h2"
"2283","(1)dioxetane + (2)h2 -> (1)h2co + (1)ch4 + (1)h2o"
"2284","(1)dioxetane + (1)hf -> (1)hccf + (2)h2o"
"2285","(1)dioxetane + (1)nh3 -> (1)hcno + (1)ch4 + (1)h2o"
"2286","(1)dioxetane + (1)h2 + (1)nh3 -> (1)hcn + (1)ch4 + (2)h2o"
"2287","(1)dioxetane + (1)h2 + (1)hf -> (1)hcof + (1)ch4 + (1)h2o"
"2288","(1)dioxetane + (2)h2 + (1)nh3 -> (1)hno + (2)ch4 + (1)h2o"
"2289","(1)dioxetane + (1)nh3 -> (1)hocn + (1)ch4 + (1)h2o"
"2290","(1)dioxetane + (3)h2 + (1)hf -> (1)hof + (2)ch4 + (1)h2o"
"2291","(1)dioxetane + (1)nh3 -> (1)honc + (1)ch4 + (1)h2o"
"2292","(1)dioxetane + (3)h2 -> (1)methanol + (1)ch4 + (1)h2o"
"2293","(1)dioxetane + (1)h2 + (2)ch4 -> (1)n-butane + (2)h2o"
"2294","(1)dioxetane + (3)ch4 -> (1)n-pentane + (2)h2o"
"2295","(1)dioxetane + (2)nh3 -> (1)oxadiazole + (3)h2 + (1)h2o"
"2296","(1)dioxetane + (1)ch4 -> (1)oxetane + (1)h2o"
"2297","(1)dioxetane + (1)h2 -> (1)oxirane + (1)h2o"
"2298","(1)dioxetane -> (1)oxirene + (1)h2o"
"2299","(1)dioxetane + (1)h2 + (1)ch4 -> (1)propene + (2)h2o"
"2300","(1)dioxetane + (1)ch4 -> (1)propyne + (2)h2o"
"2301","(1)dioxetane + (2)ch4 + (1)nh3 -> (1)pyrrole + (3)h2 + (2)h2o"
"2302","(1)dioxetane + (2)ch4 -> (1)t-butadiene + (1)h2 + (2)h2o"
"2303","(1)dioxetane + (2)ch4 -> (1)tetrahedrane + (2)h2 + (2)h2o"
"2304","(1)dioxetane + (2)h2 -> (1)t-hcoh + (1)ch4 + (1)h2o"
"2305","(1)dioxirane + (2)hf -> (1)f2co + (1)h2 + (1)h2o"
"2306","(1)dioxirane + (1)h2 + (2)hf -> (1)f2o + (1)ch4 + (1)h2o"
"2307","(1)dioxirane + (1)ch4 + (2)hf -> (1)fccf + (2)h2 + (2)h2o"
"2308","(1)dioxirane + (1)nh3 + (1)hf -> (1)fno + (1)ch4 + (1)h2o"
"2309","(1)dioxirane + (1)nh3 -> (1)formamide + (1)h2o"
"2310","(1)dioxirane + (1)ch4 + (1)h2o -> (1)formic-anhydride + (3)h2"
"2311","(1)dioxirane + (3)ch4 -> (1)furan + (4)h2 + (1)h2o"
"2312","(1)dioxirane + (1)ch4 -> (1)glyoxal + (2)h2"
"2313","(1)dioxirane + (1)h2 -> (1)h2co + (1)h2o"
"2314","(1)dioxirane + (1)ch4 + (1)hf -> (1)hccf + (1)h2 + (2)h2o"
"2315","(1)dioxirane + (1)nh3 -> (1)hcno + (1)h2 + (1)h2o"
"2316","(1)dioxirane + (1)nh3 -> (1)hcn + (2)h2o"
"2317","(1)dioxirane + (1)hf -> (1)hcof + (1)h2o"
"2318","(1)dioxirane + (1)h2 + (1)nh3 -> (1)hno + (1)ch4 + (1)h2o"
"2319","(1)dioxirane + (1)nh3 -> (1)hocn + (1)h2 + (1)h2o"
"2320","(1)dioxirane + (2)h2 + (1)hf -> (1)hof + (1)ch4 + (1)h2o"
"2321","(1)dioxirane + (1)nh3 -> (1)honc + (1)h2 + (1)h2o"
"2322","(1)dioxirane + (2)h2 -> (1)methanol + (1)h2o"
"2323","(1)dioxirane + (3)ch4 -> (1)n-butane + (2)h2o"
"2324","(1)dioxirane + (4)ch4 -> (1)n-pentane + (1)h2 + (2)h2o"
"2325","(1)dioxirane + (1)ch4 + (2)nh3 -> (1)oxadiazole + (4)h2 + (1)h2o"
"2326","(1)dioxirane + (2)ch4 -> (1)oxetane + (1)h2 + (1)h2o"
"2327","(1)dioxirane + (1)ch4 -> (1)oxirane + (1)h2o"
"2328","(1)dioxirane + (1)ch4 -> (1)oxirene + (1)h2 + (1)h2o"
"2329","(1)dioxirane + (2)ch4 -> (1)propene + (2)h2o"
"2330","(1)dioxirane + (2)ch4 -> (1)propyne + (1)h2 + (2)h2o"
"2331","(1)dioxirane + (3)ch4 + (1)nh3 -> (1)pyrrole + (4)h2 + (2)h2o"
"2332","(1)dioxirane + (3)ch4 -> (1)t-butadiene + (2)h2 + (2)h2o"
"2333","(1)dioxirane + (3)ch4 -> (1)tetrahedrane + (3)h2 + (2)h2o"
"2334","(1)dioxirane + (1)h2 -> (1)t-hcoh + (1)h2o"
"2335","(1)f2co + (2)h2 -> (1)f2o + (1)ch4"
"2336","(1)f2co + (3)h2 -> (1)f2 + (1)ch4 + (1)h2o"
"2337","(1)f2co + (1)ch4 -> (1)fccf + (1)h2 + (1)h2o"
"2338","(1)f2co + (1)h2 + (1)nh3 -> (1)fno + (1)ch4 + (1)hf"
"2339","(1)f2co + (1)h2 + (1)nh3 -> (1)formamide + (2)hf"
"2340","(1)f2co + (1)ch4 + (2)h2o -> (1)formic-anhydride + (2)h2 + (2)hf"
"2341","(1)f2co + (3)ch4 -> (1)furan + (3)h2 + (2)hf"
"2342","(1)f2co + (1)ch4 + (1)h2o -> (1)glyoxal + (1)h2 + (2)hf"
"2343","(1)f2co + (2)h2 -> (1)h2co + (2)hf"
"2344","(1)f2co + (1)ch4 -> (1)hccf + (1)h2o + (1)hf"
"2345","(1)f2co + (1)nh3 -> (1)hcno + (2)hf"
"2346","(1)f2co + (1)h2 + (1)nh3 -> (1)hcn + (1)h2o + (2)hf"
"2347","(1)f2co + (1)h2 -> (1)hcof + (1)hf"
"2348","(1)f2co + (2)h2 + (1)nh3 -> (1)hno + (1)ch4 + (2)hf"
"2349","(1)f2co + (1)nh3 -> (1)hocn + (2)hf"
"2350","(1)f2co + (3)h2 -> (1)hof + (1)ch4 + (1)hf"
"2351","(1)f2co + (1)nh3 -> (1)honc + (2)hf"
"2352","(1)f2co + (3)h2 -> (1)methanol + (2)hf"
"2353","(1)f2co + (1)h2 + (3)ch4 -> (1)n-butane + (1)h2o + (2)hf"
"2354","(1)f2co + (3)h2 + (1)nh3 -> (1)nh2f + (1)ch4 + (1)h2o + (1)hf"
"2355","(1)f2co + (4)ch4 -> (1)n-pentane + (1)h2o + (2)hf"
"2356","(1)f2co + (1)ch4 + (2)nh3 -> (1)oxadiazole + (3)h2 + (2)hf"
"2357","(1)f2co + (2)ch4 -> (1)oxetane + (2)hf"
"2358","(1)f2co + (1)h2 + (1)ch4 -> (1)oxirane + (2)hf"
"2359","(1)f2co + (1)ch4 -> (1)oxirene + (2)hf"
"2360","(1)f2co + (1)h2 + (2)ch4 -> (1)propene + (1)h2o + (2)hf"
"2361","(1)f2co + (2)ch4 -> (1)propyne + (1)h2o + (2)hf"
"2362","(1)f2co + (3)ch4 + (1)nh3 -> (1)pyrrole + (3)h2 + (1)h2o + (2)hf"
"2363","(1)f2co + (3)ch4 -> (1)t-butadiene + (1)h2 + (1)h2o + (2)hf"
"2364","(1)f2co + (3)ch4 -> (1)tetrahedrane + (2)h2 + (1)h2o + (2)hf"
"2365","(1)f2co + (2)h2 -> (1)t-hcoh + (2)hf"
"2366","(1)f2o + (1)h2 -> (1)f2 + (1)h2o"
"2367","(1)f2o + (2)ch4 -> (1)fccf + (3)h2 + (1)h2o"
"2368","(1)f2o + (1)nh3 -> (1)fno + (1)h2 + (1)hf"
"2369","(1)f2o + (1)ch4 + (1)nh3 -> (1)formamide + (1)h2 + (2)hf"
"2370","(1)f2o + (2)ch4 + (2)h2o -> (1)formic-anhydride + (4)h2 + (2)hf"
"2371","(1)f2o + (4)ch4 -> (1)furan + (5)h2 + (2)hf"
"2372","(1)f2o + (2)ch4 + (1)h2o -> (1)glyoxal + (3)h2 + (2)hf"
"2373","(1)f2o + (1)ch4 -> (1)h2co + (2)hf"
"2374","(1)f2o + (2)ch4 -> (1)hccf + (2)h2 + (1)h2o + (1)hf"
"2375","(1)f2o + (1)ch4 + (1)nh3 -> (1)hcno + (2)h2 + (2)hf"
"2376","(1)f2o + (1)ch4 -> (1)hcof + (1)h2 + (1)hf"
"2377","(1)f2o + (1)nh3 -> (1)hno + (2)hf"
"2378","(1)f2o + (1)ch4 + (1)nh3 -> (1)hocn + (2)h2 + (2)hf"
"2379","(1)f2o + (1)h2 -> (1)hof + (1)hf"
"2380","(1)f2o + (1)ch4 + (1)nh3 -> (1)honc + (2)h2 + (2)hf"
"2381","(1)f2o + (1)h2 + (1)ch4 -> (1)methanol + (2)hf"
"2382","(1)f2o + (1)h2 + (1)nh3 -> (1)nh2f + (1)h2o + (1)hf"
"2383","(1)f2o + (2)ch4 + (2)nh3 -> (1)oxadiazole + (5)h2 + (2)hf"
"2384","(1)f2o + (3)ch4 -> (1)oxetane + (2)h2 + (2)hf"
"2385","(1)f2o + (2)ch4 -> (1)oxirane + (1)h2 + (2)hf"
"2386","(1)f2o + (2)ch4 -> (1)oxirene + (2)h2 + (2)hf"
"2387","(1)f2o + (1)ch4 -> (1)t-hcoh + (2)hf"
"2388","(1)f2 + (2)ch4 -> (1)fccf + (4)h2"
"2389","(1)f2 + (1)nh3 + (1)h2o -> (1)fno + (2)h2 + (1)hf"
"2390","(1)f2 + (2)ch4 -> (1)hccf + (3)h2 + (1)hf"
"2391","(1)f2 + (1)ch4 + (1)h2o -> (1)hcof + (2)h2 + (1)hf"
"2392","(1)f2 + (1)h2o -> (1)hof + (1)hf"
"2393","(1)f2 + (1)nh3 -> (1)nh2f + (1)hf"
"2394","(1)fccf + (2)h2 + (1)nh3 + (1)h2o -> (1)fno + (2)ch4 + (1)hf"
"2395","(1)fccf + (2)h2 + (1)nh3 + (1)h2o -> (1)formamide + (1)ch4 + (2)hf"
"2396","(1)fccf + (3)h2o -> (1)formic-anhydride + (1)h2 + (2)hf"
"2397","(1)fccf + (2)ch4 + (1)h2o -> (1)furan + (2)h2 + (2)hf"
"2398","(1)fccf + (2)h2o -> (1)glyoxal + (2)hf"
"2399","(1)fccf + (3)h2 + (1)h2o -> (1)h2co + (1)ch4 + (2)hf"
"2400","(1)fccf + (1)h2 -> (1)hccf + (1)hf"
"2401","(1)fccf + (1)h2 + (1)nh3 + (1)h2o -> (1)hcno + (1)ch4 + (2)hf"
"2402","(1)fccf + (2)h2 + (1)nh3 -> (1)hcn + (1)ch4 + (2)hf"
"2403","(1)fccf + (2)h2 + (1)h2o -> (1)hcof + (1)ch4 + (1)hf"
"2404","(1)fccf + (1)h2 + (1)nh3 + (1)h2o -> (1)hocn + (1)ch4 + (2)hf"
"2405","(1)fccf + (4)h2 + (1)h2o -> (1)hof + (2)ch4 + (1)hf"
"2406","(1)fccf + (1)h2 + (1)nh3 + (1)h2o -> (1)honc + (1)ch4 + (2)hf"
"2407","(1)fccf + (4)h2 + (1)h2o -> (1)methanol + (1)ch4 + (2)hf"
"2408","(1)fccf + (2)h2 + (2)ch4 -> (1)n-butane + (2)hf"
"2409","(1)fccf + (4)h2 + (1)nh3 -> (1)nh2f + (2)ch4 + (1)hf"
"2410","(1)fccf + (1)h2 + (3)ch4 -> (1)n-pentane + (2)hf"
"2411","(1)fccf + (2)nh3 + (1)h2o -> (1)oxadiazole + (2)h2 + (2)hf"
"2412","(1)fccf + (1)h2 + (1)ch4 + (1)h2o -> (1)oxetane + (2)hf"
"2413","(1)fccf + (2)h2 + (1)h2o -> (1)oxirane + (2)hf"
"2414","(1)fccf + (1)h2 + (1)h2o -> (1)oxirene + (2)hf"
"2415","(1)fccf + (2)h2 + (1)ch4 -> (1)propene + (2)hf"
"2416","(1)fccf + (1)h2 + (1)ch4 -> (1)propyne + (2)hf"
"2417","(1)fccf + (2)ch4 + (1)nh3 -> (1)pyrrole + (2)h2 + (2)hf"
"2418","(1)fccf + (2)ch4 -> (1)t-butadiene + (2)hf"
"2419","(1)fccf + (2)ch4 -> (1)tetrahedrane + (1)h2 + (2)hf"
"2420","(1)fccf + (3)h2 + (1)h2o -> (1)t-hcoh + (1)ch4 + (2)hf"
"2421","(1)fno + (1)ch4 -> (1)formamide + (1)hf"
"2422","(1)fno + (2)ch4 + (2)h2o -> (1)formic-anhydride + (3)h2 + (1)nh3 + (1)hf"
"2423","(1)fno + (4)ch4 -> (1)furan + (4)h2 + (1)nh3 + (1)hf"
"2424","(1)fno + (2)ch4 + (1)h2o -> (1)glyoxal + (2)h2 + (1)nh3 + (1)hf"
"2425","(1)fno + (1)h2 + (1)ch4 -> (1)h2co + (1)nh3 + (1)hf"
"2426","(1)fno + (2)ch4 -> (1)hccf + (1)h2 + (1)nh3 + (1)h2o"
"2427","(1)fno + (1)ch4 -> (1)hcno + (1)h2 + (1)hf"
"2428","(1)fno + (1)ch4 -> (1)hcn + (1)h2o + (1)hf"
"2429","(1)fno + (1)ch4 -> (1)hcof + (1)nh3"
"2430","(1)fno + (1)h2 -> (1)hno + (1)hf"
"2431","(1)fno + (1)ch4 -> (1)hocn + (1)h2 + (1)hf"
"2432","(1)fno + (2)h2 -> (1)hof + (1)nh3"
"2433","(1)fno + (1)ch4 -> (1)honc + (1)h2 + (1)hf"
"2434","(1)fno + (2)h2 + (1)ch4 -> (1)methanol + (1)nh3 + (1)hf"
"2435","(1)fno + (2)h2 -> (1)nh2f + (1)h2o"
"2436","(1)fno + (2)ch4 + (1)nh3 -> (1)oxadiazole + (4)h2 + (1)hf"
"2437","(1)fno + (3)ch4 -> (1)oxetane + (1)h2 + (1)nh3 + (1)hf"
"2438","(1)fno + (2)ch4 -> (1)oxirane + (1)nh3 + (1)hf"
"2439","(1)fno + (2)ch4 -> (1)oxirene + (1)h2 + (1)nh3 + (1)hf"
"2440","(1)fno + (4)ch4 -> (1)pyrrole + (4)h2 + (1)h2o + (1)hf"
"2441","(1)fno + (1)h2 + (1)ch4 -> (1)t-hcoh + (1)nh3 + (1)hf"
"2442","(1)fno + (1)h2 + (1)nh3 -> (1)t-n2h2 + (1)h2o + (1)hf"
"2443","(1)formamide + (1)ch4 + (2)h2o -> (1)formic-anhydride + (3)h2 + (1)nh3"
"2444","(1)formamide + (3)ch4 -> (1)furan + (4)h2 + (1)nh3"
"2445","(1)formamide + (1)ch4 + (1)h2o -> (1)glyoxal + (2)h2 + (1)nh3"
"2446","(1)formamide + (1)h2 -> (1)h2co + (1)nh3"
"2447","(1)formamide + (1)ch4 + (1)hf -> (1)hccf + (1)h2 + (1)nh3 + (1)h2o"
"2448","(1)formamide -> (1)hcno + (1)h2"
"2449","(1)formamide -> (1)hcn + (1)h2o"
"2450","(1)formamide + (1)hf -> (1)hcof + (1)nh3"
"2451","(1)formamide + (1)h2 -> (1)hno + (1)ch4"
"2452","(1)formamide -> (1)hocn + (1)h2"
"2453","(1)formamide + (2)h2 + (1)hf -> (1)hof + (1)ch4 + (1)nh3"
"2454","(1)formamide -> (1)honc + (1)h2"
"2455","(1)formamide + (2)h2 -> (1)methanol + (1)nh3"
"2456","(1)formamide + (3)ch4 -> (1)n-butane + (1)nh3 + (1)h2o"
"2457","(1)formamide + (2)h2 + (1)hf -> (1)nh2f + (1)ch4 + (1)h2o"
"2458","(1)formamide + (4)ch4 -> (1)n-pentane + (1)h2 + (1)nh3 + (1)h2o"
"2459","(1)formamide + (1)ch4 + (1)nh3 -> (1)oxadiazole + (4)h2"
"2460","(1)formamide + (2)ch4 -> (1)oxetane + (1)h2 + (1)nh3"
"2461","(1)formamide + (1)ch4 -> (1)oxirane + (1)nh3"
"2462","(1)formamide + (1)ch4 -> (1)oxirene + (1)h2 + (1)nh3"
"2463","(1)formamide + (2)ch4 -> (1)propene + (1)nh3 + (1)h2o"
"2464","(1)formamide + (2)ch4 -> (1)propyne + (1)h2 + (1)nh3 + (1)h2o"
"2465","(1)formamide + (3)ch4 -> (1)pyrrole + (4)h2 + (1)h2o"
"2466","(1)formamide + (3)ch4 -> (1)t-butadiene + (2)h2 + (1)nh3 + (1)h2o"
"2467","(1)formamide + (3)ch4 -> (1)tetrahedrane + (3)h2 + (1)nh3 + (1)h2o"
"2468","(1)formamide + (1)h2 -> (1)t-hcoh + (1)nh3"
"2469","(1)formamide + (1)h2 + (1)nh3 -> (1)t-n2h2 + (1)ch4 + (1)h2o"
"2470","(1)formic-anhydride + (2)ch4 -> (1)furan + (1)h2 + (2)h2o"
"2471","(1)formic-anhydride + (1)h2 -> (1)glyoxal + (1)h2o"
"2472","(1)formic-anhydride + (4)h2 -> (1)h2co + (1)ch4 + (2)h2o"
"2473","(1)formic-anhydride + (2)h2 + (1)hf -> (1)hccf + (3)h2o"
"2474","(1)formic-anhydride + (2)h2 + (1)nh3 -> (1)hcno + (1)ch4 + (2)h2o"
"2475","(1)formic-anhydride + (3)h2 + (1)nh3 -> (1)hcn + (1)ch4 + (3)h2o"
"2476","(1)formic-anhydride + (3)h2 + (1)hf -> (1)hcof + (1)ch4 + (2)h2o"
"2477","(1)formic-anhydride + (4)h2 + (1)nh3 -> (1)hno + (2)ch4 + (2)h2o"
"2478","(1)formic-anhydride + (2)h2 + (1)nh3 -> (1)hocn + (1)ch4 + (2)h2o"
"2479","(1)formic-anhydride + (5)h2 + (1)hf -> (1)hof + (2)ch4 + (2)h2o"
"2480","(1)formic-anhydride + (2)h2 + (1)nh3 -> (1)honc + (1)ch4 + (2)h2o"
"2481","(1)formic-anhydride + (5)h2 -> (1)methanol + (1)ch4 + (2)h2o"
"2482","(1)formic-anhydride + (3)h2 + (2)ch4 -> (1)n-butane + (3)h2o"
"2483","(1)formic-anhydride + (2)h2 + (3)ch4 -> (1)n-pentane + (3)h2o"
"2484","(1)formic-anhydride + (2)nh3 -> (1)oxadiazole + (1)h2 + (2)h2o"
"2485","(1)formic-anhydride + (2)h2 + (1)ch4 -> (1)oxetane + (2)h2o"
"2486","(1)formic-anhydride + (3)h2 -> (1)oxirane + (2)h2o"
"2487","(1)formic-anhydride + (2)h2 -> (1)oxirene + (2)h2o"
"2488","(1)formic-anhydride + (3)h2 + (1)ch4 -> (1)propene + (3)h2o"
"2489","(1)formic-anhydride + (2)h2 + (1)ch4 -> (1)propyne + (3)h2o"
"2490","(1)formic-anhydride + (2)ch4 + (1)nh3 -> (1)pyrrole + (1)h2 + (3)h2o"
"2491","(1)formic-anhydride + (1)h2 + (2)ch4 -> (1)t-butadiene + (3)h2o"
"2492","(1)formic-anhydride + (2)ch4 -> (1)tetrahedrane + (3)h2o"
"2493","(1)formic-anhydride + (4)h2 -> (1)t-hcoh + (1)ch4 + (2)h2o"
"2494","(1)furan + (2)h2 + (1)h2o -> (1)glyoxal + (2)ch4"
"2495","(1)furan + (5)h2 -> (1)h2co + (3)ch4"
"2496","(1)furan + (3)h2 + (1)hf -> (1)hccf + (2)ch4 + (1)h2o"
"2497","(1)furan + (3)h2 + (1)nh3 -> (1)hcno + (3)ch4"
"2498","(1)furan + (4)h2 + (1)nh3 -> (1)hcn + (3)ch4 + (1)h2o"
"2499","(1)furan + (4)h2 + (1)hf -> (1)hcof + (3)ch4"
"2500","(1)furan + (5)h2 + (1)nh3 -> (1)hno + (4)ch4"
"2501","(1)furan + (3)h2 + (1)nh3 -> (1)hocn + (3)ch4"
"2502","(1)furan + (6)h2 + (1)hf -> (1)hof + (4)ch4"
"2503","(1)furan + (3)h2 + (1)nh3 -> (1)honc + (3)ch4"
"2504","(1)furan + (6)h2 -> (1)methanol + (3)ch4"
"2505","(1)furan + (4)h2 -> (1)n-butane + (1)h2o"
"2506","(1)furan + (3)h2 + (1)ch4 -> (1)n-pentane + (1)h2o"
"2507","(1)furan + (2)nh3 -> (1)oxadiazole + (2)ch4"
"2508","(1)furan + (3)h2 -> (1)oxetane + (1)ch4"
"2509","(1)furan + (4)h2 -> (1)oxirane + (2)ch4"
"2510","(1)furan + (3)h2 -> (1)oxirene + (2)ch4"
"2511","(1)furan + (4)h2 -> (1)propene + (1)ch4 + (1)h2o"
"2512","(1)furan + (3)h2 -> (1)propyne + (1)ch4 + (1)h2o"
"2513","(1)furan + (1)nh3 -> (1)pyrrole + (1)h2o"
"2514","(1)furan + (2)h2 -> (1)t-butadiene + (1)h2o"
"2515","(1)furan + (1)h2 -> (1)tetrahedrane + (1)h2o"
"2516","(1)furan + (5)h2 -> (1)t-hcoh + (3)ch4"
"2517","(1)glyoxal + (3)h2 -> (1)h2co + (1)ch4 + (1)h2o"
"2518","(1)glyoxal + (1)h2 + (1)hf -> (1)hccf + (2)h2o"
"2519","(1)glyoxal + (1)h2 + (1)nh3 -> (1)hcno + (1)ch4 + (1)h2o"
"2520","(1)glyoxal + (2)h2 + (1)nh3 -> (1)hcn + (1)ch4 + (2)h2o"
"2521","(1)glyoxal + (2)h2 + (1)hf -> (1)hcof + (1)ch4 + (1)h2o"
"2522","(1)glyoxal + (3)h2 + (1)nh3 -> (1)hno + (2)ch4 + (1)h2o"
"2523","(1)glyoxal + (1)h2 + (1)nh3 -> (1)hocn + (1)ch4 + (1)h2o"
"2524","(1)glyoxal + (4)h2 + (1)hf -> (1)hof + (2)ch4 + (1)h2o"
"2525","(1)glyoxal + (1)h2 + (1)nh3 -> (1)honc + (1)ch4 + (1)h2o"
"2526","(1)glyoxal + (4)h2 -> (1)methanol + (1)ch4 + (1)h2o"
"2527","(1)glyoxal + (2)h2 + (2)ch4 -> (1)n-butane + (2)h2o"
"2528","(1)glyoxal + (1)h2 + (3)ch4 -> (1)n-pentane + (2)h2o"
"2529","(1)glyoxal + (2)nh3 -> (1)oxadiazole + (2)h2 + (1)h2o"
"2530","(1)glyoxal + (1)h2 + (1)ch4 -> (1)oxetane + (1)h2o"
"2531","(1)glyoxal + (2)h2 -> (1)oxirane + (1)h2o"
"2532","(1)glyoxal + (1)h2 -> (1)oxirene + (1)h2o"
"2533","(1)glyoxal + (2)h2 + (1)ch4 -> (1)propene + (2)h2o"
"2534","(1)glyoxal + (1)h2 + (1)ch4 -> (1)propyne + (2)h2o"
"2535","(1)glyoxal + (2)ch4 + (1)nh3 -> (1)pyrrole + (2)h2 + (2)h2o"
"2536","(1)glyoxal + (2)ch4 -> (1)t-butadiene + (2)h2o"
"2537","(1)glyoxal + (2)ch4 -> (1)tetrahedrane + (1)h2 + (2)h2o"
"2538","(1)glyoxal + (3)h2 -> (1)t-hcoh + (1)ch4 + (1)h2o"
"2539","(1)h2co + (1)ch4 + (1)hf -> (1)hccf + (2)h2 + (1)h2o"
"2540","(1)h2co + (1)nh3 -> (1)hcno + (2)h2"
"2541","(1)h2co + (1)nh3 -> (1)hcn + (1)h2 + (1)h2o"
"2542","(1)h2co + (1)hf -> (1)hcof + (1)h2"
"2543","(1)h2co + (1)nh3 -> (1)hno + (1)ch4"
"2544","(1)h2co + (1)nh3 -> (1)hocn + (2)h2"
"2545","(1)h2co + (1)h2 + (1)hf -> (1)hof + (1)ch4"
"2546","(1)h2co + (1)nh3 -> (1)honc + (2)h2"
"2547","(1)h2co + (1)h2 -> (1)methanol"
"2548","(1)h2co + (3)ch4 -> (1)n-butane + (1)h2 + (1)h2o"
"2549","(1)h2co + (4)ch4 -> (1)n-pentane + (2)h2 + (1)h2o"
"2550","(1)h2co + (1)ch4 + (2)nh3 -> (1)oxadiazole + (5)h2"
"2551","(1)h2co + (2)ch4 -> (1)oxetane + (2)h2"
"2552","(1)h2co + (1)ch4 -> (1)oxirane + (1)h2"
"2553","(1)h2co + (1)ch4 -> (1)oxirene + (2)h2"
"2554","(1)h2co + (2)ch4 -> (1)propene + (1)h2 + (1)h2o"
"2555","(1)h2co + (2)ch4 -> (1)propyne + (2)h2 + (1)h2o"
"2556","(1)h2co + (3)ch4 + (1)nh3 -> (1)pyrrole + (5)h2 + (1)h2o"
"2557","(1)h2co + (3)ch4 -> (1)t-butadiene + (3)h2 + (1)h2o"
"2558","(1)h2co + (3)ch4 -> (1)tetrahedrane + (4)h2 + (1)h2o"
"2559","(1)h2co -> (1)t-hcoh"
"2560","(1)hccf + (1)nh3 + (1)h2o -> (1)hcno + (1)ch4 + (1)hf"
"2561","(1)hccf + (1)h2 + (1)nh3 -> (1)hcn + (1)ch4 + (1)hf"
"2562","(1)hccf + (1)h2 + (1)h2o -> (1)hcof + (1)ch4"
"2563","(1)hccf + (1)nh3 + (1)h2o -> (1)hocn + (1)ch4 + (1)hf"
"2564","(1)hccf + (3)h2 + (1)h2o -> (1)hof + (2)ch4"
"2565","(1)hccf + (1)nh3 + (1)h2o -> (1)honc + (1)ch4 + (1)hf"
"2566","(1)hccf + (3)h2 + (1)h2o -> (1)methanol + (1)ch4 + (1)hf"
"2567","(1)hccf + (1)h2 + (2)ch4 -> (1)n-butane + (1)hf"
"2568","(1)hccf + (3)h2 + (1)nh3 -> (1)nh2f + (2)ch4"
"2569","(1)hccf + (3)ch4 -> (1)n-pentane + (1)hf"
"2570","(1)hccf + (2)nh3 + (1)h2o -> (1)oxadiazole + (3)h2 + (1)hf"
"2571","(1)hccf + (1)ch4 + (1)h2o -> (1)oxetane + (1)hf"
"2572","(1)hccf + (1)h2 + (1)h2o -> (1)oxirane + (1)hf"
"2573","(1)hccf + (1)h2o -> (1)oxirene + (1)hf"
"2574","(1)hccf + (1)h2 + (1)ch4 -> (1)propene + (1)hf"
"2575","(1)hccf + (1)ch4 -> (1)propyne + (1)hf"
"2576","(1)hccf + (2)ch4 + (1)nh3 -> (1)pyrrole + (3)h2 + (1)hf"
"2577","(1)hccf + (2)ch4 -> (1)t-butadiene + (1)h2 + (1)hf"
"2578","(1)hccf + (2)ch4 -> (1)tetrahedrane + (2)h2 + (1)hf"
"2579","(1)hccf + (2)h2 + (1)h2o -> (1)t-hcoh + (1)ch4 + (1)hf"
"2580","(1)hcno + (1)h2 -> (1)hcn + (1)h2o"
"2581","(1)hcno + (1)h2 + (1)hf -> (1)hcof + (1)nh3"
"2582","(1)hcno + (2)h2 -> (1)hno + (1)ch4"
"2583","(1)hcno -> (1)hocn"
"2584","(1)hcno + (3)h2 + (1)hf -> (1)hof + (1)ch4 + (1)nh3"
"2585","(1)hcno -> (1)honc"
"2586","(1)hcno + (3)h2 -> (1)methanol + (1)nh3"
"2587","(1)hcno + (1)h2 + (3)ch4 -> (1)n-butane + (1)nh3 + (1)h2o"
"2588","(1)hcno + (3)h2 + (1)hf -> (1)nh2f + (1)ch4 + (1)h2o"
"2589","(1)hcno + (4)ch4 -> (1)n-pentane + (1)nh3 + (1)h2o"
"2590","(1)hcno + (1)ch4 + (1)nh3 -> (1)oxadiazole + (3)h2"
"2591","(1)hcno + (2)ch4 -> (1)oxetane + (1)nh3"
"2592","(1)hcno + (1)h2 + (1)ch4 -> (1)oxirane + (1)nh3"
"2593","(1)hcno + (1)ch4 -> (1)oxirene + (1)nh3"
"2594","(1)hcno + (1)h2 + (2)ch4 -> (1)propene + (1)nh3 + (1)h2o"
"2595","(1)hcno + (2)ch4 -> (1)propyne + (1)nh3 + (1)h2o"
"2596","(1)hcno + (3)ch4 -> (1)pyrrole + (3)h2 + (1)h2o"
"2597","(1)hcno + (3)ch4 -> (1)t-butadiene + (1)h2 + (1)nh3 + (1)h2o"
"2598","(1)hcno + (3)ch4 -> (1)tetrahedrane + (2)h2 + (1)nh3 + (1)h2o"
"2599","(1)hcno + (2)h2 -> (1)t-hcoh + (1)nh3"
"2600","(1)hcno + (2)h2 + (1)nh3 -> (1)t-n2h2 + (1)ch4 + (1)h2o"
"2601","(1)hcn + (1)h2o + (1)hf -> (1)hcof + (1)nh3"
"2602","(1)hcn + (1)h2 + (1)h2o -> (1)hno + (1)ch4"
"2603","(1)hcn + (1)h2o -> (1)hocn + (1)h2"
"2604","(1)hcn + (1)h2o -> (1)honc + (1)h2"
"2605","(1)hcn + (2)h2 + (1)h2o -> (1)methanol + (1)nh3"
"2606","(1)hcn + (3)ch4 -> (1)n-butane + (1)nh3"
"2607","(1)hcn + (2)h2 + (1)hf -> (1)nh2f + (1)ch4"
"2608","(1)hcn + (4)ch4 -> (1)n-pentane + (1)h2 + (1)nh3"
"2609","(1)hcn + (1)ch4 + (1)nh3 + (1)h2o -> (1)oxadiazole + (4)h2"
"2610","(1)hcn + (2)ch4 + (1)h2o -> (1)oxetane + (1)h2 + (1)nh3"
"2611","(1)hcn + (1)ch4 + (1)h2o -> (1)oxirane + (1)nh3"
"2612","(1)hcn + (1)ch4 + (1)h2o -> (1)oxirene + (1)h2 + (1)nh3"
"2613","(1)hcn + (2)ch4 -> (1)propene + (1)nh3"
"2614","(1)hcn + (2)ch4 -> (1)propyne + (1)h2 + (1)nh3"
"2615","(1)hcn + (3)ch4 -> (1)pyrrole + (4)h2"
"2616","(1)hcn + (3)ch4 -> (1)t-butadiene + (2)h2 + (1)nh3"
"2617","(1)hcn + (3)ch4 -> (1)tetrahedrane + (3)h2 + (1)nh3"
"2618","(1)hcn + (1)h2 + (1)h2o -> (1)t-hcoh + (1)nh3"
"2619","(1)hcn + (1)h2 + (1)nh3 -> (1)t-n2h2 + (1)ch4"
"2620","(1)hcof + (1)h2 + (1)nh3 -> (1)hno + (1)ch4 + (1)hf"
"2621","(1)hcof + (1)nh3 -> (1)hocn + (1)h2 + (1)hf"
"2622","(1)hcof + (2)h2 -> (1)hof + (1)ch4"
"2623","(1)hcof + (1)nh3 -> (1)honc + (1)h2 + (1)hf"
"2624","(1)hcof + (2)h2 -> (1)methanol + (1)hf"
"2625","(1)hcof + (3)ch4 -> (1)n-butane + (1)h2o + (1)hf"
"2626","(1)hcof + (2)h2 + (1)nh3 -> (1)nh2f + (1)ch4 + (1)h2o"
"2627","(1)hcof + (4)ch4 -> (1)n-pentane + (1)h2 + (1)h2o + (1)hf"
"2628","(1)hcof + (1)ch4 + (2)nh3 -> (1)oxadiazole + (4)h2 + (1)hf"
"2629","(1)hcof + (2)ch4 -> (1)oxetane + (1)h2 + (1)hf"
"2630","(1)hcof + (1)ch4 -> (1)oxirane + (1)hf"
"2631","(1)hcof + (1)ch4 -> (1)oxirene + (1)h2 + (1)hf"
"2632","(1)hcof + (2)ch4 -> (1)propene + (1)h2o + (1)hf"
"2633","(1)hcof + (2)ch4 -> (1)propyne + (1)h2 + (1)h2o + (1)hf"
"2634","(1)hcof + (3)ch4 + (1)nh3 -> (1)pyrrole + (4)h2 + (1)h2o + (1)hf"
"2635","(1)hcof + (3)ch4 -> (1)t-butadiene + (2)h2 + (1)h2o + (1)hf"
"2636","(1)hcof + (3)ch4 -> (1)tetrahedrane + (3)h2 + (1)h2o + (1)hf"
"2637","(1)hcof + (1)h2 -> (1)t-hcoh + (1)hf"
"2638","(1)hno + (1)ch4 -> (1)hocn + (2)h2"
"2639","(1)hno + (1)h2 + (1)hf -> (1)hof + (1)nh3"
"2640","(1)hno + (1)ch4 -> (1)honc + (2)h2"
"2641","(1)hno + (1)h2 + (1)ch4 -> (1)methanol + (1)nh3"
"2642","(1)hno + (1)h2 + (1)hf -> (1)nh2f + (1)h2o"
"2643","(1)hno + (2)ch4 + (1)nh3 -> (1)oxadiazole + (5)h2"
"2644","(1)hno + (3)ch4 -> (1)oxetane + (2)h2 + (1)nh3"
"2645","(1)hno + (2)ch4 -> (1)oxirane + (1)h2 + (1)nh3"
"2646","(1)hno + (2)ch4 -> (1)oxirene + (2)h2 + (1)nh3"
"2647","(1)hno + (4)ch4 -> (1)pyrrole + (5)h2 + (1)h2o"
"2648","(1)hno + (1)ch4 -> (1)t-hcoh + (1)nh3"
"2649","(1)hno + (1)nh3 -> (1)t-n2h2 + (1)h2o"
"2650","(1)hocn + (3)h2 + (1)hf -> (1)hof + (1)ch4 + (1)nh3"
"2651","(1)hocn -> (1)honc"
"2652","(1)hocn + (3)h2 -> (1)methanol + (1)nh3"
"2653","(1)hocn + (1)h2 + (3)ch4 -> (1)n-butane + (1)nh3 + (1)h2o"
"2654","(1)hocn + (3)h2 + (1)hf -> (1)nh2f + (1)ch4 + (1)h2o"
"2655","(1)hocn + (4)ch4 -> (1)n-pentane + (1)nh3 + (1)h2o"
"2656","(1)hocn + (1)ch4 + (1)nh3 -> (1)oxadiazole + (3)h2"
"2657","(1)hocn + (2)ch4 -> (1)oxetane + (1)nh3"
"2658","(1)hocn + (1)h2 + (1)ch4 -> (1)oxirane + (1)nh3"
"2659","(1)hocn + (1)ch4 -> (1)oxirene + (1)nh3"
"2660","(1)hocn + (1)h2 + (2)ch4 -> (1)propene + (1)nh3 + (1)h2o"
"2661","(1)hocn + (2)ch4 -> (1)propyne + (1)nh3 + (1)h2o"
"2662","(1)hocn + (3)ch4 -> (1)pyrrole + (3)h2 + (1)h2o"
"2663","(1)hocn + (3)ch4 -> (1)t-butadiene + (1)h2 + (1)nh3 + (1)h2o"
"2664","(1)hocn + (3)ch4 -> (1)tetrahedrane + (2)h2 + (1)nh3 + (1)h2o"
"2665","(1)hocn + (2)h2 -> (1)t-hcoh + (1)nh3"
"2666","(1)hocn + (2)h2 + (1)nh3 -> (1)t-n2h2 + (1)ch4 + (1)h2o"
"2667","(1)hof + (1)ch4 + (1)nh3 -> (1)honc + (3)h2 + (1)hf"
"2668","(1)hof + (1)ch4 -> (1)methanol + (1)hf"
"2669","(1)hof + (1)nh3 -> (1)nh2f + (1)h2o"
"2670","(1)hof + (2)ch4 + (2)nh3 -> (1)oxadiazole + (6)h2 + (1)hf"
"2671","(1)hof + (3)ch4 -> (1)oxetane + (3)h2 + (1)hf"
"2672","(1)hof + (2)ch4 -> (1)oxirane + (2)h2 + (1)hf"
"2673","(1)hof + (2)ch4 -> (1)oxirene + (3)h2 + (1)hf"
"2674","(1)hof + (1)ch4 -> (1)t-hcoh + (1)h2 + (1)hf"
"2675","(1)honc + (3)h2 -> (1)methanol + (1)nh3"
"2676","(1)honc + (1)h2 + (3)ch4 -> (1)n-butane + (1)nh3 + (1)h2o"
"2677","(1)honc + (3)h2 + (1)hf -> (1)nh2f + (1)ch4 + (1)h2o"
"2678","(1)honc + (4)ch4 -> (1)n-pentane + (1)nh3 + (1)h2o"
"2679","(1)honc + (1)ch4 + (1)nh3 -> (1)oxadiazole + (3)h2"
"2680","(1)honc + (2)ch4 -> (1)oxetane + (1)nh3"
"2681","(1)honc + (1)h2 + (1)ch4 -> (1)oxirane + (1)nh3"
"2682","(1)honc + (1)ch4 -> (1)oxirene + (1)nh3"
"2683","(1)honc + (1)h2 + (2)ch4 -> (1)propene + (1)nh3 + (1)h2o"
"2684","(1)honc + (2)ch4 -> (1)propyne + (1)nh3 + (1)h2o"
"2685","(1)honc + (3)ch4 -> (1)pyrrole + (3)h2 + (1)h2o"
"2686","(1)honc + (3)ch4 -> (1)t-butadiene + (1)h2 + (1)nh3 + (1)h2o"
"2687","(1)honc + (3)ch4 -> (1)tetrahedrane + (2)h2 + (1)nh3 + (1)h2o"
"2688","(1)honc + (2)h2 -> (1)t-hcoh + (1)nh3"
"2689","(1)honc + (2)h2 + (1)nh3 -> (1)t-n2h2 + (1)ch4 + (1)h2o"
"2690","(1)methanol + (3)ch4 -> (1)n-butane + (2)h2 + (1)h2o"
"2691","(1)methanol + (4)ch4 -> (1)n-pentane + (3)h2 + (1)h2o"
"2692","(1)methanol + (1)ch4 + (2)nh3 -> (1)oxadiazole + (6)h2"
"2693","(1)methanol + (2)ch4 -> (1)oxetane + (3)h2"
"2694","(1)methanol + (1)ch4 -> (1)oxirane + (2)h2"
"2695","(1)methanol + (1)ch4 -> (1)oxirene + (3)h2"
"2696","(1)methanol + (2)ch4 -> (1)propene + (2)h2 + (1)h2o"
"2697","(1)methanol + (2)ch4 -> (1)propyne + (3)h2 + (1)h2o"
"2698","(1)methanol + (3)ch4 + (1)nh3 -> (1)pyrrole + (6)h2 + (1)h2o"
"2699","(1)methanol + (3)ch4 -> (1)t-butadiene + (4)h2 + (1)h2o"
"2700","(1)methanol + (3)ch4 -> (1)tetrahedrane + (5)h2 + (1)h2o"
"2701","(1)methanol -> (1)t-hcoh + (1)h2"
"2702","(1)n-butane + (1)ch4 -> (1)n-pentane + (1)h2"
"2703","(1)n-butane + (2)nh3 + (1)h2o -> (1)oxadiazole + (4)h2 + (2)ch4"
"2704","(1)n-butane + (1)h2o -> (1)oxetane + (1)h2 + (1)ch4"
"2705","(1)n-butane + (1)h2o -> (1)oxirane + (2)ch4"
"2706","(1)n-butane + (1)h2o -> (1)oxirene + (1)h2 + (2)ch4"
"2707","(1)n-butane -> (1)propene + (1)ch4"
"2708","(1)n-butane -> (1)propyne + (1)h2 + (1)ch4"
"2709","(1)n-butane + (1)nh3 -> (1)pyrrole + (4)h2"
"2710","(1)n-butane -> (1)t-butadiene + (2)h2"
"2711","(1)n-butane -> (1)tetrahedrane + (3)h2"
"2712","(1)n-butane + (1)h2 + (1)h2o -> (1)t-hcoh + (3)ch4"
"2713","(1)nh2f + (2)ch4 + (1)nh3 + (1)h2o -> (1)oxadiazole + (6)h2 + (1)hf"
"2714","(1)nh2f + (4)ch4 -> (1)pyrrole + (6)h2 + (1)hf"
"2715","(1)nh2f + (1)nh3 -> (1)t-n2h2 + (1)h2 + (1)hf"
"2716","(1)n-pentane + (2)nh3 + (1)h2o -> (1)oxadiazole + (3)h2 + (3)ch4"
"2717","(1)n-pentane + (1)h2o -> (1)oxetane + (2)ch4"
"2718","(1)n-pentane + (1)h2 + (1)h2o -> (1)oxirane + (3)ch4"
"2719","(1)n-pentane + (1)h2o -> (1)oxirene + (3)ch4"
"2720","(1)n-pentane + (1)h2 -> (1)propene + (2)ch4"
"2721","(1)n-pentane -> (1)propyne + (2)ch4"
"2722","(1)n-pentane + (1)nh3 -> (1)pyrrole + (3)h2 + (1)ch4"
"2723","(1)n-pentane -> (1)t-butadiene + (1)h2 + (1)ch4"
"2724","(1)n-pentane -> (1)tetrahedrane + (2)h2 + (1)ch4"
"2725","(1)n-pentane + (2)h2 + (1)h2o -> (1)t-hcoh + (4)ch4"
"2726","(1)oxadiazole + (3)h2 + (1)ch4 -> (1)oxetane + (2)nh3"
"2727","(1)oxadiazole + (4)h2 -> (1)oxirane + (2)nh3"
"2728","(1)oxadiazole + (3)h2 -> (1)oxirene + (2)nh3"
"2729","(1)oxadiazole + (4)h2 + (1)ch4 -> (1)propene + (2)nh3 + (1)h2o"
"2730","(1)oxadiazole + (3)h2 + (1)ch4 -> (1)propyne + (2)nh3 + (1)h2o"
"2731","(1)oxadiazole + (2)ch4 -> (1)pyrrole + (1)nh3 + (1)h2o"
"2732","(1)oxadiazole + (2)h2 + (2)ch4 -> (1)t-butadiene + (2)nh3 + (1)h2o"
"2733","(1)oxadiazole + (1)h2 + (2)ch4 -> (1)tetrahedrane + (2)nh3 + (1)h2o"
"2734","(1)oxadiazole + (5)h2 -> (1)t-hcoh + (1)ch4 + (2)nh3"
"2735","(1)oxadiazole + (5)h2 -> (1)t-n2h2 + (2)ch4 + (1)h2o"
"2736","(1)oxetane + (1)h2 -> (1)oxirane + (1)ch4"
"2737","(1)oxetane -> (1)oxirene + (1)ch4"
"2738","(1)oxetane + (1)h2 -> (1)propene + (1)h2o"
"2739","(1)oxetane -> (1)propyne + (1)h2o"
"2740","(1)oxetane + (1)ch4 + (1)nh3 -> (1)pyrrole + (3)h2 + (1)h2o"
"2741","(1)oxetane + (1)ch4 -> (1)t-butadiene + (1)h2 + (1)h2o"
"2742","(1)oxetane + (1)ch4 -> (1)tetrahedrane + (2)h2 + (1)h2o"
"2743","(1)oxetane + (2)h2 -> (1)t-hcoh + (2)ch4"
"2744","(1)oxirane -> (1)oxirene + (1)h2"
"2745","(1)oxirane + (1)ch4 -> (1)propene + (1)h2o"
"2746","(1)oxirane + (1)ch4 -> (1)propyne + (1)h2 + (1)h2o"
"2747","(1)oxirane + (2)ch4 + (1)nh3 -> (1)pyrrole + (4)h2 + (1)h2o"
"2748","(1)oxirane + (2)ch4 -> (1)t-butadiene + (2)h2 + (1)h2o"
"2749","(1)oxirane + (2)ch4 -> (1)tetrahedrane + (3)h2 + (1)h2o"
"2750","(1)oxirane + (1)h2 -> (1)t-hcoh + (1)ch4"
"2751","(1)oxirene + (1)h2 + (1)ch4 -> (1)propene + (1)h2o"
"2752","(1)oxirene + (1)ch4 -> (1)propyne + (1)h2o"
"2753","(1)oxirene + (2)ch4 + (1)nh3 -> (1)pyrrole + (3)h2 + (1)h2o"
"2754","(1)oxirene + (2)ch4 -> (1)t-butadiene + (1)h2 + (1)h2o"
"2755","(1)oxirene + (2)ch4 -> (1)tetrahedrane + (2)h2 + (1)h2o"
"2756","(1)oxirene + (2)h2 -> (1)t-hcoh + (1)ch4"
"2757","(1)propene -> (1)propyne + (1)h2"
"2758","(1)propene + (1)ch4 + (1)nh3 -> (1)pyrrole + (4)h2"
"2759","(1)propene + (1)ch4 -> (1)t-butadiene + (2)h2"
"2760","(1)propene + (1)ch4 -> (1)tetrahedrane + (3)h2"
"2761","(1)propene + (1)h2 + (1)h2o -> (1)t-hcoh + (2)ch4"
"2762","(1)propyne + (1)ch4 + (1)nh3 -> (1)pyrrole + (3)h2"
"2763","(1)propyne + (1)ch4 -> (1)t-butadiene + (1)h2"
"2764","(1)propyne + (1)ch4 -> (1)tetrahedrane + (2)h2"
"2765","(1)propyne + (2)h2 + (1)h2o -> (1)t-hcoh + (2)ch4"
"2766","(1)pyrrole + (2)h2 -> (1)t-butadiene + (1)nh3"
"2767","(1)pyrrole + (1)h2 -> (1)tetrahedrane + (1)nh3"
"2768","(1)pyrrole + (5)h2 + (1)h2o -> (1)t-hcoh + (3)ch4 + (1)nh3"
"2769","(1)pyrrole + (5)h2 + (1)nh3 -> (1)t-n2h2 + (4)ch4"
"2770","(1)t-butadiene -> (1)tetrahedrane + (1)h2"
"2771","(1)t-butadiene + (3)h2 + (1)h2o -> (1)t-hcoh + (3)ch4"
"2772","(1)tetrahedrane + (4)h2 + (1)h2o -> (1)t-hcoh + (3)ch4"
"2773","(1)acetaldehyde + (3)h2 ->  + (2)ch4 + (1)h2o"
"2774","(1)benzene + (9)h2 ->  + (6)ch4"
"2775","(2)bf3 + (6)h2 ->  + (1)b2h6 + (6)hf"
"2776","(2)bh3 ->  + (1)b2h6"
"2777","(1)c2 + (4)h2 ->  + (2)ch4"
"2778","(1)c2h2 + (3)h2 ->  + (2)ch4"
"2779","(1)c2h3f + (3)h2 ->  + (2)ch4 + (1)hf"
"2780","(1)c2h4 + (2)h2 ->  + (2)ch4"
"2781","(1)c2h6 + (1)h2 ->  + (2)ch4"
"2782","(1)ch3nh2 + (1)h2 ->  + (1)ch4 + (1)nh3"
"2783","(1)cyclopropane + (3)h2 ->  + (3)ch4"
"2784","(1)ethanol + (2)h2 ->  + (2)ch4 + (1)h2o"
"2785","(1)foof + (3)h2 ->  + (2)h2o + (2)hf"
"2786","(1)formic + (3)h2 ->  + (1)ch4 + (2)h2o"
"2787","(1)hnco + (4)h2 ->  + (1)ch4 + (1)nh3 + (1)h2o"
"2788","(1)hnnn + (4)h2 ->  + (3)nh3"
"2789","(1)hooh + (1)h2 ->  + (2)h2o"
"2790","(1)ketene + (4)h2 ->  + (2)ch4 + (1)h2o"
"2791","(1)n2h4 + (1)h2 ->  + (2)nh3"
"2792","(1)n2o + (4)h2 ->  + (2)nh3 + (1)h2o"
"2793","(1)n2o4 + (7)h2 ->  + (2)nh3 + (4)h2o"
"2794","(1)nccn + (7)h2 ->  + (2)ch4 + (2)nh3"
"2795","(1)nh2oh + (1)h2 ->  + (1)nh3 + (1)h2o"
"2796","(1)o3 + (3)h2 ->  + (3)h2o"
"2797","(1)propane + (2)h2 ->  + (3)ch4"
"2798","(1)t-hono + (3)h2 ->  + (1)nh3 + (2)h2o"
"2799","(1)acetic + (4)h2 ->  + (2)ch4 + (2)h2o"
"2800","(1)allene + (4)h2 ->  + (3)ch4"
"2801","(1)beta-lactim + (6)h2 ->  + (3)ch4 + (1)nh3 + (1)h2o"
"2802","(2)bhf2 + (4)h2 ->  + (1)b2h6 + (4)hf"
"2803","(2)bn + (6)h2 ->  + (1)b2h6 + (2)nh3"
"2804","(2)borole + (14)h2 ->  + (1)b2h6 + (8)ch4"
"2805","(1)c2f4 + (6)h2 ->  + (2)ch4 + (4)hf"
"2806","(1)c2f6 + (7)h2 ->  + (2)ch4 + (6)hf"
"2807","(1)c2h5f + (2)h2 ->  + (2)ch4 + (1)hf"
"2808","(1)cf2 + (3)h2 ->  + (1)ch4 + (2)hf"
"2809","(1)cf4 + (4)h2 ->  + (1)ch4 + (4)hf"
"2810","(1)ch2c + (3)h2 ->  + (2)ch4"
"2811","(1)ch2f2 + (2)h2 ->  + (1)ch4 + (2)hf"
"2812","(1)ch2nh + (2)h2 ->  + (1)ch4 + (1)nh3"
"2813","(1)ch2-sing + (1)h2 ->  + (1)ch4"
"2814","(1)ch3f + (1)h2 ->  + (1)ch4 + (1)hf"
"2815","(1)c-hcoh + (2)h2 ->  + (1)ch4 + (1)h2o"
"2816","(1)chf3 + (3)h2 ->  + (1)ch4 + (3)hf"
"2817","(1)c-hono + (3)h2 ->  + (1)nh3 + (2)h2o"
"2818","(1)c-n2h2 + (2)h2 ->  + (2)nh3"
"2819","(1)co2 + (4)h2 ->  + (1)ch4 + (2)h2o"
"2820","(1)cyclobutadiene + (6)h2 ->  + (4)ch4"
"2821","(1)cyclobutane + (4)h2 ->  + (4)ch4"
"2822","(1)cyclobutene + (5)h2 ->  + (4)ch4"
"2823","(1)cyclopropene + (4)h2 ->  + (3)ch4"
"2824","(1)dioxetan2one + (6)h2 ->  + (2)ch4 + (3)h2o"
"2825","(1)dioxetane + (4)h2 ->  + (2)ch4 + (2)h2o"
"2826","(1)dioxirane + (3)h2 ->  + (1)ch4 + (2)h2o"
"2827","(1)f2co + (4)h2 ->  + (1)ch4 + (1)h2o + (2)hf"
"2828","(1)f2o + (2)h2 ->  + (1)h2o + (2)hf"
"2829","(1)f2 + (1)h2 ->  + (2)hf"
"2830","(1)fccf + (5)h2 ->  + (2)ch4 + (2)hf"
"2831","(1)fno + (3)h2 ->  + (1)nh3 + (1)h2o + (1)hf"
"2832","(1)formamide + (3)h2 ->  + (1)ch4 + (1)nh3 + (1)h2o"
"2833","(1)formic-anhydride + (6)h2 ->  + (2)ch4 + (3)h2o"
"2834","(1)furan + (7)h2 ->  + (4)ch4 + (1)h2o"
"2835","(1)glyoxal + (5)h2 ->  + (2)ch4 + (2)h2o"
"2836","(1)h2co + (2)h2 ->  + (1)ch4 + (1)h2o"
"2837","(1)hccf + (4)h2 ->  + (2)ch4 + (1)hf"
"2838","(1)hcno + (4)h2 ->  + (1)ch4 + (1)nh3 + (1)h2o"
"2839","(1)hcn + (3)h2 ->  + (1)ch4 + (1)nh3"
"2840","(1)hcof + (3)h2 ->  + (1)ch4 + (1)h2o + (1)hf"
"2841","(1)hno + (2)h2 ->  + (1)nh3 + (1)h2o"
"2842","(1)hocn + (4)h2 ->  + (1)ch4 + (1)nh3 + (1)h2o"
"2843","(1)hof + (1)h2 ->  + (1)h2o + (1)hf"
"2844","(1)honc + (4)h2 ->  + (1)ch4 + (1)nh3 + (1)h2o"
"2845","(1)methanol + (1)h2 ->  + (1)ch4 + (1)h2o"
"2846","(1)n-butane + (3)h2 ->  + (4)ch4"
"2847","(1)nh2f + (1)h2 ->  + (1)nh3 + (1)hf"
"2848","(1)n-pentane + (4)h2 ->  + (5)ch4"
"2849","(1)oxadiazole + (7)h2 ->  + (2)ch4 + (2)nh3 + (1)h2o"
"2850","(1)oxetane + (4)h2 ->  + (3)ch4 + (1)h2o"
"2851","(1)oxirane + (3)h2 ->  + (2)ch4 + (1)h2o"
"2852","(1)oxirene + (4)h2 ->  + (2)ch4 + (1)h2o"
"2853","(1)propene + (3)h2 ->  + (3)ch4"
"2854","(1)propyne + (4)h2 ->  + (3)ch4"
"2855","(1)pyrrole + (7)h2 ->  + (4)ch4 + (1)nh3"
"2856","(1)t-butadiene + (5)h2 ->  + (4)ch4"
"2857","(1)tetrahedrane + (6)h2 ->  + (4)ch4"
"2858","(1)t-hcoh + (2)h2 ->  + (1)ch4 + (1)h2o"
"2859","(1)t-n2h2 + (2)h2 ->  + (2)nh3"


==> anc/data/HLC_species.csv <==
"","raw_DZ...Species..."
"1","acetaldehyde"
"2","b2h6"
"3","benzene"
"4","bf3"
"5","bh3"
"6","c2"
"7","c2h2"
"8","c2h3f"
"9","c2h4"
"10","c2h6"
"11","ch3nh2"
"12","ch4"
"13","cyclopropane"
"14","ethanol"
"15","foof"
"16","formic"
"17","h2"
"18","h2o"
"19","hf"
"20","hnco"
"21","hnnn"
"22","hooh"
"23","ketene"
"24","n2h4"
"25","n2o"
"26","n2o4"
"27","nccn"
"28","nh2oh"
"29","nh3"
"30","o3"
"31","propane"
"32","t-hono"
"33","acetic"
"34","allene"
"35","beta-lactim"
"36","bhf2"
"37","bn"
"38","borole"
"39","c2f4"
"40","c2f6"
"41","c2h5f"
"42","cf2"
"43","cf4"
"44","ch2c"
"45","ch2f2"
"46","ch2nh"
"47","ch2-sing"
"48","ch3f"
"49","c-hcoh"
"50","chf3"
"51","c-hono"
"52","c-n2h2"
"53","co2"
"54","cyclobutadiene"
"55","cyclobutane"
"56","cyclobutene"
"57","cyclopropene"
"58","dioxetan2one"
"59","dioxetane"
"60","dioxirane"
"61","f2co"
"62","f2o"
"63","f2"
"64","fccf"
"65","fno"
"66","formamide"
"67","formic-anhydride"
"68","furan"
"69","glyoxal"
"70","h2co"
"71","hccf"
"72","hcno"
"73","hcn"
"74","hcof"
"75","hno"
"76","hocn"
"77","hof"
"78","honc"
"79","methanol"
"80","n-butane"
"81","nh2f"
"82","n-pentane"
"83","oxadiazole"
"84","oxetane"
"85","oxirane"
"86","oxirene"
"87","propene"
"88","propyne"
"89","pyrrole"
"90","t-butadiene"
"91","tetrahedrane"
"92","t-hcoh"
"93","t-n2h2"


==> anc/data/TQ_vs_TQf_reactions.csv <==
"","rxns_dz...rxn_name..."
"1","(1)acetaldehyde -> (1)c2 + (1)h2 + (1)h2o"
"2","(1)acetaldehyde -> (1)c2h2 + (1)h2o"
"3","(1)acetaldehyde + (1)hf -> (1)c2h3f + (1)h2o"
"4","(1)acetaldehyde + (1)h2 -> (1)c2h4 + (1)h2o"
"5","(1)acetaldehyde + (2)h2 -> (1)c2h6 + (1)h2o"
"6","(1)acetaldehyde + (2)h2 + (1)nh3 -> (1)ch3nh2 + (1)ch4 + (1)h2o"
"7","(1)acetaldehyde + (1)ch4 -> (1)cyclopropane + (1)h2o"
"8","(1)acetaldehyde + (1)h2o + (2)hf -> (1)foof + (2)ch4"
"9","(1)acetaldehyde + (1)h2o -> (1)formic + (1)ch4"
"10","(1)acetaldehyde + (1)nh3 -> (1)hnco + (1)h2 + (1)ch4"
"11","(1)acetaldehyde + (2)h2 + (1)h2o -> (1)hooh + (2)ch4"
"12","(1)acetaldehyde -> (1)ketene + (1)h2"
"13","(1)acetaldehyde + (2)nh3 -> (1)n2o + (1)h2 + (2)ch4"
"14","(1)acetaldehyde + (2)nh3 + (3)h2o -> (1)n2o4 + (4)h2 + (2)ch4"
"15","(1)acetaldehyde + (2)nh3 -> (1)nccn + (4)h2 + (1)h2o"
"16","(1)acetaldehyde + (2)h2 + (1)nh3 -> (1)nh2oh + (2)ch4"
"17","(1)acetaldehyde + (2)h2o -> (1)o3 + (2)ch4"
"18","(1)acetaldehyde + (1)h2 + (1)ch4 -> (1)propane + (1)h2o"
"19","(1)acetaldehyde + (1)nh3 + (1)h2o -> (1)t-hono + (2)ch4"
"20","(1)acetaldehyde + (1)ch4 -> (1)allene + (1)h2 + (1)h2o"
"21","(1)acetaldehyde + (4)hf -> (1)c2f4 + (3)h2 + (1)h2o"
"22","(1)acetaldehyde + (2)hf -> (1)cf2 + (1)ch4 + (1)h2o"
"23","(1)acetaldehyde + (4)hf -> (1)cf4 + (1)h2 + (1)ch4 + (1)h2o"
"24","(1)acetaldehyde -> (1)ch2c + (1)h2o"
"25","(1)acetaldehyde + (1)h2 + (2)hf -> (1)ch2f2 + (1)ch4 + (1)h2o"
"26","(1)acetaldehyde + (1)h2 + (1)nh3 -> (1)ch2nh + (1)ch4 + (1)h2o"
"27","(1)acetaldehyde + (2)h2 -> (1)ch2-sing + (1)ch4 + (1)h2o"
"28","(1)acetaldehyde + (2)h2 + (1)hf -> (1)ch3f + (1)ch4 + (1)h2o"
"29","(1)acetaldehyde + (1)h2 -> (1)c-hcoh + (1)ch4"
"30","(1)acetaldehyde + (1)nh3 + (1)h2o -> (1)c-hono + (2)ch4"
"31","(1)acetaldehyde + (1)h2o -> (1)co2 + (1)h2 + (1)ch4"
"32","(1)acetaldehyde + (2)ch4 -> (1)cyclobutadiene + (3)h2 + (1)h2o"
"33","(1)acetaldehyde + (1)ch4 -> (1)cyclopropene + (1)h2 + (1)h2o"
"34","(1)acetaldehyde + (1)h2o -> (1)dioxetane + (1)h2"
"35","(1)acetaldehyde + (1)h2o -> (1)dioxirane + (1)ch4"
"36","(1)acetaldehyde + (2)hf -> (1)f2co + (1)h2 + (1)ch4"
"37","(1)acetaldehyde + (1)h2 + (2)hf -> (1)f2o + (2)ch4"
"38","(1)acetaldehyde + (2)hf -> (1)fccf + (2)h2 + (1)h2o"
"39","(1)acetaldehyde + (1)nh3 + (1)hf -> (1)fno + (2)ch4"
"40","(1)acetaldehyde + (1)nh3 -> (1)formamide + (1)ch4"
"41","(1)acetaldehyde + (1)h2o -> (1)glyoxal + (2)h2"
"42","(1)acetaldehyde + (1)h2 -> (1)h2co + (1)ch4"
"43","(1)acetaldehyde + (1)hf -> (1)hccf + (1)h2 + (1)h2o"
"44","(1)acetaldehyde + (1)nh3 -> (1)hcno + (1)h2 + (1)ch4"
"45","(1)acetaldehyde + (1)nh3 -> (1)hcn + (1)ch4 + (1)h2o"
"46","(1)acetaldehyde + (1)hf -> (1)hcof + (1)ch4"
"47","(1)acetaldehyde + (1)h2 + (1)nh3 -> (1)hno + (2)ch4"
"48","(1)acetaldehyde + (1)nh3 -> (1)hocn + (1)h2 + (1)ch4"
"49","(1)acetaldehyde + (2)h2 + (1)hf -> (1)hof + (2)ch4"
"50","(1)acetaldehyde + (1)nh3 -> (1)honc + (1)h2 + (1)ch4"
"51","(1)acetaldehyde + (2)h2 -> (1)methanol + (1)ch4"
"52","(1)acetaldehyde -> (1)oxirane"
"53","(1)acetaldehyde -> (1)oxirene + (1)h2"
"54","(1)acetaldehyde + (1)ch4 -> (1)propyne + (1)h2 + (1)h2o"
"55","(1)acetaldehyde + (2)ch4 -> (1)tetrahedrane + (3)h2 + (1)h2o"
"56","(1)acetaldehyde + (1)h2 -> (1)t-hcoh + (1)ch4"
"57","(1)bf3 + (3)h2 -> (1)bh3 + (3)hf"
"58","(2)bf3 + (4)ch4 -> (2)c2h3f + (1)b2h6 + (4)hf"
"59","(2)bf3 + (4)h2o -> (2)foof + (1)b2h6 + (2)hf"
"60","(1)bf3 + (1)h2 -> (1)bhf2 + (1)hf"
"61","(1)bf3 + (1)nh3 -> (1)bn + (3)hf"
"62","(2)bf3 + (4)ch4 + (2)hf -> (2)c2f4 + (6)h2 + (1)b2h6"
"63","(2)bf3 + (2)ch4 -> (2)cf2 + (1)b2h6 + (2)hf"
"64","(2)bf3 + (2)ch4 + (2)hf -> (2)cf4 + (2)h2 + (1)b2h6"
"65","(2)bf3 + (2)h2 + (2)ch4 -> (2)ch2f2 + (1)b2h6 + (2)hf"
"66","(2)bf3 + (4)h2 + (2)ch4 -> (2)ch3f + (1)b2h6 + (4)hf"
"67","(2)bf3 + (2)ch4 + (2)h2o -> (2)f2co + (2)h2 + (1)b2h6 + (2)hf"
"68","(2)bf3 + (2)h2 + (2)h2o -> (2)f2o + (1)b2h6 + (2)hf"
"69","(2)bf3 + (4)h2 -> (2)f2 + (1)b2h6 + (2)hf"
"70","(2)bf3 + (4)ch4 -> (2)fccf + (4)h2 + (1)b2h6 + (2)hf"
"71","(2)bf3 + (2)nh3 + (2)h2o -> (2)fno + (1)b2h6 + (4)hf"
"72","(2)bf3 + (4)ch4 -> (2)hccf + (2)h2 + (1)b2h6 + (4)hf"
"73","(2)bf3 + (2)ch4 + (2)h2o -> (2)hcof + (1)b2h6 + (4)hf"
"74","(2)bf3 + (4)h2 + (2)h2o -> (2)hof + (1)b2h6 + (4)hf"
"75","(2)bf3 + (4)h2 + (2)nh3 -> (2)nh2f + (1)b2h6 + (4)hf"
"76","(1)bh3 + (2)hf -> (1)bhf2 + (2)h2"
"77","(1)bh3 + (1)nh3 -> (1)bn + (3)h2"
"78","(1)c2 + (1)h2 -> (1)c2h2"
"79","(1)c2 + (1)h2 + (1)hf -> (1)c2h3f"
"80","(1)c2 + (2)h2 -> (1)c2h4"
"81","(1)c2 + (3)h2 -> (1)c2h6"
"82","(1)c2 + (3)h2 + (1)nh3 -> (1)ch3nh2 + (1)ch4"
"83","(1)c2 + (1)h2 + (1)ch4 -> (1)cyclopropane"
"84","(1)c2 + (1)h2 + (2)h2o -> (1)formic + (1)ch4"
"85","(1)c2 + (1)nh3 + (1)h2o -> (1)hnco + (1)ch4"
"86","(1)c2 + (1)h2o -> (1)ketene"
"87","(1)c2 + (2)nh3 -> (1)nccn + (3)h2"
"88","(1)c2 + (2)h2 + (1)ch4 -> (1)propane"
"89","(1)c2 + (1)ch4 -> (1)allene"
"90","(1)c2 + (4)hf -> (1)c2f4 + (2)h2"
"91","(1)c2 + (1)h2 + (2)hf -> (1)cf2 + (1)ch4"
"92","(1)c2 + (4)hf -> (1)cf4 + (1)ch4"
"93","(1)c2 + (1)h2 -> (1)ch2c"
"94","(1)c2 + (2)h2 + (2)hf -> (1)ch2f2 + (1)ch4"
"95","(1)c2 + (2)h2 + (1)nh3 -> (1)ch2nh + (1)ch4"
"96","(1)c2 + (3)h2 -> (1)ch2-sing + (1)ch4"
"97","(1)c2 + (3)h2 + (1)hf -> (1)ch3f + (1)ch4"
"98","(1)c2 + (2)h2 + (1)h2o -> (1)c-hcoh + (1)ch4"
"99","(1)c2 + (2)h2o -> (1)co2 + (1)ch4"
"100","(1)c2 + (2)ch4 -> (1)cyclobutadiene + (2)h2"
"101","(1)c2 + (1)ch4 -> (1)cyclopropene"
"102","(1)c2 + (2)h2o -> (1)dioxetane"
"103","(1)c2 + (1)h2 + (2)h2o -> (1)dioxirane + (1)ch4"
"104","(1)c2 + (1)h2o + (2)hf -> (1)f2co + (1)ch4"
"105","(1)c2 + (2)hf -> (1)fccf + (1)h2"
"106","(1)c2 + (1)h2 + (1)nh3 + (1)h2o -> (1)formamide + (1)ch4"
"107","(1)c2 + (2)h2o -> (1)glyoxal + (1)h2"
"108","(1)c2 + (2)h2 + (1)h2o -> (1)h2co + (1)ch4"
"109","(1)c2 + (1)hf -> (1)hccf"
"110","(1)c2 + (1)nh3 + (1)h2o -> (1)hcno + (1)ch4"
"111","(1)c2 + (1)h2 + (1)nh3 -> (1)hcn + (1)ch4"
"112","(1)c2 + (1)h2 + (1)h2o + (1)hf -> (1)hcof + (1)ch4"
"113","(1)c2 + (1)nh3 + (1)h2o -> (1)hocn + (1)ch4"
"114","(1)c2 + (1)nh3 + (1)h2o -> (1)honc + (1)ch4"
"115","(1)c2 + (3)h2 + (1)h2o -> (1)methanol + (1)ch4"
"116","(1)c2 + (1)h2 + (1)h2o -> (1)oxirane"
"117","(1)c2 + (1)h2o -> (1)oxirene"
"118","(1)c2 + (1)ch4 -> (1)propyne"
"119","(1)c2 + (2)ch4 -> (1)tetrahedrane + (2)h2"
"120","(1)c2 + (2)h2 + (1)h2o -> (1)t-hcoh + (1)ch4"
"121","(1)c2h2 + (1)hf -> (1)c2h3f"
"122","(1)c2h2 + (1)h2 -> (1)c2h4"
"123","(1)c2h2 + (2)h2 -> (1)c2h6"
"124","(1)c2h2 + (2)h2 + (1)nh3 -> (1)ch3nh2 + (1)ch4"
"125","(1)c2h2 + (1)ch4 -> (1)cyclopropane"
"126","(1)c2h2 + (2)h2o -> (1)formic + (1)ch4"
"127","(1)c2h2 + (1)nh3 + (1)h2o -> (1)hnco + (1)h2 + (1)ch4"
"128","(1)c2h2 + (1)h2o -> (1)ketene + (1)h2"
"129","(1)c2h2 + (2)nh3 -> (1)nccn + (4)h2"
"130","(1)c2h2 + (1)h2 + (1)ch4 -> (1)propane"
"131","(1)c2h2 + (1)ch4 -> (1)allene + (1)h2"
"132","(1)c2h2 + (4)hf -> (1)c2f4 + (3)h2"
"133","(1)c2h2 + (2)hf -> (1)cf2 + (1)ch4"
"134","(1)c2h2 + (4)hf -> (1)cf4 + (1)h2 + (1)ch4"
"135","(1)c2h2 -> (1)ch2c"
"136","(1)c2h2 + (1)h2 + (2)hf -> (1)ch2f2 + (1)ch4"
"137","(1)c2h2 + (1)h2 + (1)nh3 -> (1)ch2nh + (1)ch4"
"138","(1)c2h2 + (2)h2 -> (1)ch2-sing + (1)ch4"
"139","(1)c2h2 + (2)h2 + (1)hf -> (1)ch3f + (1)ch4"
"140","(1)c2h2 + (1)h2 + (1)h2o -> (1)c-hcoh + (1)ch4"
"141","(1)c2h2 + (2)h2o -> (1)co2 + (1)h2 + (1)ch4"
"142","(1)c2h2 + (2)ch4 -> (1)cyclobutadiene + (3)h2"
"143","(1)c2h2 + (1)ch4 -> (1)cyclopropene + (1)h2"
"144","(1)c2h2 + (2)h2o -> (1)dioxetane + (1)h2"
"145","(1)c2h2 + (2)h2o -> (1)dioxirane + (1)ch4"
"146","(1)c2h2 + (1)h2o + (2)hf -> (1)f2co + (1)h2 + (1)ch4"
"147","(1)c2h2 + (2)hf -> (1)fccf + (2)h2"
"148","(1)c2h2 + (1)nh3 + (1)h2o -> (1)formamide + (1)ch4"
"149","(1)c2h2 + (2)h2o -> (1)glyoxal + (2)h2"
"150","(1)c2h2 + (1)h2 + (1)h2o -> (1)h2co + (1)ch4"
"151","(1)c2h2 + (1)hf -> (1)hccf + (1)h2"
"152","(1)c2h2 + (1)nh3 + (1)h2o -> (1)hcno + (1)h2 + (1)ch4"
"153","(1)c2h2 + (1)nh3 -> (1)hcn + (1)ch4"
"154","(1)c2h2 + (1)h2o + (1)hf -> (1)hcof + (1)ch4"
"155","(1)c2h2 + (1)nh3 + (1)h2o -> (1)hocn + (1)h2 + (1)ch4"
"156","(1)c2h2 + (1)nh3 + (1)h2o -> (1)honc + (1)h2 + (1)ch4"
"157","(1)c2h2 + (2)h2 + (1)h2o -> (1)methanol + (1)ch4"
"158","(1)c2h2 + (1)h2o -> (1)oxirane"
"159","(1)c2h2 + (1)h2o -> (1)oxirene + (1)h2"
"160","(1)c2h2 + (1)ch4 -> (1)propyne + (1)h2"
"161","(1)c2h2 + (2)ch4 -> (1)tetrahedrane + (3)h2"
"162","(1)c2h2 + (1)h2 + (1)h2o -> (1)t-hcoh + (1)ch4"
"163","(1)c2h3f + (1)h2 -> (1)c2h4 + (1)hf"
"164","(1)c2h3f + (2)h2 -> (1)c2h6 + (1)hf"
"165","(1)c2h3f + (2)h2 + (1)nh3 -> (1)ch3nh2 + (1)ch4 + (1)hf"
"166","(1)c2h3f + (1)ch4 -> (1)cyclopropane + (1)hf"
"167","(1)c2h3f + (2)h2o + (1)hf -> (1)foof + (2)ch4"
"168","(1)c2h3f + (2)h2o -> (1)formic + (1)ch4 + (1)hf"
"169","(1)c2h3f + (1)nh3 + (1)h2o -> (1)hnco + (1)h2 + (1)ch4 + (1)hf"
"170","(1)c2h3f + (1)h2o -> (1)ketene + (1)h2 + (1)hf"
"171","(1)c2h3f + (2)nh3 -> (1)nccn + (4)h2 + (1)hf"
"172","(1)c2h3f + (1)h2 + (1)ch4 -> (1)propane + (1)hf"
"173","(1)c2h3f + (1)ch4 -> (1)allene + (1)h2 + (1)hf"
"174","(2)c2h3f + (2)h2 + (1)b2h6 + (2)hf -> (2)bhf2 + (4)ch4"
"175","(1)c2h3f + (3)hf -> (1)c2f4 + (3)h2"
"176","(1)c2h3f + (1)hf -> (1)cf2 + (1)ch4"
"177","(1)c2h3f + (3)hf -> (1)cf4 + (1)h2 + (1)ch4"
"178","(1)c2h3f -> (1)ch2c + (1)hf"
"179","(1)c2h3f + (1)h2 + (1)hf -> (1)ch2f2 + (1)ch4"
"180","(1)c2h3f + (1)h2 + (1)nh3 -> (1)ch2nh + (1)ch4 + (1)hf"
"181","(1)c2h3f + (2)h2 -> (1)ch2-sing + (1)ch4 + (1)hf"
"182","(1)c2h3f + (2)h2 -> (1)ch3f + (1)ch4"
"183","(1)c2h3f + (1)h2 + (1)h2o -> (1)c-hcoh + (1)ch4 + (1)hf"
"184","(1)c2h3f + (2)h2o -> (1)co2 + (1)h2 + (1)ch4 + (1)hf"
"185","(1)c2h3f + (2)ch4 -> (1)cyclobutadiene + (3)h2 + (1)hf"
"186","(1)c2h3f + (1)ch4 -> (1)cyclopropene + (1)h2 + (1)hf"
"187","(1)c2h3f + (2)h2o -> (1)dioxetane + (1)h2 + (1)hf"
"188","(1)c2h3f + (2)h2o -> (1)dioxirane + (1)ch4 + (1)hf"
"189","(1)c2h3f + (1)h2o + (1)hf -> (1)f2co + (1)h2 + (1)ch4"
"190","(1)c2h3f + (1)h2 + (1)h2o + (1)hf -> (1)f2o + (2)ch4"
"191","(1)c2h3f + (2)h2 + (1)hf -> (1)f2 + (2)ch4"
"192","(1)c2h3f + (1)hf -> (1)fccf + (2)h2"
"193","(1)c2h3f + (1)nh3 + (1)h2o -> (1)fno + (2)ch4"
"194","(1)c2h3f + (1)nh3 + (1)h2o -> (1)formamide + (1)ch4 + (1)hf"
"195","(1)c2h3f + (2)h2o -> (1)glyoxal + (2)h2 + (1)hf"
"196","(1)c2h3f + (1)h2 + (1)h2o -> (1)h2co + (1)ch4 + (1)hf"
"197","(1)c2h3f -> (1)hccf + (1)h2"
"198","(1)c2h3f + (1)nh3 + (1)h2o -> (1)hcno + (1)h2 + (1)ch4 + (1)hf"
"199","(1)c2h3f + (1)nh3 -> (1)hcn + (1)ch4 + (1)hf"
"200","(1)c2h3f + (1)h2o -> (1)hcof + (1)ch4"
"201","(1)c2h3f + (1)nh3 + (1)h2o -> (1)hocn + (1)h2 + (1)ch4 + (1)hf"
"202","(1)c2h3f + (2)h2 + (1)h2o -> (1)hof + (2)ch4"
"203","(1)c2h3f + (1)nh3 + (1)h2o -> (1)honc + (1)h2 + (1)ch4 + (1)hf"
"204","(1)c2h3f + (2)h2 + (1)h2o -> (1)methanol + (1)ch4 + (1)hf"
"205","(1)c2h3f + (2)h2 + (1)nh3 -> (1)nh2f + (2)ch4"
"206","(1)c2h3f + (1)h2o -> (1)oxirane + (1)hf"
"207","(1)c2h3f + (1)h2o -> (1)oxirene + (1)h2 + (1)hf"
"208","(1)c2h3f + (1)ch4 -> (1)propyne + (1)h2 + (1)hf"
"209","(1)c2h3f + (2)ch4 -> (1)tetrahedrane + (3)h2 + (1)hf"
"210","(1)c2h3f + (1)h2 + (1)h2o -> (1)t-hcoh + (1)ch4 + (1)hf"
"211","(1)c2h4 + (1)h2 -> (1)c2h6"
"212","(1)c2h4 + (1)h2 + (1)nh3 -> (1)ch3nh2 + (1)ch4"
"213","(1)c2h4 + (1)ch4 -> (1)cyclopropane + (1)h2"
"214","(1)c2h4 + (2)h2o -> (1)formic + (1)h2 + (1)ch4"
"215","(1)c2h4 + (1)nh3 + (1)h2o -> (1)hnco + (2)h2 + (1)ch4"
"216","(1)c2h4 + (1)h2o -> (1)ketene + (2)h2"
"217","(1)c2h4 + (2)nh3 -> (1)nccn + (5)h2"
"218","(1)c2h4 + (1)ch4 -> (1)propane"
"219","(1)c2h4 + (1)ch4 -> (1)allene + (2)h2"
"220","(1)c2h4 + (4)hf -> (1)c2f4 + (4)h2"
"221","(1)c2h4 + (2)hf -> (1)cf2 + (1)h2 + (1)ch4"
"222","(1)c2h4 + (4)hf -> (1)cf4 + (2)h2 + (1)ch4"
"223","(1)c2h4 -> (1)ch2c + (1)h2"
"224","(1)c2h4 + (2)hf -> (1)ch2f2 + (1)ch4"
"225","(1)c2h4 + (1)nh3 -> (1)ch2nh + (1)ch4"
"226","(1)c2h4 + (1)h2 -> (1)ch2-sing + (1)ch4"
"227","(1)c2h4 + (1)h2 + (1)hf -> (1)ch3f + (1)ch4"
"228","(1)c2h4 + (1)h2o -> (1)c-hcoh + (1)ch4"
"229","(1)c2h4 + (2)h2o -> (1)co2 + (2)h2 + (1)ch4"
"230","(1)c2h4 + (2)ch4 -> (1)cyclobutadiene + (4)h2"
"231","(1)c2h4 + (1)ch4 -> (1)cyclopropene + (2)h2"
"232","(1)c2h4 + (2)h2o -> (1)dioxetane + (2)h2"
"233","(1)c2h4 + (2)h2o -> (1)dioxirane + (1)h2 + (1)ch4"
"234","(1)c2h4 + (1)h2o + (2)hf -> (1)f2co + (2)h2 + (1)ch4"
"235","(1)c2h4 + (2)hf -> (1)fccf + (3)h2"
"236","(1)c2h4 + (1)nh3 + (1)h2o -> (1)formamide + (1)h2 + (1)ch4"
"237","(1)c2h4 + (2)h2o -> (1)glyoxal + (3)h2"
"238","(1)c2h4 + (1)h2o -> (1)h2co + (1)ch4"
"239","(1)c2h4 + (1)hf -> (1)hccf + (2)h2"
"240","(1)c2h4 + (1)nh3 + (1)h2o -> (1)hcno + (2)h2 + (1)ch4"
"241","(1)c2h4 + (1)nh3 -> (1)hcn + (1)h2 + (1)ch4"
"242","(1)c2h4 + (1)h2o + (1)hf -> (1)hcof + (1)h2 + (1)ch4"
"243","(1)c2h4 + (1)nh3 + (1)h2o -> (1)hocn + (2)h2 + (1)ch4"
"244","(1)c2h4 + (1)nh3 + (1)h2o -> (1)honc + (2)h2 + (1)ch4"
"245","(1)c2h4 + (1)h2 + (1)h2o -> (1)methanol + (1)ch4"
"246","(1)c2h4 + (1)h2o -> (1)oxirane + (1)h2"
"247","(1)c2h4 + (1)h2o -> (1)oxirene + (2)h2"
"248","(1)c2h4 + (1)ch4 -> (1)propyne + (2)h2"
"249","(1)c2h4 + (2)ch4 -> (1)tetrahedrane + (4)h2"
"250","(1)c2h4 + (1)h2o -> (1)t-hcoh + (1)ch4"
"251","(1)c2h6 + (1)nh3 -> (1)ch3nh2 + (1)ch4"
"252","(1)c2h6 + (1)ch4 -> (1)cyclopropane + (2)h2"
"253","(1)c2h6 + (2)h2o -> (1)formic + (2)h2 + (1)ch4"
"254","(1)c2h6 + (1)nh3 + (1)h2o -> (1)hnco + (3)h2 + (1)ch4"
"255","(1)c2h6 + (1)h2o -> (1)ketene + (3)h2"
"256","(1)c2h6 + (2)nh3 -> (1)nccn + (6)h2"
"257","(1)c2h6 + (1)ch4 -> (1)propane + (1)h2"
"258","(1)c2h6 + (1)ch4 -> (1)allene + (3)h2"
"259","(1)c2h6 + (4)hf -> (1)c2f4 + (5)h2"
"260","(1)c2h6 + (2)hf -> (1)cf2 + (2)h2 + (1)ch4"
"261","(1)c2h6 + (4)hf -> (1)cf4 + (3)h2 + (1)ch4"
"262","(1)c2h6 -> (1)ch2c + (2)h2"
"263","(1)c2h6 + (2)hf -> (1)ch2f2 + (1)h2 + (1)ch4"
"264","(1)c2h6 + (1)nh3 -> (1)ch2nh + (1)h2 + (1)ch4"
"265","(1)c2h6 -> (1)ch2-sing + (1)ch4"
"266","(1)c2h6 + (1)hf -> (1)ch3f + (1)ch4"
"267","(1)c2h6 + (1)h2o -> (1)c-hcoh + (1)h2 + (1)ch4"
"268","(1)c2h6 + (2)h2o -> (1)co2 + (3)h2 + (1)ch4"
"269","(1)c2h6 + (2)ch4 -> (1)cyclobutadiene + (5)h2"
"270","(1)c2h6 + (1)ch4 -> (1)cyclopropene + (3)h2"
"271","(1)c2h6 + (2)h2o -> (1)dioxetane + (3)h2"
"272","(1)c2h6 + (2)h2o -> (1)dioxirane + (2)h2 + (1)ch4"
"273","(1)c2h6 + (1)h2o + (2)hf -> (1)f2co + (3)h2 + (1)ch4"
"274","(1)c2h6 + (2)hf -> (1)fccf + (4)h2"
"275","(1)c2h6 + (1)nh3 + (1)h2o -> (1)formamide + (2)h2 + (1)ch4"
"276","(1)c2h6 + (2)h2o -> (1)glyoxal + (4)h2"
"277","(1)c2h6 + (1)h2o -> (1)h2co + (1)h2 + (1)ch4"
"278","(1)c2h6 + (1)hf -> (1)hccf + (3)h2"
"279","(1)c2h6 + (1)nh3 + (1)h2o -> (1)hcno + (3)h2 + (1)ch4"
"280","(1)c2h6 + (1)nh3 -> (1)hcn + (2)h2 + (1)ch4"
"281","(1)c2h6 + (1)h2o + (1)hf -> (1)hcof + (2)h2 + (1)ch4"
"282","(1)c2h6 + (1)nh3 + (1)h2o -> (1)hocn + (3)h2 + (1)ch4"
"283","(1)c2h6 + (1)nh3 + (1)h2o -> (1)honc + (3)h2 + (1)ch4"
"284","(1)c2h6 + (1)h2o -> (1)methanol + (1)ch4"
"285","(1)c2h6 + (1)h2o -> (1)oxirane + (2)h2"
"286","(1)c2h6 + (1)h2o -> (1)oxirene + (3)h2"
"287","(1)c2h6 + (1)ch4 -> (1)propyne + (3)h2"
"288","(1)c2h6 + (2)ch4 -> (1)tetrahedrane + (5)h2"
"289","(1)c2h6 + (1)h2o -> (1)t-hcoh + (1)h2 + (1)ch4"
"290","(1)ch3nh2 + (2)ch4 -> (1)cyclopropane + (2)h2 + (1)nh3"
"291","(1)ch3nh2 + (2)h2o -> (1)formic + (2)h2 + (1)nh3"
"292","(1)ch3nh2 + (1)h2o -> (1)hnco + (3)h2"
"293","(1)ch3nh2 + (2)nh3 -> (1)hnnn + (3)h2 + (1)ch4"
"294","(1)ch3nh2 + (1)ch4 + (1)h2o -> (1)ketene + (3)h2 + (1)nh3"
"295","(1)ch3nh2 + (1)nh3 -> (1)n2h4 + (1)ch4"
"296","(1)ch3nh2 + (1)nh3 + (1)h2o -> (1)n2o + (3)h2 + (1)ch4"
"297","(1)ch3nh2 + (1)nh3 + (4)h2o -> (1)n2o4 + (6)h2 + (1)ch4"
"298","(1)ch3nh2 + (1)ch4 + (1)nh3 -> (1)nccn + (6)h2"
"299","(1)ch3nh2 + (1)h2o -> (1)nh2oh + (1)ch4"
"300","(1)ch3nh2 + (2)ch4 -> (1)propane + (1)h2 + (1)nh3"
"301","(1)ch3nh2 + (2)h2o -> (1)t-hono + (2)h2 + (1)ch4"
"302","(1)ch3nh2 + (2)ch4 -> (1)allene + (3)h2 + (1)nh3"
"303","(2)ch3nh2 + (1)b2h6 -> (2)bn + (4)h2 + (2)ch4"
"304","(1)ch3nh2 + (1)ch4 + (4)hf -> (1)c2f4 + (5)h2 + (1)nh3"
"305","(1)ch3nh2 + (2)hf -> (1)cf2 + (2)h2 + (1)nh3"
"306","(1)ch3nh2 + (4)hf -> (1)cf4 + (3)h2 + (1)nh3"
"307","(1)ch3nh2 + (1)ch4 -> (1)ch2c + (2)h2 + (1)nh3"
"308","(1)ch3nh2 + (2)hf -> (1)ch2f2 + (1)h2 + (1)nh3"
"309","(1)ch3nh2 -> (1)ch2nh + (1)h2"
"310","(1)ch3nh2 -> (1)ch2-sing + (1)nh3"
"311","(1)ch3nh2 + (1)hf -> (1)ch3f + (1)nh3"
"312","(1)ch3nh2 + (1)h2o -> (1)c-hcoh + (1)h2 + (1)nh3"
"313","(1)ch3nh2 + (2)h2o -> (1)c-hono + (2)h2 + (1)ch4"
"314","(1)ch3nh2 + (1)nh3 -> (1)c-n2h2 + (1)h2 + (1)ch4"
"315","(1)ch3nh2 + (2)h2o -> (1)co2 + (3)h2 + (1)nh3"
"316","(1)ch3nh2 + (3)ch4 -> (1)cyclobutadiene + (5)h2 + (1)nh3"
"317","(1)ch3nh2 + (2)ch4 -> (1)cyclopropene + (3)h2 + (1)nh3"
"318","(1)ch3nh2 + (1)ch4 + (2)h2o -> (1)dioxetane + (3)h2 + (1)nh3"
"319","(1)ch3nh2 + (2)h2o -> (1)dioxirane + (2)h2 + (1)nh3"
"320","(1)ch3nh2 + (1)h2o + (2)hf -> (1)f2co + (3)h2 + (1)nh3"
"321","(1)ch3nh2 + (1)ch4 + (2)hf -> (1)fccf + (4)h2 + (1)nh3"
"322","(1)ch3nh2 + (1)h2o + (1)hf -> (1)fno + (2)h2 + (1)ch4"
"323","(1)ch3nh2 + (1)h2o -> (1)formamide + (2)h2"
"324","(1)ch3nh2 + (1)ch4 + (2)h2o -> (1)glyoxal + (4)h2 + (1)nh3"
"325","(1)ch3nh2 + (1)h2o -> (1)h2co + (1)h2 + (1)nh3"
"326","(1)ch3nh2 + (1)ch4 + (1)hf -> (1)hccf + (3)h2 + (1)nh3"
"327","(1)ch3nh2 + (1)h2o -> (1)hcno + (3)h2"
"328","(1)ch3nh2 -> (1)hcn + (2)h2"
"329","(1)ch3nh2 + (1)h2o + (1)hf -> (1)hcof + (2)h2 + (1)nh3"
"330","(1)ch3nh2 + (1)h2o -> (1)hno + (1)h2 + (1)ch4"
"331","(1)ch3nh2 + (1)h2o -> (1)hocn + (3)h2"
"332","(1)ch3nh2 + (1)h2o -> (1)honc + (3)h2"
"333","(1)ch3nh2 + (1)h2o -> (1)methanol + (1)nh3"
"334","(1)ch3nh2 + (1)hf -> (1)nh2f + (1)ch4"
"335","(1)ch3nh2 + (1)ch4 + (1)h2o -> (1)oxirane + (2)h2 + (1)nh3"
"336","(1)ch3nh2 + (1)ch4 + (1)h2o -> (1)oxirene + (3)h2 + (1)nh3"
"337","(1)ch3nh2 + (2)ch4 -> (1)propyne + (3)h2 + (1)nh3"
"338","(1)ch3nh2 + (3)ch4 -> (1)tetrahedrane + (5)h2 + (1)nh3"
"339","(1)ch3nh2 + (1)h2o -> (1)t-hcoh + (1)h2 + (1)nh3"
"340","(1)ch3nh2 + (1)nh3 -> (1)t-n2h2 + (1)h2 + (1)ch4"
"341","(1)cyclopropane + (2)h2o -> (1)formic + (2)ch4"
"342","(1)cyclopropane + (1)nh3 + (1)h2o -> (1)hnco + (1)h2 + (2)ch4"
"343","(1)cyclopropane + (1)h2o -> (1)ketene + (1)h2 + (1)ch4"
"344","(1)cyclopropane + (2)nh3 -> (1)nccn + (4)h2 + (1)ch4"
"345","(1)cyclopropane + (1)h2 -> (1)propane"
"346","(1)cyclopropane -> (1)allene + (1)h2"
"347","(1)cyclopropane + (4)hf -> (1)c2f4 + (3)h2 + (1)ch4"
"348","(1)cyclopropane + (2)hf -> (1)cf2 + (2)ch4"
"349","(1)cyclopropane + (4)hf -> (1)cf4 + (1)h2 + (2)ch4"
"350","(1)cyclopropane -> (1)ch2c + (1)ch4"
"351","(1)cyclopropane + (1)h2 + (2)hf -> (1)ch2f2 + (2)ch4"
"352","(1)cyclopropane + (1)h2 + (1)nh3 -> (1)ch2nh + (2)ch4"
"353","(1)cyclopropane + (2)h2 -> (1)ch2-sing + (2)ch4"
"354","(1)cyclopropane + (2)h2 + (1)hf -> (1)ch3f + (2)ch4"
"355","(1)cyclopropane + (1)h2 + (1)h2o -> (1)c-hcoh + (2)ch4"
"356","(1)cyclopropane + (2)h2o -> (1)co2 + (1)h2 + (2)ch4"
"357","(1)cyclopropane + (1)ch4 -> (1)cyclobutadiene + (3)h2"
"358","(1)cyclopropane -> (1)cyclopropene + (1)h2"
"359","(1)cyclopropane + (2)h2o -> (1)dioxetane + (1)h2 + (1)ch4"
"360","(1)cyclopropane + (2)h2o -> (1)dioxirane + (2)ch4"
"361","(1)cyclopropane + (1)h2o + (2)hf -> (1)f2co + (1)h2 + (2)ch4"
"362","(1)cyclopropane + (2)hf -> (1)fccf + (2)h2 + (1)ch4"
"363","(1)cyclopropane + (1)nh3 + (1)h2o -> (1)formamide + (2)ch4"
"364","(1)cyclopropane + (2)h2o -> (1)glyoxal + (2)h2 + (1)ch4"
"365","(1)cyclopropane + (1)h2 + (1)h2o -> (1)h2co + (2)ch4"
"366","(1)cyclopropane + (1)hf -> (1)hccf + (1)h2 + (1)ch4"
"367","(1)cyclopropane + (1)nh3 + (1)h2o -> (1)hcno + (1)h2 + (2)ch4"
"368","(1)cyclopropane + (1)nh3 -> (1)hcn + (2)ch4"
"369","(1)cyclopropane + (1)h2o + (1)hf -> (1)hcof + (2)ch4"
"370","(1)cyclopropane + (1)nh3 + (1)h2o -> (1)hocn + (1)h2 + (2)ch4"
"371","(1)cyclopropane + (1)nh3 + (1)h2o -> (1)honc + (1)h2 + (2)ch4"
"372","(1)cyclopropane + (2)h2 + (1)h2o -> (1)methanol + (2)ch4"
"373","(1)cyclopropane + (1)h2o -> (1)oxirane + (1)ch4"
"374","(1)cyclopropane + (1)h2o -> (1)oxirene + (1)h2 + (1)ch4"
"375","(1)cyclopropane -> (1)propyne + (1)h2"
"376","(1)cyclopropane + (1)ch4 -> (1)tetrahedrane + (3)h2"
"377","(1)cyclopropane + (1)h2 + (1)h2o -> (1)t-hcoh + (2)ch4"
"378","(1)foof + (1)ch4 -> (1)formic + (2)hf"
"379","(1)foof + (1)ch4 + (1)nh3 -> (1)hnco + (1)h2 + (1)h2o + (2)hf"
"380","(1)foof + (2)h2 -> (1)hooh + (2)hf"
"381","(1)foof + (2)ch4 -> (1)ketene + (1)h2 + (1)h2o + (2)hf"
"382","(1)foof + (2)nh3 -> (1)n2o + (1)h2 + (1)h2o + (2)hf"
"383","(1)foof + (2)nh3 + (2)h2o -> (1)n2o4 + (4)h2 + (2)hf"
"384","(1)foof + (2)h2 + (1)nh3 -> (1)nh2oh + (1)h2o + (2)hf"
"385","(1)foof + (1)h2o -> (1)o3 + (2)hf"
"386","(1)foof + (1)nh3 -> (1)t-hono + (2)hf"
"387","(2)foof + (2)h2 + (1)b2h6 -> (2)bhf2 + (4)h2o"
"388","(1)foof + (2)ch4 + (2)hf -> (1)c2f4 + (3)h2 + (2)h2o"
"389","(1)foof + (1)ch4 -> (1)cf2 + (2)h2o"
"390","(1)foof + (1)ch4 + (2)hf -> (1)cf4 + (1)h2 + (2)h2o"
"391","(1)foof + (1)h2 + (1)ch4 -> (1)ch2f2 + (2)h2o"
"392","(1)foof + (2)h2 + (1)ch4 -> (1)ch3f + (2)h2o + (1)hf"
"393","(1)foof + (1)h2 + (1)ch4 -> (1)c-hcoh + (1)h2o + (2)hf"
"394","(1)foof + (1)nh3 -> (1)c-hono + (2)hf"
"395","(1)foof + (1)ch4 -> (1)co2 + (1)h2 + (2)hf"
"396","(1)foof + (2)ch4 -> (1)dioxetane + (1)h2 + (2)hf"
"397","(1)foof + (1)ch4 -> (1)dioxirane + (2)hf"
"398","(1)foof + (1)ch4 -> (1)f2co + (1)h2 + (1)h2o"
"399","(1)foof + (1)h2 -> (1)f2o + (1)h2o"
"400","(1)foof + (2)h2 -> (1)f2 + (2)h2o"
"401","(1)foof + (2)ch4 -> (1)fccf + (2)h2 + (2)h2o"
"402","(1)foof + (1)nh3 -> (1)fno + (1)h2o + (1)hf"
"403","(1)foof + (1)ch4 + (1)nh3 -> (1)formamide + (1)h2o + (2)hf"
"404","(1)foof + (2)ch4 -> (1)glyoxal + (2)h2 + (2)hf"
"405","(1)foof + (1)h2 + (1)ch4 -> (1)h2co + (1)h2o + (2)hf"
"406","(1)foof + (2)ch4 -> (1)hccf + (1)h2 + (2)h2o + (1)hf"
"407","(1)foof + (1)ch4 + (1)nh3 -> (1)hcno + (1)h2 + (1)h2o + (2)hf"
"408","(1)foof + (1)ch4 -> (1)hcof + (1)h2o + (1)hf"
"409","(1)foof + (1)h2 + (1)nh3 -> (1)hno + (1)h2o + (2)hf"
"410","(1)foof + (1)ch4 + (1)nh3 -> (1)hocn + (1)h2 + (1)h2o + (2)hf"
"411","(1)foof + (2)h2 -> (1)hof + (1)h2o + (1)hf"
"412","(1)foof + (1)ch4 + (1)nh3 -> (1)honc + (1)h2 + (1)h2o + (2)hf"
"413","(1)foof + (2)h2 + (1)ch4 -> (1)methanol + (1)h2o + (2)hf"
"414","(1)foof + (2)h2 + (1)nh3 -> (1)nh2f + (2)h2o + (1)hf"
"415","(1)foof + (2)ch4 -> (1)oxirane + (1)h2o + (2)hf"
"416","(1)foof + (2)ch4 -> (1)oxirene + (1)h2 + (1)h2o + (2)hf"
"417","(1)foof + (1)h2 + (1)ch4 -> (1)t-hcoh + (1)h2o + (2)hf"
"418","(1)formic + (1)nh3 -> (1)hnco + (1)h2 + (1)h2o"
"419","(1)formic + (2)h2 -> (1)hooh + (1)ch4"
"420","(1)formic + (1)ch4 -> (1)ketene + (1)h2 + (1)h2o"
"421","(1)formic + (2)nh3 -> (1)n2o + (1)h2 + (1)ch4 + (1)h2o"
"422","(1)formic + (2)nh3 + (2)h2o -> (1)n2o4 + (4)h2 + (1)ch4"
"423","(1)formic + (1)ch4 + (2)nh3 -> (1)nccn + (4)h2 + (2)h2o"
"424","(1)formic + (2)h2 + (1)nh3 -> (1)nh2oh + (1)ch4 + (1)h2o"
"425","(1)formic + (1)h2o -> (1)o3 + (1)ch4"
"426","(1)formic + (1)h2 + (2)ch4 -> (1)propane + (2)h2o"
"427","(1)formic + (1)nh3 -> (1)t-hono + (1)ch4"
"428","(1)formic + (2)ch4 -> (1)allene + (1)h2 + (2)h2o"
"429","(1)formic + (1)ch4 + (4)hf -> (1)c2f4 + (3)h2 + (2)h2o"
"430","(1)formic + (2)hf -> (1)cf2 + (2)h2o"
"431","(1)formic + (4)hf -> (1)cf4 + (1)h2 + (2)h2o"
"432","(1)formic + (1)ch4 -> (1)ch2c + (2)h2o"
"433","(1)formic + (1)h2 + (2)hf -> (1)ch2f2 + (2)h2o"
"434","(1)formic + (1)h2 + (1)nh3 -> (1)ch2nh + (2)h2o"
"435","(1)formic + (2)h2 -> (1)ch2-sing + (2)h2o"
"436","(1)formic + (2)h2 + (1)hf -> (1)ch3f + (2)h2o"
"437","(1)formic + (1)h2 -> (1)c-hcoh + (1)h2o"
"438","(1)formic + (1)nh3 -> (1)c-hono + (1)ch4"
"439","(1)formic -> (1)co2 + (1)h2"
"440","(1)formic + (3)ch4 -> (1)cyclobutadiene + (3)h2 + (2)h2o"
"441","(1)formic + (2)ch4 -> (1)cyclopropene + (1)h2 + (2)h2o"
"442","(1)formic + (1)ch4 -> (1)dioxetane + (1)h2"
"443","(1)formic -> (1)dioxirane"
"444","(1)formic + (2)hf -> (1)f2co + (1)h2 + (1)h2o"
"445","(1)formic + (1)h2 + (2)hf -> (1)f2o + (1)ch4 + (1)h2o"
"446","(1)formic + (1)ch4 + (2)hf -> (1)fccf + (2)h2 + (2)h2o"
"447","(1)formic + (1)nh3 + (1)hf -> (1)fno + (1)ch4 + (1)h2o"
"448","(1)formic + (1)nh3 -> (1)formamide + (1)h2o"
"449","(1)formic + (1)ch4 -> (1)glyoxal + (2)h2"
"450","(1)formic + (1)h2 -> (1)h2co + (1)h2o"
"451","(1)formic + (1)ch4 + (1)hf -> (1)hccf + (1)h2 + (2)h2o"
"452","(1)formic + (1)nh3 -> (1)hcno + (1)h2 + (1)h2o"
"453","(1)formic + (1)nh3 -> (1)hcn + (2)h2o"
"454","(1)formic + (1)hf -> (1)hcof + (1)h2o"
"455","(1)formic + (1)h2 + (1)nh3 -> (1)hno + (1)ch4 + (1)h2o"
"456","(1)formic + (1)nh3 -> (1)hocn + (1)h2 + (1)h2o"
"457","(1)formic + (2)h2 + (1)hf -> (1)hof + (1)ch4 + (1)h2o"
"458","(1)formic + (1)nh3 -> (1)honc + (1)h2 + (1)h2o"
"459","(1)formic + (2)h2 -> (1)methanol + (1)h2o"
"460","(1)formic + (1)ch4 -> (1)oxirane + (1)h2o"
"461","(1)formic + (1)ch4 -> (1)oxirene + (1)h2 + (1)h2o"
"462","(1)formic + (2)ch4 -> (1)propyne + (1)h2 + (2)h2o"
"463","(1)formic + (3)ch4 -> (1)tetrahedrane + (3)h2 + (2)h2o"
"464","(1)formic + (1)h2 -> (1)t-hcoh + (1)h2o"
"465","(1)hnco + (2)nh3 -> (1)hnnn + (1)ch4 + (1)h2o"
"466","(1)hnco + (3)h2 + (1)h2o -> (1)hooh + (1)ch4 + (1)nh3"
"467","(1)hnco + (1)ch4 -> (1)ketene + (1)nh3"
"468","(1)hnco + (3)h2 + (1)nh3 -> (1)n2h4 + (1)ch4 + (1)h2o"
"469","(1)hnco + (1)nh3 -> (1)n2o + (1)ch4"
"470","(1)hnco + (1)nh3 + (3)h2o -> (1)n2o4 + (3)h2 + (1)ch4"
"471","(1)hnco + (1)ch4 + (1)nh3 -> (1)nccn + (3)h2 + (1)h2o"
"472","(1)hnco + (3)h2 -> (1)nh2oh + (1)ch4"
"473","(1)hnco + (1)h2 + (2)h2o -> (1)o3 + (1)ch4 + (1)nh3"
"474","(1)hnco + (2)h2 + (2)ch4 -> (1)propane + (1)nh3 + (1)h2o"
"475","(1)hnco + (1)h2 + (1)h2o -> (1)t-hono + (1)ch4"
"476","(1)hnco + (2)ch4 -> (1)allene + (1)nh3 + (1)h2o"
"477","(2)hnco + (2)h2 + (1)b2h6 -> (2)bn + (2)ch4 + (2)h2o"
"478","(1)hnco + (1)ch4 + (4)hf -> (1)c2f4 + (2)h2 + (1)nh3 + (1)h2o"
"479","(1)hnco + (1)h2 + (2)hf -> (1)cf2 + (1)nh3 + (1)h2o"
"480","(1)hnco + (4)hf -> (1)cf4 + (1)nh3 + (1)h2o"
"481","(1)hnco + (1)h2 + (1)ch4 -> (1)ch2c + (1)nh3 + (1)h2o"
"482","(1)hnco + (2)h2 + (2)hf -> (1)ch2f2 + (1)nh3 + (1)h2o"
"483","(1)hnco + (2)h2 -> (1)ch2nh + (1)h2o"
"484","(1)hnco + (3)h2 -> (1)ch2-sing + (1)nh3 + (1)h2o"
"485","(1)hnco + (3)h2 + (1)hf -> (1)ch3f + (1)nh3 + (1)h2o"
"486","(1)hnco + (2)h2 -> (1)c-hcoh + (1)nh3"
"487","(1)hnco + (1)h2 + (1)h2o -> (1)c-hono + (1)ch4"
"488","(1)hnco + (2)h2 + (1)nh3 -> (1)c-n2h2 + (1)ch4 + (1)h2o"
"489","(1)hnco + (1)h2o -> (1)co2 + (1)nh3"
"490","(1)hnco + (3)ch4 -> (1)cyclobutadiene + (2)h2 + (1)nh3 + (1)h2o"
"491","(1)hnco + (2)ch4 -> (1)cyclopropene + (1)nh3 + (1)h2o"
"492","(1)hnco + (1)ch4 + (1)h2o -> (1)dioxetane + (1)nh3"
"493","(1)hnco + (1)h2 + (1)h2o -> (1)dioxirane + (1)nh3"
"494","(1)hnco + (2)hf -> (1)f2co + (1)nh3"
"495","(1)hnco + (2)h2 + (2)hf -> (1)f2o + (1)ch4 + (1)nh3"
"496","(1)hnco + (1)ch4 + (2)hf -> (1)fccf + (1)h2 + (1)nh3 + (1)h2o"
"497","(1)hnco + (1)h2 + (1)hf -> (1)fno + (1)ch4"
"498","(1)hnco + (1)h2 -> (1)formamide"
"499","(1)hnco + (1)ch4 + (1)h2o -> (1)glyoxal + (1)h2 + (1)nh3"
"500","(1)hnco + (2)h2 -> (1)h2co + (1)nh3"
"501","(1)hnco + (1)ch4 + (1)hf -> (1)hccf + (1)nh3 + (1)h2o"
"502","(1)hnco -> (1)hcno"
"503","(1)hnco + (1)h2 -> (1)hcn + (1)h2o"
"504","(1)hnco + (1)h2 + (1)hf -> (1)hcof + (1)nh3"
"505","(1)hnco + (2)h2 -> (1)hno + (1)ch4"
"506","(1)hnco -> (1)hocn"
"507","(1)hnco + (3)h2 + (1)hf -> (1)hof + (1)ch4 + (1)nh3"
"508","(1)hnco -> (1)honc"
"509","(1)hnco + (3)h2 -> (1)methanol + (1)nh3"
"510","(1)hnco + (3)h2 + (1)hf -> (1)nh2f + (1)ch4 + (1)h2o"
"511","(1)hnco + (1)h2 + (1)ch4 -> (1)oxirane + (1)nh3"
"512","(1)hnco + (1)ch4 -> (1)oxirene + (1)nh3"
"513","(1)hnco + (2)ch4 -> (1)propyne + (1)nh3 + (1)h2o"
"514","(1)hnco + (3)ch4 -> (1)tetrahedrane + (2)h2 + (1)nh3 + (1)h2o"
"515","(1)hnco + (2)h2 -> (1)t-hcoh + (1)nh3"
"516","(1)hnco + (2)h2 + (1)nh3 -> (1)t-n2h2 + (1)ch4 + (1)h2o"
"517","(1)hnnn + (3)h2 -> (1)n2h4 + (1)nh3"
"518","(1)hnnn + (1)h2o -> (1)n2o + (1)nh3"
"519","(1)hnnn + (4)h2o -> (1)n2o4 + (3)h2 + (1)nh3"
"520","(1)hnnn + (2)ch4 -> (1)nccn + (3)h2 + (1)nh3"
"521","(1)hnnn + (3)h2 + (1)h2o -> (1)nh2oh + (2)nh3"
"522","(1)hnnn + (1)h2 + (2)h2o -> (1)t-hono + (2)nh3"
"523","(2)hnnn + (2)h2 + (1)b2h6 -> (2)bn + (4)nh3"
"524","(1)hnnn + (2)h2 + (1)ch4 -> (1)ch2nh + (2)nh3"
"525","(1)hnnn + (1)h2 + (2)h2o -> (1)c-hono + (2)nh3"
"526","(1)hnnn + (2)h2 -> (1)c-n2h2 + (1)nh3"
"527","(1)hnnn + (1)h2 + (1)h2o + (1)hf -> (1)fno + (2)nh3"
"528","(1)hnnn + (1)h2 + (1)ch4 + (1)h2o -> (1)formamide + (2)nh3"
"529","(1)hnnn + (1)ch4 + (1)h2o -> (1)hcno + (2)nh3"
"530","(1)hnnn + (1)h2 + (1)ch4 -> (1)hcn + (2)nh3"
"531","(1)hnnn + (2)h2 + (1)h2o -> (1)hno + (2)nh3"
"532","(1)hnnn + (1)ch4 + (1)h2o -> (1)hocn + (2)nh3"
"533","(1)hnnn + (1)ch4 + (1)h2o -> (1)honc + (2)nh3"
"534","(1)hnnn + (3)h2 + (1)hf -> (1)nh2f + (2)nh3"
"535","(1)hnnn + (2)h2 -> (1)t-n2h2 + (1)nh3"
"536","(1)hooh + (2)ch4 -> (1)ketene + (3)h2 + (1)h2o"
"537","(1)hooh + (2)nh3 -> (1)n2o + (3)h2 + (1)h2o"
"538","(1)hooh + (2)nh3 + (2)h2o -> (1)n2o4 + (6)h2"
"539","(1)hooh + (1)nh3 -> (1)nh2oh + (1)h2o"
"540","(1)hooh + (1)h2o -> (1)o3 + (2)h2"
"541","(1)hooh + (1)nh3 -> (1)t-hono + (2)h2"
"542","(1)hooh + (1)ch4 -> (1)c-hcoh + (1)h2 + (1)h2o"
"543","(1)hooh + (1)nh3 -> (1)c-hono + (2)h2"
"544","(1)hooh + (1)ch4 -> (1)co2 + (3)h2"
"545","(1)hooh + (2)ch4 -> (1)dioxetane + (3)h2"
"546","(1)hooh + (1)ch4 -> (1)dioxirane + (2)h2"
"547","(1)hooh + (1)ch4 + (2)hf -> (1)f2co + (3)h2 + (1)h2o"
"548","(1)hooh + (2)hf -> (1)f2o + (1)h2 + (1)h2o"
"549","(1)hooh + (1)nh3 + (1)hf -> (1)fno + (2)h2 + (1)h2o"
"550","(1)hooh + (1)ch4 + (1)nh3 -> (1)formamide + (2)h2 + (1)h2o"
"551","(1)hooh + (2)ch4 -> (1)glyoxal + (4)h2"
"552","(1)hooh + (1)ch4 -> (1)h2co + (1)h2 + (1)h2o"
"553","(1)hooh + (1)ch4 + (1)nh3 -> (1)hcno + (3)h2 + (1)h2o"
"554","(1)hooh + (1)ch4 + (1)hf -> (1)hcof + (2)h2 + (1)h2o"
"555","(1)hooh + (1)nh3 -> (1)hno + (1)h2 + (1)h2o"
"556","(1)hooh + (1)ch4 + (1)nh3 -> (1)hocn + (3)h2 + (1)h2o"
"557","(1)hooh + (1)hf -> (1)hof + (1)h2o"
"558","(1)hooh + (1)ch4 + (1)nh3 -> (1)honc + (3)h2 + (1)h2o"
"559","(1)hooh + (1)ch4 -> (1)methanol + (1)h2o"
"560","(1)hooh + (2)ch4 -> (1)oxirane + (2)h2 + (1)h2o"
"561","(1)hooh + (2)ch4 -> (1)oxirene + (3)h2 + (1)h2o"
"562","(1)hooh + (1)ch4 -> (1)t-hcoh + (1)h2 + (1)h2o"
"563","(1)ketene + (2)nh3 -> (1)n2o + (2)ch4"
"564","(1)ketene + (2)nh3 + (3)h2o -> (1)n2o4 + (3)h2 + (2)ch4"
"565","(1)ketene + (2)nh3 -> (1)nccn + (3)h2 + (1)h2o"
"566","(1)ketene + (3)h2 + (1)nh3 -> (1)nh2oh + (2)ch4"
"567","(1)ketene + (1)h2 + (2)h2o -> (1)o3 + (2)ch4"
"568","(1)ketene + (2)h2 + (1)ch4 -> (1)propane + (1)h2o"
"569","(1)ketene + (1)h2 + (1)nh3 + (1)h2o -> (1)t-hono + (2)ch4"
"570","(1)ketene + (1)ch4 -> (1)allene + (1)h2o"
"571","(1)ketene + (4)hf -> (1)c2f4 + (2)h2 + (1)h2o"
"572","(1)ketene + (1)h2 + (2)hf -> (1)cf2 + (1)ch4 + (1)h2o"
"573","(1)ketene + (4)hf -> (1)cf4 + (1)ch4 + (1)h2o"
"574","(1)ketene + (1)h2 -> (1)ch2c + (1)h2o"
"575","(1)ketene + (2)h2 + (2)hf -> (1)ch2f2 + (1)ch4 + (1)h2o"
"576","(1)ketene + (2)h2 + (1)nh3 -> (1)ch2nh + (1)ch4 + (1)h2o"
"577","(1)ketene + (3)h2 -> (1)ch2-sing + (1)ch4 + (1)h2o"
"578","(1)ketene + (3)h2 + (1)hf -> (1)ch3f + (1)ch4 + (1)h2o"
"579","(1)ketene + (2)h2 -> (1)c-hcoh + (1)ch4"
"580","(1)ketene + (1)h2 + (1)nh3 + (1)h2o -> (1)c-hono + (2)ch4"
"581","(1)ketene + (1)h2o -> (1)co2 + (1)ch4"
"582","(1)ketene + (2)ch4 -> (1)cyclobutadiene + (2)h2 + (1)h2o"
"583","(1)ketene + (1)ch4 -> (1)cyclopropene + (1)h2o"
"584","(1)ketene + (1)h2o -> (1)dioxetane"
"585","(1)ketene + (1)h2 + (1)h2o -> (1)dioxirane + (1)ch4"
"586","(1)ketene + (2)hf -> (1)f2co + (1)ch4"
"587","(1)ketene + (2)h2 + (2)hf -> (1)f2o + (2)ch4"
"588","(1)ketene + (2)hf -> (1)fccf + (1)h2 + (1)h2o"
"589","(1)ketene + (1)h2 + (1)nh3 + (1)hf -> (1)fno + (2)ch4"
"590","(1)ketene + (1)h2 + (1)nh3 -> (1)formamide + (1)ch4"
"591","(1)ketene + (1)h2o -> (1)glyoxal + (1)h2"
"592","(1)ketene + (2)h2 -> (1)h2co + (1)ch4"
"593","(1)ketene + (1)hf -> (1)hccf + (1)h2o"
"594","(1)ketene + (1)nh3 -> (1)hcno + (1)ch4"
"595","(1)ketene + (1)h2 + (1)nh3 -> (1)hcn + (1)ch4 + (1)h2o"
"596","(1)ketene + (1)h2 + (1)hf -> (1)hcof + (1)ch4"
"597","(1)ketene + (2)h2 + (1)nh3 -> (1)hno + (2)ch4"
"598","(1)ketene + (1)nh3 -> (1)hocn + (1)ch4"
"599","(1)ketene + (3)h2 + (1)hf -> (1)hof + (2)ch4"
"600","(1)ketene + (1)nh3 -> (1)honc + (1)ch4"
"601","(1)ketene + (3)h2 -> (1)methanol + (1)ch4"
"602","(1)ketene + (1)h2 -> (1)oxirane"
"603","(1)ketene -> (1)oxirene"
"604","(1)ketene + (1)ch4 -> (1)propyne + (1)h2o"
"605","(1)ketene + (2)ch4 -> (1)tetrahedrane + (2)h2 + (1)h2o"
"606","(1)ketene + (2)h2 -> (1)t-hcoh + (1)ch4"
"607","(1)n2h4 + (1)h2o -> (1)n2o + (3)h2"
"608","(1)n2h4 + (4)h2o -> (1)n2o4 + (6)h2"
"609","(1)n2h4 + (2)ch4 -> (1)nccn + (6)h2"
"610","(1)n2h4 + (1)h2o -> (1)nh2oh + (1)nh3"
"611","(1)n2h4 + (2)h2o -> (1)t-hono + (2)h2 + (1)nh3"
"612","(2)n2h4 + (1)b2h6 -> (2)bn + (4)h2 + (2)nh3"
"613","(1)n2h4 + (1)ch4 -> (1)ch2nh + (1)h2 + (1)nh3"
"614","(1)n2h4 + (2)h2o -> (1)c-hono + (2)h2 + (1)nh3"
"615","(1)n2h4 -> (1)c-n2h2 + (1)h2"
"616","(1)n2h4 + (1)h2o + (1)hf -> (1)fno + (2)h2 + (1)nh3"
"617","(1)n2h4 + (1)ch4 + (1)h2o -> (1)formamide + (2)h2 + (1)nh3"
"618","(1)n2h4 + (1)ch4 + (1)h2o -> (1)hcno + (3)h2 + (1)nh3"
"619","(1)n2h4 + (1)ch4 -> (1)hcn + (2)h2 + (1)nh3"
"620","(1)n2h4 + (1)h2o -> (1)hno + (1)h2 + (1)nh3"
"621","(1)n2h4 + (1)ch4 + (1)h2o -> (1)hocn + (3)h2 + (1)nh3"
"622","(1)n2h4 + (1)ch4 + (1)h2o -> (1)honc + (3)h2 + (1)nh3"
"623","(1)n2h4 + (1)hf -> (1)nh2f + (1)nh3"
"624","(1)n2h4 -> (1)t-n2h2 + (1)h2"
"625","(1)n2o + (3)h2o -> (1)n2o4 + (3)h2"
"626","(1)n2o + (2)ch4 -> (1)nccn + (3)h2 + (1)h2o"
"627","(1)n2o + (3)h2 -> (1)nh2oh + (1)nh3"
"628","(1)n2o + (1)h2 + (2)h2o -> (1)o3 + (2)nh3"
"629","(1)n2o + (1)h2 + (1)h2o -> (1)t-hono + (1)nh3"
"630","(2)n2o + (2)h2 + (1)b2h6 -> (2)bn + (2)nh3 + (2)h2o"
"631","(1)n2o + (2)h2 + (1)ch4 -> (1)ch2nh + (1)nh3 + (1)h2o"
"632","(1)n2o + (2)h2 + (1)ch4 -> (1)c-hcoh + (2)nh3"
"633","(1)n2o + (1)h2 + (1)h2o -> (1)c-hono + (1)nh3"
"634","(1)n2o + (2)h2 -> (1)c-n2h2 + (1)h2o"
"635","(1)n2o + (1)ch4 + (1)h2o -> (1)co2 + (2)nh3"
"636","(1)n2o + (2)ch4 + (1)h2o -> (1)dioxetane + (2)nh3"
"637","(1)n2o + (1)h2 + (1)ch4 + (1)h2o -> (1)dioxirane + (2)nh3"
"638","(1)n2o + (1)ch4 + (2)hf -> (1)f2co + (2)nh3"
"639","(1)n2o + (2)h2 + (2)hf -> (1)f2o + (2)nh3"
"640","(1)n2o + (1)h2 + (1)hf -> (1)fno + (1)nh3"
"641","(1)n2o + (1)h2 + (1)ch4 -> (1)formamide + (1)nh3"
"642","(1)n2o + (2)ch4 + (1)h2o -> (1)glyoxal + (1)h2 + (2)nh3"
"643","(1)n2o + (2)h2 + (1)ch4 -> (1)h2co + (2)nh3"
"644","(1)n2o + (1)ch4 -> (1)hcno + (1)nh3"
"645","(1)n2o + (1)h2 + (1)ch4 -> (1)hcn + (1)nh3 + (1)h2o"
"646","(1)n2o + (1)h2 + (1)ch4 + (1)hf -> (1)hcof + (2)nh3"
"647","(1)n2o + (2)h2 -> (1)hno + (1)nh3"
"648","(1)n2o + (1)ch4 -> (1)hocn + (1)nh3"
"649","(1)n2o + (3)h2 + (1)hf -> (1)hof + (2)nh3"
"650","(1)n2o + (1)ch4 -> (1)honc + (1)nh3"
"651","(1)n2o + (3)h2 + (1)ch4 -> (1)methanol + (2)nh3"
"652","(1)n2o + (3)h2 + (1)hf -> (1)nh2f + (1)nh3 + (1)h2o"
"653","(1)n2o + (1)h2 + (2)ch4 -> (1)oxirane + (2)nh3"
"654","(1)n2o + (2)ch4 -> (1)oxirene + (2)nh3"
"655","(1)n2o + (2)h2 + (1)ch4 -> (1)t-hcoh + (2)nh3"
"656","(1)n2o + (2)h2 -> (1)t-n2h2 + (1)h2o"
"657","(1)n2o4 + (2)ch4 -> (1)nccn + (4)h2o"
"658","(1)n2o4 + (6)h2 -> (1)nh2oh + (1)nh3 + (3)h2o"
"659","(1)n2o4 + (4)h2 -> (1)o3 + (2)nh3 + (1)h2o"
"660","(1)n2o4 + (4)h2 -> (1)t-hono + (1)nh3 + (2)h2o"
"661","(2)n2o4 + (8)h2 + (1)b2h6 -> (2)bn + (2)nh3 + (8)h2o"
"662","(1)n2o4 + (5)h2 + (1)ch4 -> (1)ch2nh + (1)nh3 + (4)h2o"
"663","(1)n2o4 + (5)h2 + (1)ch4 -> (1)c-hcoh + (2)nh3 + (3)h2o"
"664","(1)n2o4 + (4)h2 -> (1)c-hono + (1)nh3 + (2)h2o"
"665","(1)n2o4 + (5)h2 -> (1)c-n2h2 + (4)h2o"
"666","(1)n2o4 + (3)h2 + (1)ch4 -> (1)co2 + (2)nh3 + (2)h2o"
"667","(1)n2o4 + (3)h2 + (2)ch4 -> (1)dioxetane + (2)nh3 + (2)h2o"
"668","(1)n2o4 + (4)h2 + (1)ch4 -> (1)dioxirane + (2)nh3 + (2)h2o"
"669","(1)n2o4 + (3)h2 + (1)ch4 + (2)hf -> (1)f2co + (2)nh3 + (3)h2o"
"670","(1)n2o4 + (5)h2 + (2)hf -> (1)f2o + (2)nh3 + (3)h2o"
"671","(1)n2o4 + (4)h2 + (1)hf -> (1)fno + (1)nh3 + (3)h2o"
"672","(1)n2o4 + (4)h2 + (1)ch4 -> (1)formamide + (1)nh3 + (3)h2o"
"673","(1)n2o4 + (2)h2 + (2)ch4 -> (1)glyoxal + (2)nh3 + (2)h2o"
"674","(1)n2o4 + (5)h2 + (1)ch4 -> (1)h2co + (2)nh3 + (3)h2o"
"675","(1)n2o4 + (3)h2 + (1)ch4 -> (1)hcno + (1)nh3 + (3)h2o"
"676","(1)n2o4 + (4)h2 + (1)ch4 -> (1)hcn + (1)nh3 + (4)h2o"
"677","(1)n2o4 + (4)h2 + (1)ch4 + (1)hf -> (1)hcof + (2)nh3 + (3)h2o"
"678","(1)n2o4 + (5)h2 -> (1)hno + (1)nh3 + (3)h2o"
"679","(1)n2o4 + (3)h2 + (1)ch4 -> (1)hocn + (1)nh3 + (3)h2o"
"680","(1)n2o4 + (6)h2 + (1)hf -> (1)hof + (2)nh3 + (3)h2o"
"681","(1)n2o4 + (3)h2 + (1)ch4 -> (1)honc + (1)nh3 + (3)h2o"
"682","(1)n2o4 + (6)h2 + (1)ch4 -> (1)methanol + (2)nh3 + (3)h2o"
"683","(1)n2o4 + (6)h2 + (1)hf -> (1)nh2f + (1)nh3 + (4)h2o"
"684","(1)n2o4 + (4)h2 + (2)ch4 -> (1)oxirane + (2)nh3 + (3)h2o"
"685","(1)n2o4 + (3)h2 + (2)ch4 -> (1)oxirene + (2)nh3 + (3)h2o"
"686","(1)n2o4 + (5)h2 + (1)ch4 -> (1)t-hcoh + (2)nh3 + (3)h2o"
"687","(1)n2o4 + (5)h2 -> (1)t-n2h2 + (4)h2o"
"688","(1)nccn + (6)h2 + (1)h2o -> (1)nh2oh + (2)ch4 + (1)nh3"
"689","(1)nccn + (5)h2 + (1)ch4 -> (1)propane + (2)nh3"
"690","(1)nccn + (4)h2 + (2)h2o -> (1)t-hono + (2)ch4 + (1)nh3"
"691","(1)nccn + (3)h2 + (1)ch4 -> (1)allene + (2)nh3"
"692","(2)nccn + (8)h2 + (1)b2h6 -> (2)bn + (4)ch4 + (2)nh3"
"693","(1)nccn + (1)h2 + (4)hf -> (1)c2f4 + (2)nh3"
"694","(1)nccn + (4)h2 + (2)hf -> (1)cf2 + (1)ch4 + (2)nh3"
"695","(1)nccn + (3)h2 + (4)hf -> (1)cf4 + (1)ch4 + (2)nh3"
"696","(1)nccn + (4)h2 -> (1)ch2c + (2)nh3"
"697","(1)nccn + (5)h2 + (2)hf -> (1)ch2f2 + (1)ch4 + (2)nh3"
"698","(1)nccn + (5)h2 -> (1)ch2nh + (1)ch4 + (1)nh3"
"699","(1)nccn + (6)h2 -> (1)ch2-sing + (1)ch4 + (2)nh3"
"700","(1)nccn + (6)h2 + (1)hf -> (1)ch3f + (1)ch4 + (2)nh3"
"701","(1)nccn + (5)h2 + (1)h2o -> (1)c-hcoh + (1)ch4 + (2)nh3"
"702","(1)nccn + (4)h2 + (2)h2o -> (1)c-hono + (2)ch4 + (1)nh3"
"703","(1)nccn + (5)h2 -> (1)c-n2h2 + (2)ch4"
"704","(1)nccn + (3)h2 + (2)h2o -> (1)co2 + (1)ch4 + (2)nh3"
"705","(1)nccn + (1)h2 + (2)ch4 -> (1)cyclobutadiene + (2)nh3"
"706","(1)nccn + (3)h2 + (1)ch4 -> (1)cyclopropene + (2)nh3"
"707","(1)nccn + (3)h2 + (2)h2o -> (1)dioxetane + (2)nh3"
"708","(1)nccn + (4)h2 + (2)h2o -> (1)dioxirane + (1)ch4 + (2)nh3"
"709","(1)nccn + (3)h2 + (1)h2o + (2)hf -> (1)f2co + (1)ch4 + (2)nh3"
"710","(1)nccn + (2)h2 + (2)hf -> (1)fccf + (2)nh3"
"711","(1)nccn + (4)h2 + (1)h2o + (1)hf -> (1)fno + (2)ch4 + (1)nh3"
"712","(1)nccn + (4)h2 + (1)h2o -> (1)formamide + (1)ch4 + (1)nh3"
"713","(1)nccn + (2)h2 + (2)h2o -> (1)glyoxal + (2)nh3"
"714","(1)nccn + (5)h2 + (1)h2o -> (1)h2co + (1)ch4 + (2)nh3"
"715","(1)nccn + (3)h2 + (1)hf -> (1)hccf + (2)nh3"
"716","(1)nccn + (3)h2 + (1)h2o -> (1)hcno + (1)ch4 + (1)nh3"
"717","(1)nccn + (4)h2 -> (1)hcn + (1)ch4 + (1)nh3"
"718","(1)nccn + (4)h2 + (1)h2o + (1)hf -> (1)hcof + (1)ch4 + (2)nh3"
"719","(1)nccn + (5)h2 + (1)h2o -> (1)hno + (2)ch4 + (1)nh3"
"720","(1)nccn + (3)h2 + (1)h2o -> (1)hocn + (1)ch4 + (1)nh3"
"721","(1)nccn + (3)h2 + (1)h2o -> (1)honc + (1)ch4 + (1)nh3"
"722","(1)nccn + (6)h2 + (1)h2o -> (1)methanol + (1)ch4 + (2)nh3"
"723","(1)nccn + (6)h2 + (1)hf -> (1)nh2f + (2)ch4 + (1)nh3"
"724","(1)nccn + (4)h2 + (1)h2o -> (1)oxirane + (2)nh3"
"725","(1)nccn + (3)h2 + (1)h2o -> (1)oxirene + (2)nh3"
"726","(1)nccn + (3)h2 + (1)ch4 -> (1)propyne + (2)nh3"
"727","(1)nccn + (1)h2 + (2)ch4 -> (1)tetrahedrane + (2)nh3"
"728","(1)nccn + (5)h2 + (1)h2o -> (1)t-hcoh + (1)ch4 + (2)nh3"
"729","(1)nccn + (5)h2 -> (1)t-n2h2 + (2)ch4"
"730","(1)nh2oh + (2)h2o -> (1)o3 + (2)h2 + (1)nh3"
"731","(1)nh2oh + (1)h2o -> (1)t-hono + (2)h2"
"732","(2)nh2oh + (1)b2h6 -> (2)bn + (4)h2 + (2)h2o"
"733","(1)nh2oh + (1)ch4 -> (1)ch2nh + (1)h2 + (1)h2o"
"734","(1)nh2oh + (1)ch4 -> (1)c-hcoh + (1)h2 + (1)nh3"
"735","(1)nh2oh + (1)h2o -> (1)c-hono + (2)h2"
"736","(1)nh2oh + (1)nh3 -> (1)c-n2h2 + (1)h2 + (1)h2o"
"737","(1)nh2oh + (1)ch4 + (1)h2o -> (1)co2 + (3)h2 + (1)nh3"
"738","(1)nh2oh + (2)ch4 + (1)h2o -> (1)dioxetane + (3)h2 + (1)nh3"
"739","(1)nh2oh + (1)ch4 + (1)h2o -> (1)dioxirane + (2)h2 + (1)nh3"
"740","(1)nh2oh + (1)ch4 + (2)hf -> (1)f2co + (3)h2 + (1)nh3"
"741","(1)nh2oh + (2)hf -> (1)f2o + (1)h2 + (1)nh3"
"742","(1)nh2oh + (1)hf -> (1)fno + (2)h2"
"743","(1)nh2oh + (1)ch4 -> (1)formamide + (2)h2"
"744","(1)nh2oh + (2)ch4 + (1)h2o -> (1)glyoxal + (4)h2 + (1)nh3"
"745","(1)nh2oh + (1)ch4 -> (1)h2co + (1)h2 + (1)nh3"
"746","(1)nh2oh + (1)ch4 -> (1)hcno + (3)h2"
"747","(1)nh2oh + (1)ch4 -> (1)hcn + (2)h2 + (1)h2o"
"748","(1)nh2oh + (1)ch4 + (1)hf -> (1)hcof + (2)h2 + (1)nh3"
"749","(1)nh2oh -> (1)hno + (1)h2"
"750","(1)nh2oh + (1)ch4 -> (1)hocn + (3)h2"
"751","(1)nh2oh + (1)hf -> (1)hof + (1)nh3"
"752","(1)nh2oh + (1)ch4 -> (1)honc + (3)h2"
"753","(1)nh2oh + (1)ch4 -> (1)methanol + (1)nh3"
"754","(1)nh2oh + (1)hf -> (1)nh2f + (1)h2o"
"755","(1)nh2oh + (2)ch4 -> (1)oxirane + (2)h2 + (1)nh3"
"756","(1)nh2oh + (2)ch4 -> (1)oxirene + (3)h2 + (1)nh3"
"757","(1)nh2oh + (1)ch4 -> (1)t-hcoh + (1)h2 + (1)nh3"
"758","(1)nh2oh + (1)nh3 -> (1)t-n2h2 + (1)h2 + (1)h2o"
"759","(1)o3 + (1)nh3 -> (1)t-hono + (1)h2o"
"760","(1)o3 + (1)h2 + (1)ch4 -> (1)c-hcoh + (2)h2o"
"761","(1)o3 + (1)nh3 -> (1)c-hono + (1)h2o"
"762","(1)o3 + (1)ch4 -> (1)co2 + (1)h2 + (1)h2o"
"763","(1)o3 + (2)ch4 -> (1)dioxetane + (1)h2 + (1)h2o"
"764","(1)o3 + (1)ch4 -> (1)dioxirane + (1)h2o"
"765","(1)o3 + (1)ch4 + (2)hf -> (1)f2co + (1)h2 + (2)h2o"
"766","(1)o3 + (1)h2 + (2)hf -> (1)f2o + (2)h2o"
"767","(1)o3 + (1)nh3 + (1)hf -> (1)fno + (2)h2o"
"768","(1)o3 + (1)ch4 + (1)nh3 -> (1)formamide + (2)h2o"
"769","(1)o3 + (2)ch4 -> (1)glyoxal + (2)h2 + (1)h2o"
"770","(1)o3 + (1)h2 + (1)ch4 -> (1)h2co + (2)h2o"
"771","(1)o3 + (1)ch4 + (1)nh3 -> (1)hcno + (1)h2 + (2)h2o"
"772","(1)o3 + (1)ch4 + (1)hf -> (1)hcof + (2)h2o"
"773","(1)o3 + (1)h2 + (1)nh3 -> (1)hno + (2)h2o"
"774","(1)o3 + (1)ch4 + (1)nh3 -> (1)hocn + (1)h2 + (2)h2o"
"775","(1)o3 + (2)h2 + (1)hf -> (1)hof + (2)h2o"
"776","(1)o3 + (1)ch4 + (1)nh3 -> (1)honc + (1)h2 + (2)h2o"
"777","(1)o3 + (2)h2 + (1)ch4 -> (1)methanol + (2)h2o"
"778","(1)o3 + (2)ch4 -> (1)oxirane + (2)h2o"
"779","(1)o3 + (2)ch4 -> (1)oxirene + (1)h2 + (2)h2o"
"780","(1)o3 + (1)h2 + (1)ch4 -> (1)t-hcoh + (2)h2o"
"781","(1)propane -> (1)allene + (2)h2"
"782","(1)propane + (4)hf -> (1)c2f4 + (4)h2 + (1)ch4"
"783","(1)propane + (2)hf -> (1)cf2 + (1)h2 + (2)ch4"
"784","(1)propane + (4)hf -> (1)cf4 + (2)h2 + (2)ch4"
"785","(1)propane -> (1)ch2c + (1)h2 + (1)ch4"
"786","(1)propane + (2)hf -> (1)ch2f2 + (2)ch4"
"787","(1)propane + (1)nh3 -> (1)ch2nh + (2)ch4"
"788","(1)propane + (1)h2 -> (1)ch2-sing + (2)ch4"
"789","(1)propane + (1)h2 + (1)hf -> (1)ch3f + (2)ch4"
"790","(1)propane + (1)h2o -> (1)c-hcoh + (2)ch4"
"791","(1)propane + (2)h2o -> (1)co2 + (2)h2 + (2)ch4"
"792","(1)propane + (1)ch4 -> (1)cyclobutadiene + (4)h2"
"793","(1)propane -> (1)cyclopropene + (2)h2"
"794","(1)propane + (2)h2o -> (1)dioxetane + (2)h2 + (1)ch4"
"795","(1)propane + (2)h2o -> (1)dioxirane + (1)h2 + (2)ch4"
"796","(1)propane + (1)h2o + (2)hf -> (1)f2co + (2)h2 + (2)ch4"
"797","(1)propane + (2)hf -> (1)fccf + (3)h2 + (1)ch4"
"798","(1)propane + (1)nh3 + (1)h2o -> (1)formamide + (1)h2 + (2)ch4"
"799","(1)propane + (2)h2o -> (1)glyoxal + (3)h2 + (1)ch4"
"800","(1)propane + (1)h2o -> (1)h2co + (2)ch4"
"801","(1)propane + (1)hf -> (1)hccf + (2)h2 + (1)ch4"
"802","(1)propane + (1)nh3 + (1)h2o -> (1)hcno + (2)h2 + (2)ch4"
"803","(1)propane + (1)nh3 -> (1)hcn + (1)h2 + (2)ch4"
"804","(1)propane + (1)h2o + (1)hf -> (1)hcof + (1)h2 + (2)ch4"
"805","(1)propane + (1)nh3 + (1)h2o -> (1)hocn + (2)h2 + (2)ch4"
"806","(1)propane + (1)nh3 + (1)h2o -> (1)honc + (2)h2 + (2)ch4"
"807","(1)propane + (1)h2 + (1)h2o -> (1)methanol + (2)ch4"
"808","(1)propane + (1)h2o -> (1)oxirane + (1)h2 + (1)ch4"
"809","(1)propane + (1)h2o -> (1)oxirene + (2)h2 + (1)ch4"
"810","(1)propane -> (1)propyne + (2)h2"
"811","(1)propane + (1)ch4 -> (1)tetrahedrane + (4)h2"
"812","(1)propane + (1)h2o -> (1)t-hcoh + (2)ch4"
"813","(2)t-hono + (1)b2h6 -> (2)bn + (4)h2o"
"814","(1)t-hono + (1)h2 + (1)ch4 -> (1)ch2nh + (2)h2o"
"815","(1)t-hono + (1)h2 + (1)ch4 -> (1)c-hcoh + (1)nh3 + (1)h2o"
"816","(1)t-hono -> (1)c-hono"
"817","(1)t-hono + (1)h2 + (1)nh3 -> (1)c-n2h2 + (2)h2o"
"818","(1)t-hono + (1)ch4 -> (1)co2 + (1)h2 + (1)nh3"
"819","(1)t-hono + (2)ch4 -> (1)dioxetane + (1)h2 + (1)nh3"
"820","(1)t-hono + (1)ch4 -> (1)dioxirane + (1)nh3"
"821","(1)t-hono + (1)ch4 + (2)hf -> (1)f2co + (1)h2 + (1)nh3 + (1)h2o"
"822","(1)t-hono + (1)h2 + (2)hf -> (1)f2o + (1)nh3 + (1)h2o"
"823","(1)t-hono + (1)hf -> (1)fno + (1)h2o"
"824","(1)t-hono + (1)ch4 -> (1)formamide + (1)h2o"
"825","(1)t-hono + (2)ch4 -> (1)glyoxal + (2)h2 + (1)nh3"
"826","(1)t-hono + (1)h2 + (1)ch4 -> (1)h2co + (1)nh3 + (1)h2o"
"827","(1)t-hono + (1)ch4 -> (1)hcno + (1)h2 + (1)h2o"
"828","(1)t-hono + (1)ch4 -> (1)hcn + (2)h2o"
"829","(1)t-hono + (1)ch4 + (1)hf -> (1)hcof + (1)nh3 + (1)h2o"
"830","(1)t-hono + (1)h2 -> (1)hno + (1)h2o"
"831","(1)t-hono + (1)ch4 -> (1)hocn + (1)h2 + (1)h2o"
"832","(1)t-hono + (2)h2 + (1)hf -> (1)hof + (1)nh3 + (1)h2o"
"833","(1)t-hono + (1)ch4 -> (1)honc + (1)h2 + (1)h2o"
"834","(1)t-hono + (2)h2 + (1)ch4 -> (1)methanol + (1)nh3 + (1)h2o"
"835","(1)t-hono + (2)h2 + (1)hf -> (1)nh2f + (2)h2o"
"836","(1)t-hono + (2)ch4 -> (1)oxirane + (1)nh3 + (1)h2o"
"837","(1)t-hono + (2)ch4 -> (1)oxirene + (1)h2 + (1)nh3 + (1)h2o"
"838","(1)t-hono + (1)h2 + (1)ch4 -> (1)t-hcoh + (1)nh3 + (1)h2o"
"839","(1)t-hono + (1)h2 + (1)nh3 -> (1)t-n2h2 + (2)h2o"
"840","(1)allene + (4)hf -> (1)c2f4 + (2)h2 + (1)ch4"
"841","(1)allene + (1)h2 + (2)hf -> (1)cf2 + (2)ch4"
"842","(1)allene + (4)hf -> (1)cf4 + (2)ch4"
"843","(1)allene + (1)h2 -> (1)ch2c + (1)ch4"
"844","(1)allene + (2)h2 + (2)hf -> (1)ch2f2 + (2)ch4"
"845","(1)allene + (2)h2 + (1)nh3 -> (1)ch2nh + (2)ch4"
"846","(1)allene + (3)h2 -> (1)ch2-sing + (2)ch4"
"847","(1)allene + (3)h2 + (1)hf -> (1)ch3f + (2)ch4"
"848","(1)allene + (2)h2 + (1)h2o -> (1)c-hcoh + (2)ch4"
"849","(1)allene + (2)h2o -> (1)co2 + (2)ch4"
"850","(1)allene + (1)ch4 -> (1)cyclobutadiene + (2)h2"
"851","(1)allene -> (1)cyclopropene"
"852","(1)allene + (2)h2o -> (1)dioxetane + (1)ch4"
"853","(1)allene + (1)h2 + (2)h2o -> (1)dioxirane + (2)ch4"
"854","(1)allene + (1)h2o + (2)hf -> (1)f2co + (2)ch4"
"855","(1)allene + (2)hf -> (1)fccf + (1)h2 + (1)ch4"
"856","(1)allene + (1)h2 + (1)nh3 + (1)h2o -> (1)formamide + (2)ch4"
"857","(1)allene + (2)h2o -> (1)glyoxal + (1)h2 + (1)ch4"
"858","(1)allene + (2)h2 + (1)h2o -> (1)h2co + (2)ch4"
"859","(1)allene + (1)hf -> (1)hccf + (1)ch4"
"860","(1)allene + (1)nh3 + (1)h2o -> (1)hcno + (2)ch4"
"861","(1)allene + (1)h2 + (1)nh3 -> (1)hcn + (2)ch4"
"862","(1)allene + (1)h2 + (1)h2o + (1)hf -> (1)hcof + (2)ch4"
"863","(1)allene + (1)nh3 + (1)h2o -> (1)hocn + (2)ch4"
"864","(1)allene + (1)nh3 + (1)h2o -> (1)honc + (2)ch4"
"865","(1)allene + (3)h2 + (1)h2o -> (1)methanol + (2)ch4"
"866","(1)allene + (1)h2 + (1)h2o -> (1)oxirane + (1)ch4"
"867","(1)allene + (1)h2o -> (1)oxirene + (1)ch4"
"868","(1)allene -> (1)propyne"
"869","(1)allene + (1)ch4 -> (1)tetrahedrane + (2)h2"
"870","(1)allene + (2)h2 + (1)h2o -> (1)t-hcoh + (2)ch4"
"871","(1)bhf2 + (1)nh3 -> (1)bn + (1)h2 + (2)hf"
"872","(2)bhf2 + (4)ch4 + (4)hf -> (2)c2f4 + (8)h2 + (1)b2h6"
"873","(2)bhf2 + (2)ch4 -> (2)cf2 + (2)h2 + (1)b2h6"
"874","(2)bhf2 + (2)ch4 + (4)hf -> (2)cf4 + (4)h2 + (1)b2h6"
"875","(2)bhf2 + (2)ch4 -> (2)ch2f2 + (1)b2h6"
"876","(2)bhf2 + (2)h2 + (2)ch4 -> (2)ch3f + (1)b2h6 + (2)hf"
"877","(2)bhf2 + (2)ch4 + (2)h2o -> (2)f2co + (4)h2 + (1)b2h6"
"878","(2)bhf2 + (2)h2o -> (2)f2o + (1)b2h6"
"879","(2)bhf2 + (2)h2 -> (2)f2 + (1)b2h6"
"880","(2)bhf2 + (4)ch4 -> (2)fccf + (6)h2 + (1)b2h6"
"881","(2)bhf2 + (2)nh3 + (2)h2o -> (2)fno + (2)h2 + (1)b2h6 + (2)hf"
"882","(2)bhf2 + (4)ch4 -> (2)hccf + (4)h2 + (1)b2h6 + (2)hf"
"883","(2)bhf2 + (2)ch4 + (2)h2o -> (2)hcof + (2)h2 + (1)b2h6 + (2)hf"
"884","(2)bhf2 + (2)h2 + (2)h2o -> (2)hof + (1)b2h6 + (2)hf"
"885","(2)bhf2 + (2)h2 + (2)nh3 -> (2)nh2f + (1)b2h6 + (2)hf"
"886","(2)bn + (2)h2 + (2)ch4 -> (2)ch2nh + (1)b2h6"
"887","(2)bn + (4)h2o -> (2)c-hono + (1)b2h6"
"888","(2)bn + (2)h2 + (2)nh3 -> (2)c-n2h2 + (1)b2h6"
"889","(2)bn + (2)h2o + (2)hf -> (2)fno + (1)b2h6"
"890","(2)bn + (2)ch4 + (2)h2o -> (2)formamide + (1)b2h6"
"891","(2)bn + (2)ch4 + (2)h2o -> (2)hcno + (2)h2 + (1)b2h6"
"892","(2)bn + (2)ch4 -> (2)hcn + (1)b2h6"
"893","(2)bn + (2)h2 + (2)h2o -> (2)hno + (1)b2h6"
"894","(2)bn + (2)ch4 + (2)h2o -> (2)hocn + (2)h2 + (1)b2h6"
"895","(2)bn + (2)ch4 + (2)h2o -> (2)honc + (2)h2 + (1)b2h6"
"896","(2)bn + (4)h2 + (2)hf -> (2)nh2f + (1)b2h6"
"897","(2)bn + (2)h2 + (2)nh3 -> (2)t-n2h2 + (1)b2h6"
"898","(1)c2f4 + (3)h2 -> (1)cf2 + (1)ch4 + (2)hf"
"899","(1)c2f4 + (2)h2 -> (1)cf4 + (1)ch4"
"900","(1)c2f4 + (3)h2 -> (1)ch2c + (4)hf"
"901","(1)c2f4 + (4)h2 -> (1)ch2f2 + (1)ch4 + (2)hf"
"902","(1)c2f4 + (4)h2 + (1)nh3 -> (1)ch2nh + (1)ch4 + (4)hf"
"903","(1)c2f4 + (5)h2 -> (1)ch2-sing + (1)ch4 + (4)hf"
"904","(1)c2f4 + (5)h2 -> (1)ch3f + (1)ch4 + (3)hf"
"905","(1)c2f4 + (4)h2 + (1)h2o -> (1)c-hcoh + (1)ch4 + (4)hf"
"906","(1)c2f4 + (2)h2 + (2)h2o -> (1)co2 + (1)ch4 + (4)hf"
"907","(1)c2f4 + (2)ch4 -> (1)cyclobutadiene + (4)hf"
"908","(1)c2f4 + (2)h2 + (1)ch4 -> (1)cyclopropene + (4)hf"
"909","(1)c2f4 + (2)h2 + (2)h2o -> (1)dioxetane + (4)hf"
"910","(1)c2f4 + (3)h2 + (2)h2o -> (1)dioxirane + (1)ch4 + (4)hf"
"911","(1)c2f4 + (2)h2 + (1)h2o -> (1)f2co + (1)ch4 + (2)hf"
"912","(1)c2f4 + (4)h2 + (1)h2o -> (1)f2o + (2)ch4 + (2)hf"
"913","(1)c2f4 + (5)h2 -> (1)f2 + (2)ch4 + (2)hf"
"914","(1)c2f4 + (1)h2 -> (1)fccf + (2)hf"
"915","(1)c2f4 + (3)h2 + (1)nh3 + (1)h2o -> (1)fno + (2)ch4 + (3)hf"
"916","(1)c2f4 + (3)h2 + (1)nh3 + (1)h2o -> (1)formamide + (1)ch4 + (4)hf"
"917","(1)c2f4 + (1)h2 + (2)h2o -> (1)glyoxal + (4)hf"
"918","(1)c2f4 + (4)h2 + (1)h2o -> (1)h2co + (1)ch4 + (4)hf"
"919","(1)c2f4 + (2)h2 -> (1)hccf + (3)hf"
"920","(1)c2f4 + (2)h2 + (1)nh3 + (1)h2o -> (1)hcno + (1)ch4 + (4)hf"
"921","(1)c2f4 + (3)h2 + (1)nh3 -> (1)hcn + (1)ch4 + (4)hf"
"922","(1)c2f4 + (3)h2 + (1)h2o -> (1)hcof + (1)ch4 + (3)hf"
"923","(1)c2f4 + (2)h2 + (1)nh3 + (1)h2o -> (1)hocn + (1)ch4 + (4)hf"
"924","(1)c2f4 + (5)h2 + (1)h2o -> (1)hof + (2)ch4 + (3)hf"
"925","(1)c2f4 + (2)h2 + (1)nh3 + (1)h2o -> (1)honc + (1)ch4 + (4)hf"
"926","(1)c2f4 + (5)h2 + (1)h2o -> (1)methanol + (1)ch4 + (4)hf"
"927","(1)c2f4 + (5)h2 + (1)nh3 -> (1)nh2f + (2)ch4 + (3)hf"
"928","(1)c2f4 + (3)h2 + (1)h2o -> (1)oxirane + (4)hf"
"929","(1)c2f4 + (2)h2 + (1)h2o -> (1)oxirene + (4)hf"
"930","(1)c2f4 + (2)h2 + (1)ch4 -> (1)propyne + (4)hf"
"931","(1)c2f4 + (2)ch4 -> (1)tetrahedrane + (4)hf"
"932","(1)c2f4 + (4)h2 + (1)h2o -> (1)t-hcoh + (1)ch4 + (4)hf"
"933","(1)cf2 + (2)hf -> (1)cf4 + (1)h2"
"934","(1)cf2 + (1)ch4 -> (1)ch2c + (2)hf"
"935","(1)cf2 + (1)h2 -> (1)ch2f2"
"936","(1)cf2 + (1)h2 + (1)nh3 -> (1)ch2nh + (2)hf"
"937","(1)cf2 + (2)h2 -> (1)ch2-sing + (2)hf"
"938","(1)cf2 + (2)h2 -> (1)ch3f + (1)hf"
"939","(1)cf2 + (1)h2 + (1)h2o -> (1)c-hcoh + (2)hf"
"940","(1)cf2 + (2)h2o -> (1)co2 + (1)h2 + (2)hf"
"941","(1)cf2 + (3)ch4 -> (1)cyclobutadiene + (3)h2 + (2)hf"
"942","(1)cf2 + (2)ch4 -> (1)cyclopropene + (1)h2 + (2)hf"
"943","(1)cf2 + (1)ch4 + (2)h2o -> (1)dioxetane + (1)h2 + (2)hf"
"944","(1)cf2 + (2)h2o -> (1)dioxirane + (2)hf"
"945","(1)cf2 + (1)h2o -> (1)f2co + (1)h2"
"946","(1)cf2 + (1)h2 + (1)h2o -> (1)f2o + (1)ch4"
"947","(1)cf2 + (2)h2 -> (1)f2 + (1)ch4"
"948","(1)cf2 + (1)ch4 -> (1)fccf + (2)h2"
"949","(1)cf2 + (1)nh3 + (1)h2o -> (1)fno + (1)ch4 + (1)hf"
"950","(1)cf2 + (1)nh3 + (1)h2o -> (1)formamide + (2)hf"
"951","(1)cf2 + (1)ch4 + (2)h2o -> (1)glyoxal + (2)h2 + (2)hf"
"952","(1)cf2 + (1)h2 + (1)h2o -> (1)h2co + (2)hf"
"953","(1)cf2 + (1)ch4 -> (1)hccf + (1)h2 + (1)hf"
"954","(1)cf2 + (1)nh3 + (1)h2o -> (1)hcno + (1)h2 + (2)hf"
"955","(1)cf2 + (1)nh3 -> (1)hcn + (2)hf"
"956","(1)cf2 + (1)h2o -> (1)hcof + (1)hf"
"957","(1)cf2 + (1)nh3 + (1)h2o -> (1)hocn + (1)h2 + (2)hf"
"958","(1)cf2 + (2)h2 + (1)h2o -> (1)hof + (1)ch4 + (1)hf"
"959","(1)cf2 + (1)nh3 + (1)h2o -> (1)honc + (1)h2 + (2)hf"
"960","(1)cf2 + (2)h2 + (1)h2o -> (1)methanol + (2)hf"
"961","(1)cf2 + (2)h2 + (1)nh3 -> (1)nh2f + (1)ch4 + (1)hf"
"962","(1)cf2 + (1)ch4 + (1)h2o -> (1)oxirane + (2)hf"
"963","(1)cf2 + (1)ch4 + (1)h2o -> (1)oxirene + (1)h2 + (2)hf"
"964","(1)cf2 + (2)ch4 -> (1)propyne + (1)h2 + (2)hf"
"965","(1)cf2 + (3)ch4 -> (1)tetrahedrane + (3)h2 + (2)hf"
"966","(1)cf2 + (1)h2 + (1)h2o -> (1)t-hcoh + (2)hf"
"967","(1)cf4 + (1)h2 + (1)ch4 -> (1)ch2c + (4)hf"
"968","(1)cf4 + (2)h2 -> (1)ch2f2 + (2)hf"
"969","(1)cf4 + (2)h2 + (1)nh3 -> (1)ch2nh + (4)hf"
"970","(1)cf4 + (3)h2 -> (1)ch2-sing + (4)hf"
"971","(1)cf4 + (3)h2 -> (1)ch3f + (3)hf"
"972","(1)cf4 + (2)h2 + (1)h2o -> (1)c-hcoh + (4)hf"
"973","(1)cf4 + (2)h2o -> (1)co2 + (4)hf"
"974","(1)cf4 + (3)ch4 -> (1)cyclobutadiene + (2)h2 + (4)hf"
"975","(1)cf4 + (2)ch4 -> (1)cyclopropene + (4)hf"
"976","(1)cf4 + (1)ch4 + (2)h2o -> (1)dioxetane + (4)hf"
"977","(1)cf4 + (1)h2 + (2)h2o -> (1)dioxirane + (4)hf"
"978","(1)cf4 + (1)h2o -> (1)f2co + (2)hf"
"979","(1)cf4 + (2)h2 + (1)h2o -> (1)f2o + (1)ch4 + (2)hf"
"980","(1)cf4 + (3)h2 -> (1)f2 + (1)ch4 + (2)hf"
"981","(1)cf4 + (1)ch4 -> (1)fccf + (1)h2 + (2)hf"
"982","(1)cf4 + (1)h2 + (1)nh3 + (1)h2o -> (1)fno + (1)ch4 + (3)hf"
"983","(1)cf4 + (1)h2 + (1)nh3 + (1)h2o -> (1)formamide + (4)hf"
"984","(1)cf4 + (1)ch4 + (2)h2o -> (1)glyoxal + (1)h2 + (4)hf"
"985","(1)cf4 + (2)h2 + (1)h2o -> (1)h2co + (4)hf"
"986","(1)cf4 + (1)ch4 -> (1)hccf + (3)hf"
"987","(1)cf4 + (1)nh3 + (1)h2o -> (1)hcno + (4)hf"
"988","(1)cf4 + (1)h2 + (1)nh3 -> (1)hcn + (4)hf"
"989","(1)cf4 + (1)h2 + (1)h2o -> (1)hcof + (3)hf"
"990","(1)cf4 + (1)nh3 + (1)h2o -> (1)hocn + (4)hf"
"991","(1)cf4 + (3)h2 + (1)h2o -> (1)hof + (1)ch4 + (3)hf"
"992","(1)cf4 + (1)nh3 + (1)h2o -> (1)honc + (4)hf"
"993","(1)cf4 + (3)h2 + (1)h2o -> (1)methanol + (4)hf"
"994","(1)cf4 + (3)h2 + (1)nh3 -> (1)nh2f + (1)ch4 + (3)hf"
"995","(1)cf4 + (1)h2 + (1)ch4 + (1)h2o -> (1)oxirane + (4)hf"
"996","(1)cf4 + (1)ch4 + (1)h2o -> (1)oxirene + (4)hf"
"997","(1)cf4 + (2)ch4 -> (1)propyne + (4)hf"
"998","(1)cf4 + (3)ch4 -> (1)tetrahedrane + (2)h2 + (4)hf"
"999","(1)cf4 + (2)h2 + (1)h2o -> (1)t-hcoh + (4)hf"
"1000","(1)ch2c + (1)h2 + (2)hf -> (1)ch2f2 + (1)ch4"
"1001","(1)ch2c + (1)h2 + (1)nh3 -> (1)ch2nh + (1)ch4"
"1002","(1)ch2c + (2)h2 -> (1)ch2-sing + (1)ch4"
"1003","(1)ch2c + (2)h2 + (1)hf -> (1)ch3f + (1)ch4"
"1004","(1)ch2c + (1)h2 + (1)h2o -> (1)c-hcoh + (1)ch4"
"1005","(1)ch2c + (2)h2o -> (1)co2 + (1)h2 + (1)ch4"
"1006","(1)ch2c + (2)ch4 -> (1)cyclobutadiene + (3)h2"
"1007","(1)ch2c + (1)ch4 -> (1)cyclopropene + (1)h2"
"1008","(1)ch2c + (2)h2o -> (1)dioxetane + (1)h2"
"1009","(1)ch2c + (2)h2o -> (1)dioxirane + (1)ch4"
"1010","(1)ch2c + (1)h2o + (2)hf -> (1)f2co + (1)h2 + (1)ch4"
"1011","(1)ch2c + (2)hf -> (1)fccf + (2)h2"
"1012","(1)ch2c + (1)nh3 + (1)h2o -> (1)formamide + (1)ch4"
"1013","(1)ch2c + (2)h2o -> (1)glyoxal + (2)h2"
"1014","(1)ch2c + (1)h2 + (1)h2o -> (1)h2co + (1)ch4"
"1015","(1)ch2c + (1)hf -> (1)hccf + (1)h2"
"1016","(1)ch2c + (1)nh3 + (1)h2o -> (1)hcno + (1)h2 + (1)ch4"
"1017","(1)ch2c + (1)nh3 -> (1)hcn + (1)ch4"
"1018","(1)ch2c + (1)h2o + (1)hf -> (1)hcof + (1)ch4"
"1019","(1)ch2c + (1)nh3 + (1)h2o -> (1)hocn + (1)h2 + (1)ch4"
"1020","(1)ch2c + (1)nh3 + (1)h2o -> (1)honc + (1)h2 + (1)ch4"
"1021","(1)ch2c + (2)h2 + (1)h2o -> (1)methanol + (1)ch4"
"1022","(1)ch2c + (1)h2o -> (1)oxirane"
"1023","(1)ch2c + (1)h2o -> (1)oxirene + (1)h2"
"1024","(1)ch2c + (1)ch4 -> (1)propyne + (1)h2"
"1025","(1)ch2c + (2)ch4 -> (1)tetrahedrane + (3)h2"
"1026","(1)ch2c + (1)h2 + (1)h2o -> (1)t-hcoh + (1)ch4"
"1027","(1)ch2f2 + (1)nh3 -> (1)ch2nh + (2)hf"
"1028","(1)ch2f2 + (1)h2 -> (1)ch2-sing + (2)hf"
"1029","(1)ch2f2 + (1)h2 -> (1)ch3f + (1)hf"
"1030","(1)ch2f2 + (1)h2o -> (1)c-hcoh + (2)hf"
"1031","(1)ch2f2 + (2)h2o -> (1)co2 + (2)h2 + (2)hf"
"1032","(1)ch2f2 + (3)ch4 -> (1)cyclobutadiene + (4)h2 + (2)hf"
"1033","(1)ch2f2 + (2)ch4 -> (1)cyclopropene + (2)h2 + (2)hf"
"1034","(1)ch2f2 + (1)ch4 + (2)h2o -> (1)dioxetane + (2)h2 + (2)hf"
"1035","(1)ch2f2 + (2)h2o -> (1)dioxirane + (1)h2 + (2)hf"
"1036","(1)ch2f2 + (1)h2o -> (1)f2co + (2)h2"
"1037","(1)ch2f2 + (1)h2o -> (1)f2o + (1)ch4"
"1038","(1)ch2f2 + (1)h2 -> (1)f2 + (1)ch4"
"1039","(1)ch2f2 + (1)ch4 -> (1)fccf + (3)h2"
"1040","(1)ch2f2 + (1)nh3 + (1)h2o -> (1)fno + (1)h2 + (1)ch4 + (1)hf"
"1041","(1)ch2f2 + (1)nh3 + (1)h2o -> (1)formamide + (1)h2 + (2)hf"
"1042","(1)ch2f2 + (1)ch4 + (2)h2o -> (1)glyoxal + (3)h2 + (2)hf"
"1043","(1)ch2f2 + (1)h2o -> (1)h2co + (2)hf"
"1044","(1)ch2f2 + (1)ch4 -> (1)hccf + (2)h2 + (1)hf"
"1045","(1)ch2f2 + (1)nh3 + (1)h2o -> (1)hcno + (2)h2 + (2)hf"
"1046","(1)ch2f2 + (1)nh3 -> (1)hcn + (1)h2 + (2)hf"
"1047","(1)ch2f2 + (1)h2o -> (1)hcof + (1)h2 + (1)hf"
"1048","(1)ch2f2 + (1)nh3 + (1)h2o -> (1)hocn + (2)h2 + (2)hf"
"1049","(1)ch2f2 + (1)h2 + (1)h2o -> (1)hof + (1)ch4 + (1)hf"
"1050","(1)ch2f2 + (1)nh3 + (1)h2o -> (1)honc + (2)h2 + (2)hf"
"1051","(1)ch2f2 + (1)h2 + (1)h2o -> (1)methanol + (2)hf"
"1052","(1)ch2f2 + (1)h2 + (1)nh3 -> (1)nh2f + (1)ch4 + (1)hf"
"1053","(1)ch2f2 + (1)ch4 + (1)h2o -> (1)oxirane + (1)h2 + (2)hf"
"1054","(1)ch2f2 + (1)ch4 + (1)h2o -> (1)oxirene + (2)h2 + (2)hf"
"1055","(1)ch2f2 + (2)ch4 -> (1)propyne + (2)h2 + (2)hf"
"1056","(1)ch2f2 + (3)ch4 -> (1)tetrahedrane + (4)h2 + (2)hf"
"1057","(1)ch2f2 + (1)h2o -> (1)t-hcoh + (2)hf"
"1058","(1)ch2nh + (1)h2 -> (1)ch2-sing + (1)nh3"
"1059","(1)ch2nh + (1)h2 + (1)hf -> (1)ch3f + (1)nh3"
"1060","(1)ch2nh + (1)h2o -> (1)c-hcoh + (1)nh3"
"1061","(1)ch2nh + (2)h2o -> (1)c-hono + (1)h2 + (1)ch4"
"1062","(1)ch2nh + (1)nh3 -> (1)c-n2h2 + (1)ch4"
"1063","(1)ch2nh + (2)h2o -> (1)co2 + (2)h2 + (1)nh3"
"1064","(1)ch2nh + (3)ch4 -> (1)cyclobutadiene + (4)h2 + (1)nh3"
"1065","(1)ch2nh + (2)ch4 -> (1)cyclopropene + (2)h2 + (1)nh3"
"1066","(1)ch2nh + (1)ch4 + (2)h2o -> (1)dioxetane + (2)h2 + (1)nh3"
"1067","(1)ch2nh + (2)h2o -> (1)dioxirane + (1)h2 + (1)nh3"
"1068","(1)ch2nh + (1)h2o + (2)hf -> (1)f2co + (2)h2 + (1)nh3"
"1069","(1)ch2nh + (1)ch4 + (2)hf -> (1)fccf + (3)h2 + (1)nh3"
"1070","(1)ch2nh + (1)h2o + (1)hf -> (1)fno + (1)h2 + (1)ch4"
"1071","(1)ch2nh + (1)h2o -> (1)formamide + (1)h2"
"1072","(1)ch2nh + (1)ch4 + (2)h2o -> (1)glyoxal + (3)h2 + (1)nh3"
"1073","(1)ch2nh + (1)h2o -> (1)h2co + (1)nh3"
"1074","(1)ch2nh + (1)ch4 + (1)hf -> (1)hccf + (2)h2 + (1)nh3"
"1075","(1)ch2nh + (1)h2o -> (1)hcno + (2)h2"
"1076","(1)ch2nh -> (1)hcn + (1)h2"
"1077","(1)ch2nh + (1)h2o + (1)hf -> (1)hcof + (1)h2 + (1)nh3"
"1078","(1)ch2nh + (1)h2o -> (1)hno + (1)ch4"
"1079","(1)ch2nh + (1)h2o -> (1)hocn + (2)h2"
"1080","(1)ch2nh + (1)h2o -> (1)honc + (2)h2"
"1081","(1)ch2nh + (1)h2 + (1)h2o -> (1)methanol + (1)nh3"
"1082","(1)ch2nh + (1)h2 + (1)hf -> (1)nh2f + (1)ch4"
"1083","(1)ch2nh + (1)ch4 + (1)h2o -> (1)oxirane + (1)h2 + (1)nh3"
"1084","(1)ch2nh + (1)ch4 + (1)h2o -> (1)oxirene + (2)h2 + (1)nh3"
"1085","(1)ch2nh + (2)ch4 -> (1)propyne + (2)h2 + (1)nh3"
"1086","(1)ch2nh + (3)ch4 -> (1)tetrahedrane + (4)h2 + (1)nh3"
"1087","(1)ch2nh + (1)h2o -> (1)t-hcoh + (1)nh3"
"1088","(1)ch2nh + (1)nh3 -> (1)t-n2h2 + (1)ch4"
"1089","(1)ch2-sing + (1)hf -> (1)ch3f"
"1090","(1)ch2-sing + (1)h2o -> (1)c-hcoh + (1)h2"
"1091","(1)ch2-sing + (2)h2o -> (1)co2 + (3)h2"
"1092","(1)ch2-sing + (3)ch4 -> (1)cyclobutadiene + (5)h2"
"1093","(1)ch2-sing + (2)ch4 -> (1)cyclopropene + (3)h2"
"1094","(1)ch2-sing + (1)ch4 + (2)h2o -> (1)dioxetane + (3)h2"
"1095","(1)ch2-sing + (2)h2o -> (1)dioxirane + (2)h2"
"1096","(1)ch2-sing + (1)h2o + (2)hf -> (1)f2co + (3)h2"
"1097","(1)ch2-sing + (1)ch4 + (2)hf -> (1)fccf + (4)h2"
"1098","(1)ch2-sing + (1)nh3 + (1)h2o -> (1)formamide + (2)h2"
"1099","(1)ch2-sing + (1)ch4 + (2)h2o -> (1)glyoxal + (4)h2"
"1100","(1)ch2-sing + (1)h2o -> (1)h2co + (1)h2"
"1101","(1)ch2-sing + (1)ch4 + (1)hf -> (1)hccf + (3)h2"
"1102","(1)ch2-sing + (1)nh3 + (1)h2o -> (1)hcno + (3)h2"
"1103","(1)ch2-sing + (1)nh3 -> (1)hcn + (2)h2"
"1104","(1)ch2-sing + (1)h2o + (1)hf -> (1)hcof + (2)h2"
"1105","(1)ch2-sing + (1)nh3 + (1)h2o -> (1)hocn + (3)h2"
"1106","(1)ch2-sing + (1)nh3 + (1)h2o -> (1)honc + (3)h2"
"1107","(1)ch2-sing + (1)h2o -> (1)methanol"
"1108","(1)ch2-sing + (1)ch4 + (1)h2o -> (1)oxirane + (2)h2"
"1109","(1)ch2-sing + (1)ch4 + (1)h2o -> (1)oxirene + (3)h2"
"1110","(1)ch2-sing + (2)ch4 -> (1)propyne + (3)h2"
"1111","(1)ch2-sing + (3)ch4 -> (1)tetrahedrane + (5)h2"
"1112","(1)ch2-sing + (1)h2o -> (1)t-hcoh + (1)h2"
"1113","(1)ch3f + (1)h2o -> (1)c-hcoh + (1)h2 + (1)hf"
"1114","(1)ch3f + (2)h2o -> (1)co2 + (3)h2 + (1)hf"
"1115","(1)ch3f + (3)ch4 -> (1)cyclobutadiene + (5)h2 + (1)hf"
"1116","(1)ch3f + (2)ch4 -> (1)cyclopropene + (3)h2 + (1)hf"
"1117","(1)ch3f + (1)ch4 + (2)h2o -> (1)dioxetane + (3)h2 + (1)hf"
"1118","(1)ch3f + (2)h2o -> (1)dioxirane + (2)h2 + (1)hf"
"1119","(1)ch3f + (1)h2o + (1)hf -> (1)f2co + (3)h2"
"1120","(1)ch3f + (1)h2o + (1)hf -> (1)f2o + (1)h2 + (1)ch4"
"1121","(1)ch3f + (1)hf -> (1)f2 + (1)ch4"
"1122","(1)ch3f + (1)ch4 + (1)hf -> (1)fccf + (4)h2"
"1123","(1)ch3f + (1)nh3 + (1)h2o -> (1)fno + (2)h2 + (1)ch4"
"1124","(1)ch3f + (1)nh3 + (1)h2o -> (1)formamide + (2)h2 + (1)hf"
"1125","(1)ch3f + (1)ch4 + (2)h2o -> (1)glyoxal + (4)h2 + (1)hf"
"1126","(1)ch3f + (1)h2o -> (1)h2co + (1)h2 + (1)hf"
"1127","(1)ch3f + (1)ch4 -> (1)hccf + (3)h2"
"1128","(1)ch3f + (1)nh3 + (1)h2o -> (1)hcno + (3)h2 + (1)hf"
"1129","(1)ch3f + (1)nh3 -> (1)hcn + (2)h2 + (1)hf"
"1130","(1)ch3f + (1)h2o -> (1)hcof + (2)h2"
"1131","(1)ch3f + (1)nh3 + (1)h2o -> (1)hocn + (3)h2 + (1)hf"
"1132","(1)ch3f + (1)h2o -> (1)hof + (1)ch4"
"1133","(1)ch3f + (1)nh3 + (1)h2o -> (1)honc + (3)h2 + (1)hf"
"1134","(1)ch3f + (1)h2o -> (1)methanol + (1)hf"
"1135","(1)ch3f + (1)nh3 -> (1)nh2f + (1)ch4"
"1136","(1)ch3f + (1)ch4 + (1)h2o -> (1)oxirane + (2)h2 + (1)hf"
"1137","(1)ch3f + (1)ch4 + (1)h2o -> (1)oxirene + (3)h2 + (1)hf"
"1138","(1)ch3f + (2)ch4 -> (1)propyne + (3)h2 + (1)hf"
"1139","(1)ch3f + (3)ch4 -> (1)tetrahedrane + (5)h2 + (1)hf"
"1140","(1)ch3f + (1)h2o -> (1)t-hcoh + (1)h2 + (1)hf"
"1141","(1)c-hcoh + (1)nh3 + (1)h2o -> (1)c-hono + (1)h2 + (1)ch4"
"1142","(1)c-hcoh + (1)h2o -> (1)co2 + (2)h2"
"1143","(1)c-hcoh + (3)ch4 -> (1)cyclobutadiene + (4)h2 + (1)h2o"
"1144","(1)c-hcoh + (2)ch4 -> (1)cyclopropene + (2)h2 + (1)h2o"
"1145","(1)c-hcoh + (1)ch4 + (1)h2o -> (1)dioxetane + (2)h2"
"1146","(1)c-hcoh + (1)h2o -> (1)dioxirane + (1)h2"
"1147","(1)c-hcoh + (2)hf -> (1)f2co + (2)h2"
"1148","(1)c-hcoh + (2)hf -> (1)f2o + (1)ch4"
"1149","(1)c-hcoh + (1)ch4 + (2)hf -> (1)fccf + (3)h2 + (1)h2o"
"1150","(1)c-hcoh + (1)nh3 + (1)hf -> (1)fno + (1)h2 + (1)ch4"
"1151","(1)c-hcoh + (1)nh3 -> (1)formamide + (1)h2"
"1152","(1)c-hcoh + (1)ch4 + (1)h2o -> (1)glyoxal + (3)h2"
"1153","(1)c-hcoh -> (1)h2co"
"1154","(1)c-hcoh + (1)ch4 + (1)hf -> (1)hccf + (2)h2 + (1)h2o"
"1155","(1)c-hcoh + (1)nh3 -> (1)hcno + (2)h2"
"1156","(1)c-hcoh + (1)nh3 -> (1)hcn + (1)h2 + (1)h2o"
"1157","(1)c-hcoh + (1)hf -> (1)hcof + (1)h2"
"1158","(1)c-hcoh + (1)nh3 -> (1)hno + (1)ch4"
"1159","(1)c-hcoh + (1)nh3 -> (1)hocn + (2)h2"
"1160","(1)c-hcoh + (1)h2 + (1)hf -> (1)hof + (1)ch4"
"1161","(1)c-hcoh + (1)nh3 -> (1)honc + (2)h2"
"1162","(1)c-hcoh + (1)h2 -> (1)methanol"
"1163","(1)c-hcoh + (1)ch4 -> (1)oxirane + (1)h2"
"1164","(1)c-hcoh + (1)ch4 -> (1)oxirene + (2)h2"
"1165","(1)c-hcoh + (2)ch4 -> (1)propyne + (2)h2 + (1)h2o"
"1166","(1)c-hcoh + (3)ch4 -> (1)tetrahedrane + (4)h2 + (1)h2o"
"1167","(1)c-hcoh -> (1)t-hcoh"
"1168","(1)c-hono + (1)h2 + (1)nh3 -> (1)c-n2h2 + (2)h2o"
"1169","(1)c-hono + (1)ch4 -> (1)co2 + (1)h2 + (1)nh3"
"1170","(1)c-hono + (2)ch4 -> (1)dioxetane + (1)h2 + (1)nh3"
"1171","(1)c-hono + (1)ch4 -> (1)dioxirane + (1)nh3"
"1172","(1)c-hono + (1)ch4 + (2)hf -> (1)f2co + (1)h2 + (1)nh3 + (1)h2o"
"1173","(1)c-hono + (1)h2 + (2)hf -> (1)f2o + (1)nh3 + (1)h2o"
"1174","(1)c-hono + (1)hf -> (1)fno + (1)h2o"
"1175","(1)c-hono + (1)ch4 -> (1)formamide + (1)h2o"
"1176","(1)c-hono + (2)ch4 -> (1)glyoxal + (2)h2 + (1)nh3"
"1177","(1)c-hono + (1)h2 + (1)ch4 -> (1)h2co + (1)nh3 + (1)h2o"
"1178","(1)c-hono + (1)ch4 -> (1)hcno + (1)h2 + (1)h2o"
"1179","(1)c-hono + (1)ch4 -> (1)hcn + (2)h2o"
"1180","(1)c-hono + (1)ch4 + (1)hf -> (1)hcof + (1)nh3 + (1)h2o"
"1181","(1)c-hono + (1)h2 -> (1)hno + (1)h2o"
"1182","(1)c-hono + (1)ch4 -> (1)hocn + (1)h2 + (1)h2o"
"1183","(1)c-hono + (2)h2 + (1)hf -> (1)hof + (1)nh3 + (1)h2o"
"1184","(1)c-hono + (1)ch4 -> (1)honc + (1)h2 + (1)h2o"
"1185","(1)c-hono + (2)h2 + (1)ch4 -> (1)methanol + (1)nh3 + (1)h2o"
"1186","(1)c-hono + (2)h2 + (1)hf -> (1)nh2f + (2)h2o"
"1187","(1)c-hono + (2)ch4 -> (1)oxirane + (1)nh3 + (1)h2o"
"1188","(1)c-hono + (2)ch4 -> (1)oxirene + (1)h2 + (1)nh3 + (1)h2o"
"1189","(1)c-hono + (1)h2 + (1)ch4 -> (1)t-hcoh + (1)nh3 + (1)h2o"
"1190","(1)c-hono + (1)h2 + (1)nh3 -> (1)t-n2h2 + (2)h2o"
"1191","(1)c-n2h2 + (1)h2o + (1)hf -> (1)fno + (1)h2 + (1)nh3"
"1192","(1)c-n2h2 + (1)ch4 + (1)h2o -> (1)formamide + (1)h2 + (1)nh3"
"1193","(1)c-n2h2 + (1)ch4 + (1)h2o -> (1)hcno + (2)h2 + (1)nh3"
"1194","(1)c-n2h2 + (1)ch4 -> (1)hcn + (1)h2 + (1)nh3"
"1195","(1)c-n2h2 + (1)h2o -> (1)hno + (1)nh3"
"1196","(1)c-n2h2 + (1)ch4 + (1)h2o -> (1)hocn + (2)h2 + (1)nh3"
"1197","(1)c-n2h2 + (1)ch4 + (1)h2o -> (1)honc + (2)h2 + (1)nh3"
"1198","(1)c-n2h2 + (1)h2 + (1)hf -> (1)nh2f + (1)nh3"
"1199","(1)c-n2h2 -> (1)t-n2h2"
"1200","(1)co2 + (3)ch4 -> (1)cyclobutadiene + (2)h2 + (2)h2o"
"1201","(1)co2 + (2)ch4 -> (1)cyclopropene + (2)h2o"
"1202","(1)co2 + (1)ch4 -> (1)dioxetane"
"1203","(1)co2 + (1)h2 -> (1)dioxirane"
"1204","(1)co2 + (2)hf -> (1)f2co + (1)h2o"
"1205","(1)co2 + (2)h2 + (2)hf -> (1)f2o + (1)ch4 + (1)h2o"
"1206","(1)co2 + (1)ch4 + (2)hf -> (1)fccf + (1)h2 + (2)h2o"
"1207","(1)co2 + (1)h2 + (1)nh3 + (1)hf -> (1)fno + (1)ch4 + (1)h2o"
"1208","(1)co2 + (1)h2 + (1)nh3 -> (1)formamide + (1)h2o"
"1209","(1)co2 + (1)ch4 -> (1)glyoxal + (1)h2"
"1210","(1)co2 + (2)h2 -> (1)h2co + (1)h2o"
"1211","(1)co2 + (1)ch4 + (1)hf -> (1)hccf + (2)h2o"
"1212","(1)co2 + (1)nh3 -> (1)hcno + (1)h2o"
"1213","(1)co2 + (1)h2 + (1)nh3 -> (1)hcn + (2)h2o"
"1214","(1)co2 + (1)h2 + (1)hf -> (1)hcof + (1)h2o"
"1215","(1)co2 + (2)h2 + (1)nh3 -> (1)hno + (1)ch4 + (1)h2o"
"1216","(1)co2 + (1)nh3 -> (1)hocn + (1)h2o"
"1217","(1)co2 + (3)h2 + (1)hf -> (1)hof + (1)ch4 + (1)h2o"
"1218","(1)co2 + (1)nh3 -> (1)honc + (1)h2o"
"1219","(1)co2 + (3)h2 -> (1)methanol + (1)h2o"
"1220","(1)co2 + (1)h2 + (1)ch4 -> (1)oxirane + (1)h2o"
"1221","(1)co2 + (1)ch4 -> (1)oxirene + (1)h2o"
"1222","(1)co2 + (2)ch4 -> (1)propyne + (2)h2o"
"1223","(1)co2 + (3)ch4 -> (1)tetrahedrane + (2)h2 + (2)h2o"
"1224","(1)co2 + (2)h2 -> (1)t-hcoh + (1)h2o"
"1225","(1)cyclobutadiene + (2)h2 -> (1)cyclopropene + (1)ch4"
"1226","(1)cyclobutadiene + (2)h2 + (2)h2o -> (1)dioxetane + (2)ch4"
"1227","(1)cyclobutadiene + (3)h2 + (2)h2o -> (1)dioxirane + (3)ch4"
"1228","(1)cyclobutadiene + (2)h2 + (1)h2o + (2)hf -> (1)f2co + (3)ch4"
"1229","(1)cyclobutadiene + (1)h2 + (2)hf -> (1)fccf + (2)ch4"
"1230","(1)cyclobutadiene + (3)h2 + (1)nh3 + (1)h2o -> (1)formamide + (3)ch4"
"1231","(1)cyclobutadiene + (1)h2 + (2)h2o -> (1)glyoxal + (2)ch4"
"1232","(1)cyclobutadiene + (4)h2 + (1)h2o -> (1)h2co + (3)ch4"
"1233","(1)cyclobutadiene + (2)h2 + (1)hf -> (1)hccf + (2)ch4"
"1234","(1)cyclobutadiene + (2)h2 + (1)nh3 + (1)h2o -> (1)hcno + (3)ch4"
"1235","(1)cyclobutadiene + (3)h2 + (1)nh3 -> (1)hcn + (3)ch4"
"1236","(1)cyclobutadiene + (3)h2 + (1)h2o + (1)hf -> (1)hcof + (3)ch4"
"1237","(1)cyclobutadiene + (2)h2 + (1)nh3 + (1)h2o -> (1)hocn + (3)ch4"
"1238","(1)cyclobutadiene + (2)h2 + (1)nh3 + (1)h2o -> (1)honc + (3)ch4"
"1239","(1)cyclobutadiene + (5)h2 + (1)h2o -> (1)methanol + (3)ch4"
"1240","(1)cyclobutadiene + (3)h2 + (1)h2o -> (1)oxirane + (2)ch4"
"1241","(1)cyclobutadiene + (2)h2 + (1)h2o -> (1)oxirene + (2)ch4"
"1242","(1)cyclobutadiene + (2)h2 -> (1)propyne + (1)ch4"
"1243","(1)cyclobutadiene -> (1)tetrahedrane"
"1244","(1)cyclobutadiene + (4)h2 + (1)h2o -> (1)t-hcoh + (3)ch4"
"1245","(1)cyclopropene + (2)h2o -> (1)dioxetane + (1)ch4"
"1246","(1)cyclopropene + (1)h2 + (2)h2o -> (1)dioxirane + (2)ch4"
"1247","(1)cyclopropene + (1)h2o + (2)hf -> (1)f2co + (2)ch4"
"1248","(1)cyclopropene + (2)hf -> (1)fccf + (1)h2 + (1)ch4"
"1249","(1)cyclopropene + (1)h2 + (1)nh3 + (1)h2o -> (1)formamide + (2)ch4"
"1250","(1)cyclopropene + (2)h2o -> (1)glyoxal + (1)h2 + (1)ch4"
"1251","(1)cyclopropene + (2)h2 + (1)h2o -> (1)h2co + (2)ch4"
"1252","(1)cyclopropene + (1)hf -> (1)hccf + (1)ch4"
"1253","(1)cyclopropene + (1)nh3 + (1)h2o -> (1)hcno + (2)ch4"
"1254","(1)cyclopropene + (1)h2 + (1)nh3 -> (1)hcn + (2)ch4"
"1255","(1)cyclopropene + (1)h2 + (1)h2o + (1)hf -> (1)hcof + (2)ch4"
"1256","(1)cyclopropene + (1)nh3 + (1)h2o -> (1)hocn + (2)ch4"
"1257","(1)cyclopropene + (1)nh3 + (1)h2o -> (1)honc + (2)ch4"
"1258","(1)cyclopropene + (3)h2 + (1)h2o -> (1)methanol + (2)ch4"
"1259","(1)cyclopropene + (1)h2 + (1)h2o -> (1)oxirane + (1)ch4"
"1260","(1)cyclopropene + (1)h2o -> (1)oxirene + (1)ch4"
"1261","(1)cyclopropene -> (1)propyne"
"1262","(1)cyclopropene + (1)ch4 -> (1)tetrahedrane + (2)h2"
"1263","(1)cyclopropene + (2)h2 + (1)h2o -> (1)t-hcoh + (2)ch4"
"1264","(1)dioxetane + (1)h2 -> (1)dioxirane + (1)ch4"
"1265","(1)dioxetane + (2)hf -> (1)f2co + (1)ch4 + (1)h2o"
"1266","(1)dioxetane + (2)h2 + (2)hf -> (1)f2o + (2)ch4 + (1)h2o"
"1267","(1)dioxetane + (2)hf -> (1)fccf + (1)h2 + (2)h2o"
"1268","(1)dioxetane + (1)h2 + (1)nh3 + (1)hf -> (1)fno + (2)ch4 + (1)h2o"
"1269","(1)dioxetane + (1)h2 + (1)nh3 -> (1)formamide + (1)ch4 + (1)h2o"
"1270","(1)dioxetane -> (1)glyoxal + (1)h2"
"1271","(1)dioxetane + (2)h2 -> (1)h2co + (1)ch4 + (1)h2o"
"1272","(1)dioxetane + (1)hf -> (1)hccf + (2)h2o"
"1273","(1)dioxetane + (1)nh3 -> (1)hcno + (1)ch4 + (1)h2o"
"1274","(1)dioxetane + (1)h2 + (1)nh3 -> (1)hcn + (1)ch4 + (2)h2o"
"1275","(1)dioxetane + (1)h2 + (1)hf -> (1)hcof + (1)ch4 + (1)h2o"
"1276","(1)dioxetane + (2)h2 + (1)nh3 -> (1)hno + (2)ch4 + (1)h2o"
"1277","(1)dioxetane + (1)nh3 -> (1)hocn + (1)ch4 + (1)h2o"
"1278","(1)dioxetane + (3)h2 + (1)hf -> (1)hof + (2)ch4 + (1)h2o"
"1279","(1)dioxetane + (1)nh3 -> (1)honc + (1)ch4 + (1)h2o"
"1280","(1)dioxetane + (3)h2 -> (1)methanol + (1)ch4 + (1)h2o"
"1281","(1)dioxetane + (1)h2 -> (1)oxirane + (1)h2o"
"1282","(1)dioxetane -> (1)oxirene + (1)h2o"
"1283","(1)dioxetane + (1)ch4 -> (1)propyne + (2)h2o"
"1284","(1)dioxetane + (2)ch4 -> (1)tetrahedrane + (2)h2 + (2)h2o"
"1285","(1)dioxetane + (2)h2 -> (1)t-hcoh + (1)ch4 + (1)h2o"
"1286","(1)dioxirane + (2)hf -> (1)f2co + (1)h2 + (1)h2o"
"1287","(1)dioxirane + (1)h2 + (2)hf -> (1)f2o + (1)ch4 + (1)h2o"
"1288","(1)dioxirane + (1)ch4 + (2)hf -> (1)fccf + (2)h2 + (2)h2o"
"1289","(1)dioxirane + (1)nh3 + (1)hf -> (1)fno + (1)ch4 + (1)h2o"
"1290","(1)dioxirane + (1)nh3 -> (1)formamide + (1)h2o"
"1291","(1)dioxirane + (1)ch4 -> (1)glyoxal + (2)h2"
"1292","(1)dioxirane + (1)h2 -> (1)h2co + (1)h2o"
"1293","(1)dioxirane + (1)ch4 + (1)hf -> (1)hccf + (1)h2 + (2)h2o"
"1294","(1)dioxirane + (1)nh3 -> (1)hcno + (1)h2 + (1)h2o"
"1295","(1)dioxirane + (1)nh3 -> (1)hcn + (2)h2o"
"1296","(1)dioxirane + (1)hf -> (1)hcof + (1)h2o"
"1297","(1)dioxirane + (1)h2 + (1)nh3 -> (1)hno + (1)ch4 + (1)h2o"
"1298","(1)dioxirane + (1)nh3 -> (1)hocn + (1)h2 + (1)h2o"
"1299","(1)dioxirane + (2)h2 + (1)hf -> (1)hof + (1)ch4 + (1)h2o"
"1300","(1)dioxirane + (1)nh3 -> (1)honc + (1)h2 + (1)h2o"
"1301","(1)dioxirane + (2)h2 -> (1)methanol + (1)h2o"
"1302","(1)dioxirane + (1)ch4 -> (1)oxirane + (1)h2o"
"1303","(1)dioxirane + (1)ch4 -> (1)oxirene + (1)h2 + (1)h2o"
"1304","(1)dioxirane + (2)ch4 -> (1)propyne + (1)h2 + (2)h2o"
"1305","(1)dioxirane + (3)ch4 -> (1)tetrahedrane + (3)h2 + (2)h2o"
"1306","(1)dioxirane + (1)h2 -> (1)t-hcoh + (1)h2o"
"1307","(1)f2co + (2)h2 -> (1)f2o + (1)ch4"
"1308","(1)f2co + (3)h2 -> (1)f2 + (1)ch4 + (1)h2o"
"1309","(1)f2co + (1)ch4 -> (1)fccf + (1)h2 + (1)h2o"
"1310","(1)f2co + (1)h2 + (1)nh3 -> (1)fno + (1)ch4 + (1)hf"
"1311","(1)f2co + (1)h2 + (1)nh3 -> (1)formamide + (2)hf"
"1312","(1)f2co + (1)ch4 + (1)h2o -> (1)glyoxal + (1)h2 + (2)hf"
"1313","(1)f2co + (2)h2 -> (1)h2co + (2)hf"
"1314","(1)f2co + (1)ch4 -> (1)hccf + (1)h2o + (1)hf"
"1315","(1)f2co + (1)nh3 -> (1)hcno + (2)hf"
"1316","(1)f2co + (1)h2 + (1)nh3 -> (1)hcn + (1)h2o + (2)hf"
"1317","(1)f2co + (1)h2 -> (1)hcof + (1)hf"
"1318","(1)f2co + (2)h2 + (1)nh3 -> (1)hno + (1)ch4 + (2)hf"
"1319","(1)f2co + (1)nh3 -> (1)hocn + (2)hf"
"1320","(1)f2co + (3)h2 -> (1)hof + (1)ch4 + (1)hf"
"1321","(1)f2co + (1)nh3 -> (1)honc + (2)hf"
"1322","(1)f2co + (3)h2 -> (1)methanol + (2)hf"
"1323","(1)f2co + (3)h2 + (1)nh3 -> (1)nh2f + (1)ch4 + (1)h2o + (1)hf"
"1324","(1)f2co + (1)h2 + (1)ch4 -> (1)oxirane + (2)hf"
"1325","(1)f2co + (1)ch4 -> (1)oxirene + (2)hf"
"1326","(1)f2co + (2)ch4 -> (1)propyne + (1)h2o + (2)hf"
"1327","(1)f2co + (3)ch4 -> (1)tetrahedrane + (2)h2 + (1)h2o + (2)hf"
"1328","(1)f2co + (2)h2 -> (1)t-hcoh + (2)hf"
"1329","(1)f2o + (1)h2 -> (1)f2 + (1)h2o"
"1330","(1)f2o + (2)ch4 -> (1)fccf + (3)h2 + (1)h2o"
"1331","(1)f2o + (1)nh3 -> (1)fno + (1)h2 + (1)hf"
"1332","(1)f2o + (1)ch4 + (1)nh3 -> (1)formamide + (1)h2 + (2)hf"
"1333","(1)f2o + (2)ch4 + (1)h2o -> (1)glyoxal + (3)h2 + (2)hf"
"1334","(1)f2o + (1)ch4 -> (1)h2co + (2)hf"
"1335","(1)f2o + (2)ch4 -> (1)hccf + (2)h2 + (1)h2o + (1)hf"
"1336","(1)f2o + (1)ch4 + (1)nh3 -> (1)hcno + (2)h2 + (2)hf"
"1337","(1)f2o + (1)ch4 -> (1)hcof + (1)h2 + (1)hf"
"1338","(1)f2o + (1)nh3 -> (1)hno + (2)hf"
"1339","(1)f2o + (1)ch4 + (1)nh3 -> (1)hocn + (2)h2 + (2)hf"
"1340","(1)f2o + (1)h2 -> (1)hof + (1)hf"
"1341","(1)f2o + (1)ch4 + (1)nh3 -> (1)honc + (2)h2 + (2)hf"
"1342","(1)f2o + (1)h2 + (1)ch4 -> (1)methanol + (2)hf"
"1343","(1)f2o + (1)h2 + (1)nh3 -> (1)nh2f + (1)h2o + (1)hf"
"1344","(1)f2o + (2)ch4 -> (1)oxirane + (1)h2 + (2)hf"
"1345","(1)f2o + (2)ch4 -> (1)oxirene + (2)h2 + (2)hf"
"1346","(1)f2o + (1)ch4 -> (1)t-hcoh + (2)hf"
"1347","(1)f2 + (2)ch4 -> (1)fccf + (4)h2"
"1348","(1)f2 + (1)nh3 + (1)h2o -> (1)fno + (2)h2 + (1)hf"
"1349","(1)f2 + (2)ch4 -> (1)hccf + (3)h2 + (1)hf"
"1350","(1)f2 + (1)ch4 + (1)h2o -> (1)hcof + (2)h2 + (1)hf"
"1351","(1)f2 + (1)h2o -> (1)hof + (1)hf"
"1352","(1)f2 + (1)nh3 -> (1)nh2f + (1)hf"
"1353","(1)fccf + (2)h2 + (1)nh3 + (1)h2o -> (1)fno + (2)ch4 + (1)hf"
"1354","(1)fccf + (2)h2 + (1)nh3 + (1)h2o -> (1)formamide + (1)ch4 + (2)hf"
"1355","(1)fccf + (2)h2o -> (1)glyoxal + (2)hf"
"1356","(1)fccf + (3)h2 + (1)h2o -> (1)h2co + (1)ch4 + (2)hf"
"1357","(1)fccf + (1)h2 -> (1)hccf + (1)hf"
"1358","(1)fccf + (1)h2 + (1)nh3 + (1)h2o -> (1)hcno + (1)ch4 + (2)hf"
"1359","(1)fccf + (2)h2 + (1)nh3 -> (1)hcn + (1)ch4 + (2)hf"
"1360","(1)fccf + (2)h2 + (1)h2o -> (1)hcof + (1)ch4 + (1)hf"
"1361","(1)fccf + (1)h2 + (1)nh3 + (1)h2o -> (1)hocn + (1)ch4 + (2)hf"
"1362","(1)fccf + (4)h2 + (1)h2o -> (1)hof + (2)ch4 + (1)hf"
"1363","(1)fccf + (1)h2 + (1)nh3 + (1)h2o -> (1)honc + (1)ch4 + (2)hf"
"1364","(1)fccf + (4)h2 + (1)h2o -> (1)methanol + (1)ch4 + (2)hf"
"1365","(1)fccf + (4)h2 + (1)nh3 -> (1)nh2f + (2)ch4 + (1)hf"
"1366","(1)fccf + (2)h2 + (1)h2o -> (1)oxirane + (2)hf"
"1367","(1)fccf + (1)h2 + (1)h2o -> (1)oxirene + (2)hf"
"1368","(1)fccf + (1)h2 + (1)ch4 -> (1)propyne + (2)hf"
"1369","(1)fccf + (2)ch4 -> (1)tetrahedrane + (1)h2 + (2)hf"
"1370","(1)fccf + (3)h2 + (1)h2o -> (1)t-hcoh + (1)ch4 + (2)hf"
"1371","(1)fno + (1)ch4 -> (1)formamide + (1)hf"
"1372","(1)fno + (2)ch4 + (1)h2o -> (1)glyoxal + (2)h2 + (1)nh3 + (1)hf"
"1373","(1)fno + (1)h2 + (1)ch4 -> (1)h2co + (1)nh3 + (1)hf"
"1374","(1)fno + (2)ch4 -> (1)hccf + (1)h2 + (1)nh3 + (1)h2o"
"1375","(1)fno + (1)ch4 -> (1)hcno + (1)h2 + (1)hf"
"1376","(1)fno + (1)ch4 -> (1)hcn + (1)h2o + (1)hf"
"1377","(1)fno + (1)ch4 -> (1)hcof + (1)nh3"
"1378","(1)fno + (1)h2 -> (1)hno + (1)hf"
"1379","(1)fno + (1)ch4 -> (1)hocn + (1)h2 + (1)hf"
"1380","(1)fno + (2)h2 -> (1)hof + (1)nh3"
"1381","(1)fno + (1)ch4 -> (1)honc + (1)h2 + (1)hf"
"1382","(1)fno + (2)h2 + (1)ch4 -> (1)methanol + (1)nh3 + (1)hf"
"1383","(1)fno + (2)h2 -> (1)nh2f + (1)h2o"
"1384","(1)fno + (2)ch4 -> (1)oxirane + (1)nh3 + (1)hf"
"1385","(1)fno + (2)ch4 -> (1)oxirene + (1)h2 + (1)nh3 + (1)hf"
"1386","(1)fno + (1)h2 + (1)ch4 -> (1)t-hcoh + (1)nh3 + (1)hf"
"1387","(1)fno + (1)h2 + (1)nh3 -> (1)t-n2h2 + (1)h2o + (1)hf"
"1388","(1)formamide + (1)ch4 + (1)h2o -> (1)glyoxal + (2)h2 + (1)nh3"
"1389","(1)formamide + (1)h2 -> (1)h2co + (1)nh3"
"1390","(1)formamide + (1)ch4 + (1)hf -> (1)hccf + (1)h2 + (1)nh3 + (1)h2o"
"1391","(1)formamide -> (1)hcno + (1)h2"
"1392","(1)formamide -> (1)hcn + (1)h2o"
"1393","(1)formamide + (1)hf -> (1)hcof + (1)nh3"
"1394","(1)formamide + (1)h2 -> (1)hno + (1)ch4"
"1395","(1)formamide -> (1)hocn + (1)h2"
"1396","(1)formamide + (2)h2 + (1)hf -> (1)hof + (1)ch4 + (1)nh3"
"1397","(1)formamide -> (1)honc + (1)h2"
"1398","(1)formamide + (2)h2 -> (1)methanol + (1)nh3"
"1399","(1)formamide + (2)h2 + (1)hf -> (1)nh2f + (1)ch4 + (1)h2o"
"1400","(1)formamide + (1)ch4 -> (1)oxirane + (1)nh3"
"1401","(1)formamide + (1)ch4 -> (1)oxirene + (1)h2 + (1)nh3"
"1402","(1)formamide + (2)ch4 -> (1)propyne + (1)h2 + (1)nh3 + (1)h2o"
"1403","(1)formamide + (3)ch4 -> (1)tetrahedrane + (3)h2 + (1)nh3 + (1)h2o"
"1404","(1)formamide + (1)h2 -> (1)t-hcoh + (1)nh3"
"1405","(1)formamide + (1)h2 + (1)nh3 -> (1)t-n2h2 + (1)ch4 + (1)h2o"
"1406","(1)glyoxal + (3)h2 -> (1)h2co + (1)ch4 + (1)h2o"
"1407","(1)glyoxal + (1)h2 + (1)hf -> (1)hccf + (2)h2o"
"1408","(1)glyoxal + (1)h2 + (1)nh3 -> (1)hcno + (1)ch4 + (1)h2o"
"1409","(1)glyoxal + (2)h2 + (1)nh3 -> (1)hcn + (1)ch4 + (2)h2o"
"1410","(1)glyoxal + (2)h2 + (1)hf -> (1)hcof + (1)ch4 + (1)h2o"
"1411","(1)glyoxal + (3)h2 + (1)nh3 -> (1)hno + (2)ch4 + (1)h2o"
"1412","(1)glyoxal + (1)h2 + (1)nh3 -> (1)hocn + (1)ch4 + (1)h2o"
"1413","(1)glyoxal + (4)h2 + (1)hf -> (1)hof + (2)ch4 + (1)h2o"
"1414","(1)glyoxal + (1)h2 + (1)nh3 -> (1)honc + (1)ch4 + (1)h2o"
"1415","(1)glyoxal + (4)h2 -> (1)methanol + (1)ch4 + (1)h2o"
"1416","(1)glyoxal + (2)h2 -> (1)oxirane + (1)h2o"
"1417","(1)glyoxal + (1)h2 -> (1)oxirene + (1)h2o"
"1418","(1)glyoxal + (1)h2 + (1)ch4 -> (1)propyne + (2)h2o"
"1419","(1)glyoxal + (2)ch4 -> (1)tetrahedrane + (1)h2 + (2)h2o"
"1420","(1)glyoxal + (3)h2 -> (1)t-hcoh + (1)ch4 + (1)h2o"
"1421","(1)h2co + (1)ch4 + (1)hf -> (1)hccf + (2)h2 + (1)h2o"
"1422","(1)h2co + (1)nh3 -> (1)hcno + (2)h2"
"1423","(1)h2co + (1)nh3 -> (1)hcn + (1)h2 + (1)h2o"
"1424","(1)h2co + (1)hf -> (1)hcof + (1)h2"
"1425","(1)h2co + (1)nh3 -> (1)hno + (1)ch4"
"1426","(1)h2co + (1)nh3 -> (1)hocn + (2)h2"
"1427","(1)h2co + (1)h2 + (1)hf -> (1)hof + (1)ch4"
"1428","(1)h2co + (1)nh3 -> (1)honc + (2)h2"
"1429","(1)h2co + (1)h2 -> (1)methanol"
"1430","(1)h2co + (1)ch4 -> (1)oxirane + (1)h2"
"1431","(1)h2co + (1)ch4 -> (1)oxirene + (2)h2"
"1432","(1)h2co + (2)ch4 -> (1)propyne + (2)h2 + (1)h2o"
"1433","(1)h2co + (3)ch4 -> (1)tetrahedrane + (4)h2 + (1)h2o"
"1434","(1)h2co -> (1)t-hcoh"
"1435","(1)hccf + (1)nh3 + (1)h2o -> (1)hcno + (1)ch4 + (1)hf"
"1436","(1)hccf + (1)h2 + (1)nh3 -> (1)hcn + (1)ch4 + (1)hf"
"1437","(1)hccf + (1)h2 + (1)h2o -> (1)hcof + (1)ch4"
"1438","(1)hccf + (1)nh3 + (1)h2o -> (1)hocn + (1)ch4 + (1)hf"
"1439","(1)hccf + (3)h2 + (1)h2o -> (1)hof + (2)ch4"
"1440","(1)hccf + (1)nh3 + (1)h2o -> (1)honc + (1)ch4 + (1)hf"
"1441","(1)hccf + (3)h2 + (1)h2o -> (1)methanol + (1)ch4 + (1)hf"
"1442","(1)hccf + (3)h2 + (1)nh3 -> (1)nh2f + (2)ch4"
"1443","(1)hccf + (1)h2 + (1)h2o -> (1)oxirane + (1)hf"
"1444","(1)hccf + (1)h2o -> (1)oxirene + (1)hf"
"1445","(1)hccf + (1)ch4 -> (1)propyne + (1)hf"
"1446","(1)hccf + (2)ch4 -> (1)tetrahedrane + (2)h2 + (1)hf"
"1447","(1)hccf + (2)h2 + (1)h2o -> (1)t-hcoh + (1)ch4 + (1)hf"
"1448","(1)hcno + (1)h2 -> (1)hcn + (1)h2o"
"1449","(1)hcno + (1)h2 + (1)hf -> (1)hcof + (1)nh3"
"1450","(1)hcno + (2)h2 -> (1)hno + (1)ch4"
"1451","(1)hcno -> (1)hocn"
"1452","(1)hcno + (3)h2 + (1)hf -> (1)hof + (1)ch4 + (1)nh3"
"1453","(1)hcno -> (1)honc"
"1454","(1)hcno + (3)h2 -> (1)methanol + (1)nh3"
"1455","(1)hcno + (3)h2 + (1)hf -> (1)nh2f + (1)ch4 + (1)h2o"
"1456","(1)hcno + (1)h2 + (1)ch4 -> (1)oxirane + (1)nh3"
"1457","(1)hcno + (1)ch4 -> (1)oxirene + (1)nh3"
"1458","(1)hcno + (2)ch4 -> (1)propyne + (1)nh3 + (1)h2o"
"1459","(1)hcno + (3)ch4 -> (1)tetrahedrane + (2)h2 + (1)nh3 + (1)h2o"
"1460","(1)hcno + (2)h2 -> (1)t-hcoh + (1)nh3"
"1461","(1)hcno + (2)h2 + (1)nh3 -> (1)t-n2h2 + (1)ch4 + (1)h2o"
"1462","(1)hcn + (1)h2o + (1)hf -> (1)hcof + (1)nh3"
"1463","(1)hcn + (1)h2 + (1)h2o -> (1)hno + (1)ch4"
"1464","(1)hcn + (1)h2o -> (1)hocn + (1)h2"
"1465","(1)hcn + (1)h2o -> (1)honc + (1)h2"
"1466","(1)hcn + (2)h2 + (1)h2o -> (1)methanol + (1)nh3"
"1467","(1)hcn + (2)h2 + (1)hf -> (1)nh2f + (1)ch4"
"1468","(1)hcn + (1)ch4 + (1)h2o -> (1)oxirane + (1)nh3"
"1469","(1)hcn + (1)ch4 + (1)h2o -> (1)oxirene + (1)h2 + (1)nh3"
"1470","(1)hcn + (2)ch4 -> (1)propyne + (1)h2 + (1)nh3"
"1471","(1)hcn + (3)ch4 -> (1)tetrahedrane + (3)h2 + (1)nh3"
"1472","(1)hcn + (1)h2 + (1)h2o -> (1)t-hcoh + (1)nh3"
"1473","(1)hcn + (1)h2 + (1)nh3 -> (1)t-n2h2 + (1)ch4"
"1474","(1)hcof + (1)h2 + (1)nh3 -> (1)hno + (1)ch4 + (1)hf"
"1475","(1)hcof + (1)nh3 -> (1)hocn + (1)h2 + (1)hf"
"1476","(1)hcof + (2)h2 -> (1)hof + (1)ch4"
"1477","(1)hcof + (1)nh3 -> (1)honc + (1)h2 + (1)hf"
"1478","(1)hcof + (2)h2 -> (1)methanol + (1)hf"
"1479","(1)hcof + (2)h2 + (1)nh3 -> (1)nh2f + (1)ch4 + (1)h2o"
"1480","(1)hcof + (1)ch4 -> (1)oxirane + (1)hf"
"1481","(1)hcof + (1)ch4 -> (1)oxirene + (1)h2 + (1)hf"
"1482","(1)hcof + (2)ch4 -> (1)propyne + (1)h2 + (1)h2o + (1)hf"
"1483","(1)hcof + (3)ch4 -> (1)tetrahedrane + (3)h2 + (1)h2o + (1)hf"
"1484","(1)hcof + (1)h2 -> (1)t-hcoh + (1)hf"
"1485","(1)hno + (1)ch4 -> (1)hocn + (2)h2"
"1486","(1)hno + (1)h2 + (1)hf -> (1)hof + (1)nh3"
"1487","(1)hno + (1)ch4 -> (1)honc + (2)h2"
"1488","(1)hno + (1)h2 + (1)ch4 -> (1)methanol + (1)nh3"
"1489","(1)hno + (1)h2 + (1)hf -> (1)nh2f + (1)h2o"
"1490","(1)hno + (2)ch4 -> (1)oxirane + (1)h2 + (1)nh3"
"1491","(1)hno + (2)ch4 -> (1)oxirene + (2)h2 + (1)nh3"
"1492","(1)hno + (1)ch4 -> (1)t-hcoh + (1)nh3"
"1493","(1)hno + (1)nh3 -> (1)t-n2h2 + (1)h2o"
"1494","(1)hocn + (3)h2 + (1)hf -> (1)hof + (1)ch4 + (1)nh3"
"1495","(1)hocn -> (1)honc"
"1496","(1)hocn + (3)h2 -> (1)methanol + (1)nh3"
"1497","(1)hocn + (3)h2 + (1)hf -> (1)nh2f + (1)ch4 + (1)h2o"
"1498","(1)hocn + (1)h2 + (1)ch4 -> (1)oxirane + (1)nh3"
"1499","(1)hocn + (1)ch4 -> (1)oxirene + (1)nh3"
"1500","(1)hocn + (2)ch4 -> (1)propyne + (1)nh3 + (1)h2o"
"1501","(1)hocn + (3)ch4 -> (1)tetrahedrane + (2)h2 + (1)nh3 + (1)h2o"
"1502","(1)hocn + (2)h2 -> (1)t-hcoh + (1)nh3"
"1503","(1)hocn + (2)h2 + (1)nh3 -> (1)t-n2h2 + (1)ch4 + (1)h2o"
"1504","(1)hof + (1)ch4 + (1)nh3 -> (1)honc + (3)h2 + (1)hf"
"1505","(1)hof + (1)ch4 -> (1)methanol + (1)hf"
"1506","(1)hof + (1)nh3 -> (1)nh2f + (1)h2o"
"1507","(1)hof + (2)ch4 -> (1)oxirane + (2)h2 + (1)hf"
"1508","(1)hof + (2)ch4 -> (1)oxirene + (3)h2 + (1)hf"
"1509","(1)hof + (1)ch4 -> (1)t-hcoh + (1)h2 + (1)hf"
"1510","(1)honc + (3)h2 -> (1)methanol + (1)nh3"
"1511","(1)honc + (3)h2 + (1)hf -> (1)nh2f + (1)ch4 + (1)h2o"
"1512","(1)honc + (1)h2 + (1)ch4 -> (1)oxirane + (1)nh3"
"1513","(1)honc + (1)ch4 -> (1)oxirene + (1)nh3"
"1514","(1)honc + (2)ch4 -> (1)propyne + (1)nh3 + (1)h2o"
"1515","(1)honc + (3)ch4 -> (1)tetrahedrane + (2)h2 + (1)nh3 + (1)h2o"
"1516","(1)honc + (2)h2 -> (1)t-hcoh + (1)nh3"
"1517","(1)honc + (2)h2 + (1)nh3 -> (1)t-n2h2 + (1)ch4 + (1)h2o"
"1518","(1)methanol + (1)ch4 -> (1)oxirane + (2)h2"
"1519","(1)methanol + (1)ch4 -> (1)oxirene + (3)h2"
"1520","(1)methanol + (2)ch4 -> (1)propyne + (3)h2 + (1)h2o"
"1521","(1)methanol + (3)ch4 -> (1)tetrahedrane + (5)h2 + (1)h2o"
"1522","(1)methanol -> (1)t-hcoh + (1)h2"
"1523","(1)nh2f + (1)nh3 -> (1)t-n2h2 + (1)h2 + (1)hf"
"1524","(1)oxirane -> (1)oxirene + (1)h2"
"1525","(1)oxirane + (1)ch4 -> (1)propyne + (1)h2 + (1)h2o"
"1526","(1)oxirane + (2)ch4 -> (1)tetrahedrane + (3)h2 + (1)h2o"
"1527","(1)oxirane + (1)h2 -> (1)t-hcoh + (1)ch4"
"1528","(1)oxirene + (1)ch4 -> (1)propyne + (1)h2o"
"1529","(1)oxirene + (2)ch4 -> (1)tetrahedrane + (2)h2 + (1)h2o"
"1530","(1)oxirene + (2)h2 -> (1)t-hcoh + (1)ch4"
"1531","(1)propyne + (1)ch4 -> (1)tetrahedrane + (2)h2"
"1532","(1)propyne + (2)h2 + (1)h2o -> (1)t-hcoh + (2)ch4"
"1533","(1)tetrahedrane + (4)h2 + (1)h2o -> (1)t-hcoh + (3)ch4"
"1534","(1)acetaldehyde + (3)h2 ->  + (2)ch4 + (1)h2o"
"1535","(2)bf3 + (6)h2 ->  + (1)b2h6 + (6)hf"
"1536","(2)bh3 ->  + (1)b2h6"
"1537","(1)c2 + (4)h2 ->  + (2)ch4"
"1538","(1)c2h2 + (3)h2 ->  + (2)ch4"
"1539","(1)c2h3f + (3)h2 ->  + (2)ch4 + (1)hf"
"1540","(1)c2h4 + (2)h2 ->  + (2)ch4"
"1541","(1)c2h6 + (1)h2 ->  + (2)ch4"
"1542","(1)ch3nh2 + (1)h2 ->  + (1)ch4 + (1)nh3"
"1543","(1)cyclopropane + (3)h2 ->  + (3)ch4"
"1544","(1)foof + (3)h2 ->  + (2)h2o + (2)hf"
"1545","(1)formic + (3)h2 ->  + (1)ch4 + (2)h2o"
"1546","(1)hnco + (4)h2 ->  + (1)ch4 + (1)nh3 + (1)h2o"
"1547","(1)hnnn + (4)h2 ->  + (3)nh3"
"1548","(1)hooh + (1)h2 ->  + (2)h2o"
"1549","(1)ketene + (4)h2 ->  + (2)ch4 + (1)h2o"
"1550","(1)n2h4 + (1)h2 ->  + (2)nh3"
"1551","(1)n2o + (4)h2 ->  + (2)nh3 + (1)h2o"
"1552","(1)n2o4 + (7)h2 ->  + (2)nh3 + (4)h2o"
"1553","(1)nccn + (7)h2 ->  + (2)ch4 + (2)nh3"
"1554","(1)nh2oh + (1)h2 ->  + (1)nh3 + (1)h2o"
"1555","(1)o3 + (3)h2 ->  + (3)h2o"
"1556","(1)propane + (2)h2 ->  + (3)ch4"
"1557","(1)t-hono + (3)h2 ->  + (1)nh3 + (2)h2o"
"1558","(1)allene + (4)h2 ->  + (3)ch4"
"1559","(2)bhf2 + (4)h2 ->  + (1)b2h6 + (4)hf"
"1560","(2)bn + (6)h2 ->  + (1)b2h6 + (2)nh3"
"1561","(1)c2f4 + (6)h2 ->  + (2)ch4 + (4)hf"
"1562","(1)cf2 + (3)h2 ->  + (1)ch4 + (2)hf"
"1563","(1)cf4 + (4)h2 ->  + (1)ch4 + (4)hf"
"1564","(1)ch2c + (3)h2 ->  + (2)ch4"
"1565","(1)ch2f2 + (2)h2 ->  + (1)ch4 + (2)hf"
"1566","(1)ch2nh + (2)h2 ->  + (1)ch4 + (1)nh3"
"1567","(1)ch2-sing + (1)h2 ->  + (1)ch4"
"1568","(1)ch3f + (1)h2 ->  + (1)ch4 + (1)hf"
"1569","(1)c-hcoh + (2)h2 ->  + (1)ch4 + (1)h2o"
"1570","(1)c-hono + (3)h2 ->  + (1)nh3 + (2)h2o"
"1571","(1)c-n2h2 + (2)h2 ->  + (2)nh3"
"1572","(1)co2 + (4)h2 ->  + (1)ch4 + (2)h2o"
"1573","(1)cyclobutadiene + (6)h2 ->  + (4)ch4"
"1574","(1)cyclopropene + (4)h2 ->  + (3)ch4"
"1575","(1)dioxetane + (4)h2 ->  + (2)ch4 + (2)h2o"
"1576","(1)dioxirane + (3)h2 ->  + (1)ch4 + (2)h2o"
"1577","(1)f2co + (4)h2 ->  + (1)ch4 + (1)h2o + (2)hf"
"1578","(1)f2o + (2)h2 ->  + (1)h2o + (2)hf"
"1579","(1)f2 + (1)h2 ->  + (2)hf"
"1580","(1)fccf + (5)h2 ->  + (2)ch4 + (2)hf"
"1581","(1)fno + (3)h2 ->  + (1)nh3 + (1)h2o + (1)hf"
"1582","(1)formamide + (3)h2 ->  + (1)ch4 + (1)nh3 + (1)h2o"
"1583","(1)glyoxal + (5)h2 ->  + (2)ch4 + (2)h2o"
"1584","(1)h2co + (2)h2 ->  + (1)ch4 + (1)h2o"
"1585","(1)hccf + (4)h2 ->  + (2)ch4 + (1)hf"
"1586","(1)hcno + (4)h2 ->  + (1)ch4 + (1)nh3 + (1)h2o"
"1587","(1)hcn + (3)h2 ->  + (1)ch4 + (1)nh3"
"1588","(1)hcof + (3)h2 ->  + (1)ch4 + (1)h2o + (1)hf"
"1589","(1)hno + (2)h2 ->  + (1)nh3 + (1)h2o"
"1590","(1)hocn + (4)h2 ->  + (1)ch4 + (1)nh3 + (1)h2o"
"1591","(1)hof + (1)h2 ->  + (1)h2o + (1)hf"
"1592","(1)honc + (4)h2 ->  + (1)ch4 + (1)nh3 + (1)h2o"
"1593","(1)methanol + (1)h2 ->  + (1)ch4 + (1)h2o"
"1594","(1)nh2f + (1)h2 ->  + (1)nh3 + (1)hf"
"1595","(1)oxirane + (3)h2 ->  + (2)ch4 + (1)h2o"
"1596","(1)oxirene + (4)h2 ->  + (2)ch4 + (1)h2o"
"1597","(1)propyne + (4)h2 ->  + (3)ch4"
"1598","(1)tetrahedrane + (6)h2 ->  + (4)ch4"
"1599","(1)t-hcoh + (2)h2 ->  + (1)ch4 + (1)h2o"
"1600","(1)t-n2h2 + (2)h2 ->  + (2)nh3"


==> anc/data/TQ_vs_TQf_species.csv <==
"","raw_DZ...Species..."
"1","acetaldehyde"
"2","b2h6"
"3","bf3"
"4","bh3"
"5","c2"
"6","c2h2"
"7","c2h3f"
"8","c2h4"
"9","c2h6"
"10","ch3nh2"
"11","ch4"
"12","cyclopropane"
"13","foof"
"14","formic"
"15","h2"
"16","h2o"
"17","hf"
"18","hnco"
"19","hnnn"
"20","hooh"
"21","ketene"
"22","n2h4"
"23","n2o"
"24","n2o4"
"25","nccn"
"26","nh2oh"
"27","nh3"
"28","o3"
"29","propane"
"30","t-hono"
"31","allene"
"32","bhf2"
"33","bn"
"34","c2f4"
"35","cf2"
"36","cf4"
"37","ch2c"
"38","ch2f2"
"39","ch2nh"
"40","ch2-sing"
"41","ch3f"
"42","c-hcoh"
"43","c-hono"
"44","c-n2h2"
"45","co2"
"46","cyclobutadiene"
"47","cyclopropene"
"48","dioxetane"
"49","dioxirane"
"50","f2co"
"51","f2o"
"52","f2"
"53","fccf"
"54","fno"
"55","formamide"
"56","glyoxal"
"57","h2co"
"58","hccf"
"59","hcno"
"60","hcn"
"61","hcof"
"62","hno"
"63","hocn"
"64","hof"
"65","honc"
"66","methanol"
"67","nh2f"
"68","oxirane"
"69","oxirene"
"70","propyne"
"71","tetrahedrane"
"72","t-hcoh"
"73","t-n2h2"


==> anc/data/mri_vs_qL.R <==
# This .R script tests if (TQf) can be used as a reliable predictor of the size
# of post(T) contributions to raw and reaction energies
#
#
library(ggplot2)
library(tidyr)
library(tibble)
library(hrbrthemes)
library(dplyr)
library(RColorBrewer)
library(stringr)
library(data.table)
library(boot)
rm(list = ls())

options(max.print=100000)

nboot <- 10000
#########################################################
# CONSTANTS
au2kcal = 627.5186025

####################################################################
# FUNCATIONS

# Greatest commond denominator for set of integers
gcd <- function(a)
{
  m <- max(a)
  for (i in ceiling(sqrt(max(a))):2 )
  {
    g <- a %% i
    if (all(g ==0)) return (i)
  }
  return(1)
}


# Room mean squared
rms <- function(x)
{
  return (sqrt(mean(x^2)))
}


# RMSD but without average (assuming average is zero)
rmst <- function(data) {
  d <- data
  return(sqrt(sum(d^2)/(length(data) - 1.)))
}


bs_vals <- function(func, vals, idx) {
  d <- vals[idx,]
  return(func(d))
}


##########################################################
# LOAD THE DATA

# THIS WILL CONTAIN SPECIES MISSIG DATA
setwd('/Users/37348458/Documents/publications/XXX_pTQf/scripts')
foo_DZ <- read.csv('data_pVDZ.csv')

#take out h as it has no correlation and screws up some fits
foo_DZ <- foo_DZ[foo_DZ$Species != "h",]


####################################################################
# GRAB JUST THE DATA WE NEED
#

raw_DZ <- data.frame(Species = foo_DZ$Species)

raw_DZ[["count_val_e"]] <- foo_DZ$count_val_e
raw_DZ[["count_H"]] <- foo_DZ$count_H
raw_DZ[["count_B"]] <- foo_DZ$count_B
raw_DZ[["count_C"]] <- foo_DZ$count_C
raw_DZ[["count_N"]] <- foo_DZ$count_N
raw_DZ[["count_O"]] <- foo_DZ$count_O
raw_DZ[["count_F"]] <- foo_DZ$count_F

raw_DZ[["CCSDT(Q)L : DZ"]] <- foo_DZ$CCSDT.Q._L.cc.pVDZ
raw_DZ[["CCSD(TQf) : DZ"]] <- foo_DZ$CCSD.TQf..cc.pVDZ
raw_DZ[["CCSD(TQ) : DZ"]] <- foo_DZ$CCSD.TQ..cc.pVDZ
raw_DZ[["CCSD(T) : DZ"]] <- foo_DZ$CCSD.T..cc.pVDZ
raw_DZ[["CCSD : DZ"]] <- foo_DZ$CCSD.cc.pVDZ
raw_DZ[["SCF : DZ"]] <- foo_DZ$SCF.cc.pVDZ

raw_DZ[["Max T1 A"]] <- foo_DZ$Max.T1_A.CCSD
raw_DZ[["Max T2 AB"]] <- foo_DZ$Max.T2_AB.CCSD
raw_DZ[["% (T) TAE"]] <- foo_DZ$X..T..TAE

#Drop empty values (NaNs)
raw_DZ <- na.omit(raw_DZ)

par(mfrow=c(1,3), mar=c(6,2,6,1))
#plot(abs(raw_DZ[["Max T1 A"]]), raw_DZ[["CCSDT(Q)L : DZ"]] - raw_DZ[["CCSD(TQf) : DZ"]],
#    ylim=c(-0.008, 0))
plot(abs(raw_DZ[["Max T2 AB"]]), raw_DZ[["CCSDT(Q)L : DZ"]] - raw_DZ[["CCSD(TQf) : DZ"]],
     ylim=c(-0.008, 0), xlab="", ylab="" )
plot(raw_DZ[["% (T) TAE"]], raw_DZ[["CCSDT(Q)L : DZ"]] - raw_DZ[["CCSD(TQf) : DZ"]],
     ylim=c(-0.008, 0), yaxt="n", xlab="")
plot(raw_DZ[["CCSD(TQf) : DZ"]] - raw_DZ[["CCSD : DZ"]], raw_DZ[["CCSDT(Q)L : DZ"]] - raw_DZ[["CCSD(TQf) : DZ"]],
     ylim=c(-0.008, 0), yaxt="n", xlab="")

stop()

####################################################################
# ADD IN THE DATA WE NEED
#
raw_DZ[["CCSDT(Q)L - CCSD(T) : DZ"]] <- raw_DZ[["CCSDT(Q)L : DZ"]] - raw_DZ[["CCSD(T) : DZ"]]
raw_DZ[["CCSDT(Q)L - CCSD(TQf) : DZ"]] <- raw_DZ[["CCSDT(Q)L : DZ"]] - raw_DZ[["CCSD(TQf) : DZ"]]

raw_DZ[["CCSD(T) - CCSD : DZ"]] <- raw_DZ[["CCSD(T) : DZ"]] - raw_DZ[["CCSD : DZ"]]
raw_DZ[["CCSD(TQf) - CCSD : DZ"]] <- raw_DZ[["CCSD(TQf) : DZ"]] - raw_DZ[["CCSD : DZ"]]

raw_DZ[["%(T) TAE"]] <- (raw_DZ[["CCSD(T) : DZ"]] - raw_DZ[["CCSD : DZ"]])/raw_DZ[["CCSD(T) : DZ"]]

####################################################################
# Goodson fits
goodson_cf_tqf_dz <- function(df)
{
  return(
    df[["(CCSD)^2 / SCF : DZ"]] 
    + df[["(CCSD(TQf) - CCSD)^2 / CCSD : DZ"]] 
    + 2*df[["(CCSD(TQf) - CCSD)*CCSD / SCF : DZ"]]
  )
}

goodson_cf_t_dz <- function(df)
{
  return(
    df[["(CCSD)^2 / SCF : DZ"]] 
    + df[["(CCSD(T) - CCSD)^2 / CCSD : DZ"]] 
    + 2*df[["(CCSD(T) - CCSD)*CCSD / SCF : DZ"]]
  )
}

goodson_r_tqf_dz <- function(df)
{
  return(
    df[["(CCSD(TQf) - CCSD)^2 / CCSD : DZ"]] 
    + df[["(CCSD(TQf) - CCSD)^3 / CCSD^2 : DZ"]]
  )
}

goodson_r_t_dz <- function(df)
{
  return(
    df[["(CCSD(T) - CCSD)^2 / CCSD : DZ"]] 
    + df[["(CCSD(T) - CCSD)^3 / CCSD^2 : DZ"]]
  )
}

goodson_q_tqf_dz <- function(df)
{
  return(
    2*df[["(CCSD(TQf) - CCSD)^2 / CCSD : DZ"]] 
    + 5*df[["(CCSD(TQf) - CCSD)^3 / CCSD^2 : DZ"]]
  )
}

goodson_q_t_dz <- function(df)
{
  return(
    2*df[["(CCSD(T) - CCSD)^2 / CCSD : DZ"]] 
    + 5*df[["(CCSD(T) - CCSD)^3 / CCSD^2 : DZ"]]
  )
}

raw_DZ[["Goodson CF (T) : DZ"]] <- goodson_cf_t_dz(raw_DZ)
raw_DZ[["Goodson CF (TQf) : DZ"]] <- goodson_cf_tqf_dz(raw_DZ)
raw_DZ[["Goodson R (T) : DZ"]] <- goodson_r_t_dz(raw_DZ)
raw_DZ[["Goodson R (TQf) : DZ"]] <- goodson_r_tqf_dz(raw_DZ)
raw_DZ[["Goodson Q (T) : DZ"]] <- goodson_q_t_dz(raw_DZ)
raw_DZ[["Goodson Q (TQf) : DZ"]] <- goodson_q_tqf_dz(raw_DZ)

model_lin_t <- nls(`CCSDT(Q)L - CCSD(T) : DZ` ~ b*raw_DZ[["CCSD(T) - CCSD : DZ"]], data=raw_DZ, start=c(b=1), control=nls.control(printEval=TRUE))
summary(model_lin_t)
raw_DZ[["Linear (T) : DZ"]] <- predict(model_lin_t)

model_cf_t <- nls(`CCSDT(Q)L - CCSD(T) : DZ` ~ b*goodson_cf_t_dz(raw_DZ), data=raw_DZ, start=c(b=1), control=nls.control(printEval=TRUE))
summary(model_cf_t)
raw_DZ[["CF (T) : DZ"]] <- predict(model_cf_t)

model_lin_tqf <- nls(`CCSDT(Q)L - CCSD(TQf) : DZ` ~ b*raw_DZ[["CCSD(TQf) - CCSD : DZ"]], data=raw_DZ, start=c(b=1), control=nls.control(printEval=TRUE))
summary(model_lin_tqf)
raw_DZ[["Linear (TQf) : DZ"]] <- predict(model_lin_tqf)

model_cf_tqf <- nls(`CCSDT(Q)L - CCSD(TQf) : DZ` ~ b*goodson_cf_tqf_dz(raw_DZ), data=raw_DZ, start=c(b=1), control=nls.control(printEval=TRUE))
summary(model_cf_tqf)
raw_DZ[["CF (TQf) : DZ"]] <- predict(model_cf_tqf)




==> anc/data/predict_qL.R <==
# This .R script tests if (TQf) can be used as a reliable predictor of the size
# of post(T) contributions to raw and reaction energies
#
#
library(ggplot2)
library(tidyr)
library(tibble)
library(hrbrthemes)
library(dplyr)
library(RColorBrewer)
library(stringr)
library(data.table)
library(boot)
rm(list = ls())

options(max.print = 100000)



#MODIFY THESE TO CONTROL BOOTSTRAP
nboot <- 10000
do_boot <- TRUE

#########################################################
# CONSTANTS
au2kcal = 627.5186025

####################################################################
# FUNCATIONS

# Greatest common denominator for set of integers
gcd <- function(a)
{
  m <- max(a)
  for (i in ceiling(sqrt(max(a))):2 )
  {
    g <- a %% i
    if (all(g == 0)) return(i)
  }
  return(1)
}


# Room mean squared
rms <- function(x)
{
  return(sqrt(mean(x^2)))
}


# RMSD but without average (assuming average is zero)
rmst <- function(data) {
  d <- data
  return(sqrt(sum(d^2)/(length(data) - 1.)))
}


bs_vals <- function(func, vals, idx) {
  d <- vals[idx,]
  return(func(d))
}


##########################################################
# LOAD THE DATA

# THIS WILL CONTAIN SPECIES MISSIG DATA
setwd('/Users/37348458/Documents/publications/XXX_pTQf/scripts')
foo_DZ <- read.csv('data_pVDZ.csv')

#take out h as it has no correlation and screws up some fits
foo_DZ <- foo_DZ[foo_DZ$Species != "h",]


####################################################################
# GRAB JUST THE DATA WE NEED
#

raw_DZ <- data.frame(Species = foo_DZ$Species)

raw_DZ[["count_val_e"]] <- foo_DZ$count_val_e
raw_DZ[["count_H"]] <- foo_DZ$count_H
raw_DZ[["count_B"]] <- foo_DZ$count_B
raw_DZ[["count_C"]] <- foo_DZ$count_C
raw_DZ[["count_N"]] <- foo_DZ$count_N
raw_DZ[["count_O"]] <- foo_DZ$count_O
raw_DZ[["count_F"]] <- foo_DZ$count_F

raw_DZ[["CCSDT(Q)L : DZ"]] <- foo_DZ$CCSDT.Q._L.cc.pVDZ
raw_DZ[["CCSD(TQf) : DZ"]] <- foo_DZ$CCSD.TQf..cc.pVDZ
raw_DZ[["CCSD(T) : DZ"]] <- foo_DZ$CCSD.T..cc.pVDZ
raw_DZ[["CCSD : DZ"]] <- foo_DZ$CCSD.cc.pVDZ
raw_DZ[["SCF : DZ"]] <- foo_DZ$SCF.cc.pVDZ
raw_DZ[["% (T) TAE"]] <- foo_DZ$X..T..TAE

#Drop empty values (NaNs)
raw_DZ <- na.omit(raw_DZ)



####################################################################
# ADD IN THE DATA WE NEED
#
raw_DZ[["CCSD(T) - CCSD : DZ"]] <- raw_DZ[["CCSD(T) : DZ"]] - raw_DZ[["CCSD : DZ"]]
raw_DZ[["CCSD(TQf) - CCSD(T) : DZ"]] <- raw_DZ[["CCSD(TQf) : DZ"]] - raw_DZ[["CCSD(T) : DZ"]]
raw_DZ[["CCSD(TQf) - CCSD : DZ"]] <- raw_DZ[["CCSD(TQf) : DZ"]] - raw_DZ[["CCSD : DZ"]]
raw_DZ[["CCSDT(Q)L - CCSD(T) : DZ"]] <- raw_DZ[["CCSDT(Q)L : DZ"]] - raw_DZ[["CCSD(T) : DZ"]]
raw_DZ[["CCSDT(Q)L - CCSD(TQf) : DZ"]] <- raw_DZ[["CCSDT(Q)L : DZ"]] - raw_DZ[["CCSD(TQf) : DZ"]]
raw_DZ[["(CCSD)^2 / SCF : DZ"]] <- (raw_DZ[["CCSD : DZ"]])^2 /  raw_DZ[["SCF : DZ"]]
raw_DZ[["(CCSD(TQf) - CCSD)^2 / CCSD : DZ"]] <- (raw_DZ[["CCSD(TQf) : DZ"]] - raw_DZ[["CCSD : DZ"]])^2 /  raw_DZ[["CCSD : DZ"]]
raw_DZ[["(CCSD(TQf) - CCSD)^3 / CCSD^2 : DZ"]] <- (raw_DZ[["CCSD(TQf) : DZ"]] - raw_DZ[["CCSD : DZ"]])^3 /  raw_DZ[["CCSD : DZ"]]^2
raw_DZ[["(CCSD(T) - CCSD)^3 / CCSD^2 : DZ"]] <- (raw_DZ[["CCSD(T) : DZ"]] - raw_DZ[["CCSD : DZ"]])^3 /  raw_DZ[["CCSD : DZ"]]^2
raw_DZ[["(CCSD(T) - CCSD)^2 / CCSD : DZ"]] <- (raw_DZ[["CCSD(T) : DZ"]] - raw_DZ[["CCSD : DZ"]])^2 /  raw_DZ[["CCSD : DZ"]]
raw_DZ[["(CCSD(TQf) - CCSD)^2 / CCSD : DZ"]] <- (raw_DZ[["CCSD(TQf) : DZ"]] - raw_DZ[["CCSD : DZ"]])^2 /  raw_DZ[["CCSD : DZ"]]
raw_DZ[["(CCSD)^2 / SCF : DZ"]] <- (raw_DZ[["CCSD(T) : DZ"]])^2 /  raw_DZ[["SCF : DZ"]]
raw_DZ[["(CCSD(T) - CCSD)*CCSD / SCF : DZ"]] <- (raw_DZ[["CCSD(T) : DZ"]] - raw_DZ[["CCSD : DZ"]]) * raw_DZ[["CCSD : DZ"]]  /  raw_DZ[["SCF : DZ"]]
raw_DZ[["(CCSD(TQf) - CCSD)*CCSD / SCF : DZ"]] <- (raw_DZ[["CCSD(TQf) : DZ"]] - raw_DZ[["CCSD : DZ"]]) * raw_DZ[["CCSD : DZ"]]  /  raw_DZ[["SCF : DZ"]]


####################################################################
# Goodson fits
goodson_cf_tqf_dz <- function(df)
{
  return(
    df[["(CCSD)^2 / SCF : DZ"]] 
    + df[["(CCSD(TQf) - CCSD)^2 / CCSD : DZ"]] 
    + 2*df[["(CCSD(TQf) - CCSD)*CCSD / SCF : DZ"]]
  )
}

goodson_cf_t_dz <- function(df)
{
  return(
    df[["(CCSD)^2 / SCF : DZ"]] + df[["(CCSD(T) - CCSD)^2 / CCSD : DZ"]] + 2*df[["(CCSD(T) - CCSD)*CCSD / SCF : DZ"]]
  )
}

goodson_r_tqf_dz <- function(df)
{
  return(
    df[["(CCSD(TQf) - CCSD)^2 / CCSD : DZ"]]
  + df[["(CCSD(TQf) - CCSD)^3 / CCSD^2 : DZ"]]
  )
}

goodson_r_t_dz <- function(df)
{
  return(
    df[["(CCSD(T) - CCSD)^2 / CCSD : DZ"]] 
    + df[["(CCSD(T) - CCSD)^3 / CCSD^2 : DZ"]]
  )
}

goodson_q_tqf_dz <- function(df)
{
  return(
    2*df[["(CCSD(TQf) - CCSD)^2 / CCSD : DZ"]] 
    + 5*df[["(CCSD(TQf) - CCSD)^3 / CCSD^2 : DZ"]]
  )
}

goodson_q_t_dz <- function(df)
{
  return(
    2*df[["(CCSD(T) - CCSD)^2 / CCSD : DZ"]] 
    + 5*df[["(CCSD(T) - CCSD)^3 / CCSD^2 : DZ"]]
  )
}

raw_DZ[["Goodson CF (T) : DZ"]] <- goodson_cf_t_dz(raw_DZ)
raw_DZ[["Goodson CF (TQf) : DZ"]] <- goodson_cf_tqf_dz(raw_DZ)
raw_DZ[["Goodson R (T) : DZ"]] <- goodson_r_t_dz(raw_DZ)
raw_DZ[["Goodson R (TQf) : DZ"]] <- goodson_r_tqf_dz(raw_DZ)
raw_DZ[["Goodson Q (T) : DZ"]] <- goodson_q_t_dz(raw_DZ)
raw_DZ[["Goodson Q (TQf) : DZ"]] <- goodson_q_tqf_dz(raw_DZ)

model_lin_t <- nls(`CCSDT(Q)L - CCSD(T) : DZ` ~ b*raw_DZ[["CCSD(T) - CCSD : DZ"]], data = raw_DZ, start=c(b=1), control=nls.control(printEval=TRUE))
summary(model_lin_t)
raw_DZ[["Linear (T) : DZ"]] <- predict(model_lin_t)

model_cf_t <- nls(`CCSDT(Q)L - CCSD(T) : DZ` ~ b*goodson_cf_t_dz(raw_DZ), data = raw_DZ, start=c(b=1), control=nls.control(printEval=TRUE))
summary(model_cf_t)
raw_DZ[["CF (T) : DZ"]] <- predict(model_cf_t)


model_lin_tqf <- nls(`CCSDT(Q)L - CCSD(TQf) : DZ` ~ b*`CCSD(TQf) - CCSD : DZ`, data = raw_DZ, start=c(b=1), control=nls.control(printEval=TRUE))
summary(model_lin_tqf)
raw_DZ[["Linear (TQf) : DZ"]] <- predict(model_lin_tqf)


model_lin_t_tae <- nls(`CCSDT(Q)L - CCSD(TQf) : DZ` ~ b*(raw_DZ[["% (T) TAE"]]), data = raw_DZ, start=c(b=1), control=nls.control(printEval=TRUE))
summary(model_lin_t_tae)
raw_DZ[["Linear % (T) TAE : DZ"]] <- predict(model_lin_t_tae)

model_cf_tqf <- nls(`CCSDT(Q)L - CCSD(TQf) : DZ` ~ b*goodson_cf_tqf_dz(raw_DZ), data=raw_DZ, start=c(b=1), control=nls.control(printEval=TRUE))
summary(model_cf_tqf)
raw_DZ[["CF (TQf) : DZ"]] <- predict(model_cf_tqf)


####################################################################
# split data into reference and non-reference
#Split noref and ref data frames
ref_strs <- c("h2", "b2h6", "ch4", "h2o", "nh3", "hf")
tf <- rep(FALSE, times = nrow(raw_DZ))
for (i in 1:nrow(raw_DZ))
{
  if (any(ref_strs %in% raw_DZ$Species[i]))
  {
    tf[i] <- TRUE
  }
}
raw_DZ$is_ref <- tf

data_noref_DZ <- raw_DZ[raw_DZ$is_ref == FALSE, ]
data_ref_DZ <- raw_DZ[raw_DZ$is_ref == TRUE, ]

#remove any NaNs
ref <- data_ref_DZ

#double check that the references contain H2, CH4, NH3, and H2O
for (r in ref_strs)
{
  print(r)
  if (!any(ref$Species %in% r)) stop("Reference is missing")
}



####################################################################
# GENERATE REACTIONS DATA
#
# This proceeds via two steps. The first step generates the reaction names 
# and the number of references (negative indicates LHS and positive indicates RHS)
#
# Once these are generates, the rest of the columns of the dataframe are filled. 

make_rxns <- function(nonref_df, ref_df)
{
  
data <- nonref_df
ref <- ref_df
#we want only the pairs of species that share at least B, C, N, O, or F
rxn_names = c()
num_rct = c()
num_prd = c()
num_h2 = c()
num_b2h6 = c()
num_ch4 = c()
num_nh3 = c()
num_h2o = c()
num_hf = c()
species_lhs = c()
species_rhs = c()

#Pair reactions
for (i in 1:(nrow(data)-1))
{
  for (j in (i+1):nrow(data))
  {
      #screen all reactions without common heavy atom
      if (! ( (data$count_B[i]!=0 & data$count_B[j]!=0) 
           |  (data$count_C[i]!=0 & data$count_C[j]!=0) 
           |  (data$count_N[i]!=0 & data$count_N[j]!=0) 
           |  (data$count_O[i]!=0 & data$count_O[j]!=0)
           |  (data$count_F[i]!=0 & data$count_F[j]!=0) )
      ) next
  
      species_lhs = c(species_lhs, data$Species[i])
      species_rhs = c(species_rhs, data$Species[j])
      
      #reaction balancing #Original numbers
      n_rct  = 1
      n_prd  = 1
      n_h2   = 0  
      n_b2h6 = 0
      n_ch4  = 0
      n_nh3  = 0
      n_h2o  = 0
      n_hf   = 0
      delta_H = (n_prd*data$count_H[j] - n_rct*data$count_H[i]) + n_h2*2 + n_b2h6*6 + n_ch4*4 + n_nh3*3 + n_h2o*2 + n_hf*1
      delta_B = (n_prd*data$count_B[j] - n_rct*data$count_B[i]) + n_b2h6*2
      delta_C = (n_prd*data$count_C[j] - n_rct*data$count_C[i]) + n_ch4
      delta_N = (n_prd*data$count_N[j] - n_rct*data$count_N[i]) + n_nh3
      delta_O = (n_prd*data$count_O[j] - n_rct*data$count_O[i]) + n_h2o
      delta_F = (n_prd*data$count_F[j] - n_rct*data$count_F[i]) + n_hf
      #message(sprintf("%d, %d, %s -> %s : (%#.2f R, %#.2f P) [%#.2f H, %#.2f B, %#.2f C, %#.2f N, %#.2f O, %#.2f F] ", i, j, data$Species[i], data$Species[j], n_rct, n_prd, delta_H, delta_B, delta_C, delta_N, delta_O, delta_F))
      #message(sprintf("[%#.2f H2, %#.2f B2H6, %#.2f CH4, %#.2f NH3, %#.2f H2O, %#.2f HF] ", n_h2, n_b2h6, n_ch4, n_nh3, n_h2o, n_hf))

      
      #first Balance out B2H6
      n_b2h6 = -delta_B
      if (abs(n_b2h6) > 0)
      {
        n_rct  = 2*n_rct
        n_prd  = 2*n_prd
        n_h2   = 2*n_h2
        n_ch4  = 2*n_ch4
        n_nh3  = 2*n_nh3
        n_h2o  = 2*n_h2o
        n_hf   = 2*n_hf
        delta_H = (n_prd*data$count_H[j] - n_rct*data$count_H[i]) + n_h2*2 + n_b2h6*6 + n_ch4*4 + n_nh3*3 + n_h2o*2 + n_hf*1
        delta_B = (n_prd*data$count_B[j] - n_rct*data$count_B[i]) + n_b2h6*2
        delta_C = (n_prd*data$count_C[j] - n_rct*data$count_C[i]) + n_ch4
        delta_N = (n_prd*data$count_N[j] - n_rct*data$count_N[i]) + n_nh3
        delta_O = (n_prd*data$count_O[j] - n_rct*data$count_O[i]) + n_h2o
        delta_F = (n_prd*data$count_F[j] - n_rct*data$count_F[i]) + n_hf
      }
      #message(sprintf("%d, %d, %s -> %s : (%#.2f R, %#.2f P) [%#.2f H, %#.2f B, %#.2f C, %#.2f N, %#.2f O, %#.2f F] ", i, j, data$Species[i], data$Species[j], n_rct, n_prd, delta_H, delta_B, delta_C, delta_N, delta_O, delta_F))
      #message(sprintf("[%#.2f H2, %#.2f B2H6, %#.2f CH4, %#.2f NH3, %#.2f H2O, %#.2f HF] ", n_h2, n_b2h6, n_ch4, n_nh3, n_h2o, n_hf))
      
      
      #Now balance C,N,O,F
      n_ch4  = -delta_C
      n_nh3  = -delta_N
      n_h2o  = -delta_O
      n_hf   = -delta_F
      delta_H = (n_prd*data$count_H[j] - n_rct*data$count_H[i]) + n_h2*2 + n_b2h6*6 + n_ch4*4 + n_nh3*3 + n_h2o*2 + n_hf*1
      delta_B = (n_prd*data$count_B[j] - n_rct*data$count_B[i]) + n_b2h6*2
      delta_C = (n_prd*data$count_C[j] - n_rct*data$count_C[i]) + n_ch4
      delta_N = (n_prd*data$count_N[j] - n_rct*data$count_N[i]) + n_nh3
      delta_O = (n_prd*data$count_O[j] - n_rct*data$count_O[i]) + n_h2o
      delta_F = (n_prd*data$count_F[j] - n_rct*data$count_F[i]) + n_hf
      #message(sprintf("%d, %d, %s -> %s : (%#.2f R, %#.2f P) [%#.2f H, %#.2f B, %#.2f C, %#.2f N, %#.2f O, %#.2f F] ", i, j, data$Species[i], data$Species[j], n_rct, n_prd, delta_H, delta_B, delta_C, delta_N, delta_O, delta_F))
      #message(sprintf("[%#.2f H2, %#.2f B2H6, %#.2f CH4, %#.2f NH3, %#.2f H2O, %#.2f HF] ", n_h2, n_b2h6, n_ch4, n_nh3, n_h2o, n_hf))
      
      
      #Finally h2
      n_h2 = -delta_H
      if (abs(n_h2) > 0)
      {
        n_rct  = 2*n_rct
        n_prd  = 2*n_prd
        n_b2h6 = 2*n_b2h6
        n_ch4  = 2*n_ch4
        n_nh3  = 2*n_nh3
        n_h2o  = 2*n_h2o
        n_hf   = 2*n_hf
        delta_H = (n_prd*data$count_H[j] - n_rct*data$count_H[i]) + n_h2*2 + n_b2h6*6 + n_ch4*4 + n_nh3*3 + n_h2o*2 + n_hf*1
        delta_B = (n_prd*data$count_B[j] - n_rct*data$count_B[i]) + n_b2h6*2
        delta_C = (n_prd*data$count_C[j] - n_rct*data$count_C[i]) + n_ch4
        delta_N = (n_prd*data$count_N[j] - n_rct*data$count_N[i]) + n_nh3
        delta_O = (n_prd*data$count_O[j] - n_rct*data$count_O[i]) + n_h2o
        delta_F = (n_prd*data$count_F[j] - n_rct*data$count_F[i]) + n_hf
      }
     # message(sprintf("%d, %d, %s -> %s : (%#.2f R, %#.2f P) [%#.2f H, %#.2f B, %#.2f C, %#.2f N, %#.2f O, %#.2f F] ", i, j, data$Species[i], data$Species[j], n_rct, n_prd, delta_H, delta_B, delta_C, delta_N, delta_O, delta_F))
     # message(sprintf("[%#.2f H2, %#.2f B2H6, %#.2f CH4, %#.2f NH3, %#.2f H2O, %#.2f HF] ", n_h2, n_b2h6, n_ch4, n_nh3, n_h2o, n_hf))
      
      #Find largest common denominator
      coef <- c(n_rct, n_prd, n_h2, n_b2h6, n_ch4, n_nh3, n_h2o, n_hf)
      coef <- abs(coef)
      m <- gcd(coef)
      n_rct  <- n_rct / m
      n_prd  <- n_prd / m
      n_h2   <- n_h2 / m
      n_b2h6 <- n_b2h6 / m
      n_ch4  <- n_ch4 / m
      n_nh3  <- n_nh3 / m
      n_h2o  <- n_h2o / m
      n_hf   <- n_hf / m
   
      #Generate string for reaction name
      lhs <- sprintf("(%d)%s", n_rct, data$Species[i])
      rhs <- sprintf("(%d)%s", n_prd, data$Species[j])
      if (n_h2   > 0) {rhs <- paste(rhs, sprintf("+ (%d)%s", n_h2,   "h2"), sep=" ")}
      if (n_h2   < 0) {lhs <- paste(lhs, sprintf("+ (%d)%s",-n_h2,   "h2"), sep=" ")}
      if (n_b2h6 > 0) {rhs <- paste(rhs, sprintf("+ (%d)%s", n_b2h6, "b2h6"), sep=" ")}
      if (n_b2h6 < 0) {lhs <- paste(lhs, sprintf("+ (%d)%s",-n_b2h6, "b2h6"), sep=" ")}
      if (n_ch4  > 0) {rhs <- paste(rhs, sprintf("+ (%d)%s", n_ch4,  "ch4"), sep=" ")}
      if (n_ch4  < 0) {lhs <- paste(lhs, sprintf("+ (%d)%s",-n_ch4,  "ch4"), sep=" ")}
      if (n_nh3  > 0) {rhs <- paste(rhs, sprintf("+ (%d)%s", n_nh3,  "nh3"), sep=" ")}
      if (n_nh3  < 0) {lhs <- paste(lhs, sprintf("+ (%d)%s",-n_nh3,  "nh3"), sep=" ")}
      if (n_h2o  > 0) {rhs <- paste(rhs, sprintf("+ (%d)%s", n_h2o,  "h2o"), sep=" ")}
      if (n_h2o  < 0) {lhs <- paste(lhs, sprintf("+ (%d)%s",-n_h2o,  "h2o"), sep=" ")}
      if (n_hf   > 0) {rhs <- paste(rhs, sprintf("+ (%d)%s", n_hf,   "hf"), sep=" ")}
      if (n_hf   < 0) {lhs <- paste(lhs, sprintf("+ (%d)%s",-n_hf,   "hf"), sep=" ")}
      
      #message(sprintf("%d, %d, %s -> %s : [%d, %d, %d, %d, %d, %d] ", i, j, data$Species[i], data$Species[j], delta_H, delta_B, delta_C, delta_N, delta_O, delta_F))

      rxn_names <- c(rxn_names, paste(lhs, rhs, sep=" -> "))
      num_rct = c(num_rct, n_rct)
      num_prd = c(num_prd, n_prd)
      num_h2 = c(num_h2, n_h2)
      num_b2h6 = c(num_b2h6, n_b2h6)
      num_ch4 = c(num_ch4, n_ch4)
      num_nh3 = c(num_nh3, n_nh3)
      num_h2o = c(num_h2o, n_h2o)
      num_hf = c(num_hf, n_hf)
      
  } #loop over j in initialization
}#loop over i in initialization



#ANL reactions
for (i in 1:(nrow(data)))
{
    
  species_lhs = c(species_lhs, data$Species[i])
  species_rhs = c(species_rhs, "")
  #reaction balancing #Original numbers
  n_rct  = 1
  n_h2   = 0  
  n_b2h6 = 0
  n_ch4  = 0
  n_nh3  = 0
  n_h2o  = 0
  n_hf   = 0
  delta_H = (-n_rct*data$count_H[i]) + n_h2*2 + n_b2h6*6 + n_ch4*4 + n_nh3*3 + n_h2o*2 + n_hf*1
  delta_B = (-n_rct*data$count_B[i]) + n_b2h6*2
  delta_C = (-n_rct*data$count_C[i]) + n_ch4
  delta_N = (-n_rct*data$count_N[i]) + n_nh3
  delta_O = (-n_rct*data$count_O[i]) + n_h2o
  delta_F = (-n_rct*data$count_F[i]) + n_hf
  #message(sprintf("%d, %d, %s -> %s : (%#.2f R, %#.2f P) [%#.2f H, %#.2f B, %#.2f C, %#.2f N, %#.2f O, %#.2f F] ", i, j, data$Species[i], data$Species[j], n_rct, n_prd, delta_H, delta_B, delta_C, delta_N, delta_O, delta_F))
  #message(sprintf("[%#.2f H2, %#.2f B2H6, %#.2f CH4, %#.2f NH3, %#.2f H2O, %#.2f HF] ", n_h2, n_b2h6, n_ch4, n_nh3, n_h2o, n_hf))
    
    
  #first Balance out B2H6
  n_b2h6 = -delta_B
  if (abs(n_b2h6) > 0)
  {
    n_rct  = 2*n_rct
    n_h2   = 2*n_h2
    n_ch4  = 2*n_ch4
    n_nh3  = 2*n_nh3
    n_h2o  = 2*n_h2o
    n_hf   = 2*n_hf
    delta_H = (-n_rct*data$count_H[i]) + n_h2*2 + n_b2h6*6 + n_ch4*4 + n_nh3*3 + n_h2o*2 + n_hf*1
    delta_B = (-n_rct*data$count_B[i]) + n_b2h6*2
    delta_C = (-n_rct*data$count_C[i]) + n_ch4
    delta_N = (-n_rct*data$count_N[i]) + n_nh3
    delta_O = (-n_rct*data$count_O[i]) + n_h2o
    delta_F = (-n_rct*data$count_F[i]) + n_hf
  }
  #message(sprintf("%d, %d, %s -> %s : (%#.2f R, %#.2f P) [%#.2f H, %#.2f B, %#.2f C, %#.2f N, %#.2f O, %#.2f F] ", i, j, data$Species[i], data$Species[j], n_rct, n_prd, delta_H, delta_B, delta_C, delta_N, delta_O, delta_F))
  #message(sprintf("[%#.2f H2, %#.2f B2H6, %#.2f CH4, %#.2f NH3, %#.2f H2O, %#.2f HF] ", n_h2, n_b2h6, n_ch4, n_nh3, n_h2o, n_hf))
    
    
  #Now balance C,N,O,F
  n_ch4  = -delta_C
  n_nh3  = -delta_N
  n_h2o  = -delta_O
  n_hf   = -delta_F
  delta_H = (-n_rct*data$count_H[i]) + n_h2*2 + n_b2h6*6 + n_ch4*4 + n_nh3*3 + n_h2o*2 + n_hf*1
  delta_B = (-n_rct*data$count_B[i]) + n_b2h6*2
  delta_C = (-n_rct*data$count_C[i]) + n_ch4
  delta_N = (-n_rct*data$count_N[i]) + n_nh3
  delta_O = (-n_rct*data$count_O[i]) + n_h2o
  delta_F = (-n_rct*data$count_F[i]) + n_hf
  #message(sprintf("%d, %d, %s -> %s : (%#.2f R, %#.2f P) [%#.2f H, %#.2f B, %#.2f C, %#.2f N, %#.2f O, %#.2f F] ", i, j, data$Species[i], data$Species[j], n_rct, n_prd, delta_H, delta_B, delta_C, delta_N, delta_O, delta_F))
  #message(sprintf("[%#.2f H2, %#.2f B2H6, %#.2f CH4, %#.2f NH3, %#.2f H2O, %#.2f HF] ", n_h2, n_b2h6, n_ch4, n_nh3, n_h2o, n_hf))
    
    
  #Finally h2
  n_h2 = -delta_H
  if (abs(n_h2) > 0)
  {
    n_rct  = 2*n_rct
    n_b2h6 = 2*n_b2h6
    n_ch4  = 2*n_ch4
    n_nh3  = 2*n_nh3
    n_h2o  = 2*n_h2o
    n_hf   = 2*n_hf
    delta_H = (-n_rct*data$count_H[i]) + n_h2*2 + n_b2h6*6 + n_ch4*4 + n_nh3*3 + n_h2o*2 + n_hf*1
    delta_B = (-n_rct*data$count_B[i]) + n_b2h6*2
    delta_C = (-n_rct*data$count_C[i]) + n_ch4
    delta_N = (-n_rct*data$count_N[i]) + n_nh3
    delta_O = (-n_rct*data$count_O[i]) + n_h2o
    delta_F = (-n_rct*data$count_F[i]) + n_hf
  }
  # message(sprintf("%d, %d, %s -> %s : (%#.2f R, %#.2f P) [%#.2f H, %#.2f B, %#.2f C, %#.2f N, %#.2f O, %#.2f F] ", i, j, data$Species[i], data$Species[j], n_rct, n_prd, delta_H, delta_B, delta_C, delta_N, delta_O, delta_F))
  # message(sprintf("[%#.2f H2, %#.2f B2H6, %#.2f CH4, %#.2f NH3, %#.2f H2O, %#.2f HF] ", n_h2, n_b2h6, n_ch4, n_nh3, n_h2o, n_hf))
    
  #Find largest common denominator
  coef <- c(n_rct, n_h2, n_b2h6, n_ch4, n_nh3, n_h2o, n_hf)
  coef <- abs(coef)
  m <- gcd(coef)
  n_rct  <- n_rct / m
  n_h2   <- n_h2 / m
  n_b2h6 <- n_b2h6 / m
  n_ch4  <- n_ch4 / m
  n_nh3  <- n_nh3 / m
  n_h2o  <- n_h2o / m
  n_hf   <- n_hf / m
    
  #Generate string for reaction name
  lhs <- sprintf("(%d)%s", n_rct, data$Species[i])
  rhs <- sprintf("")
  if (n_h2   > 0) {rhs <- paste(rhs, sprintf("+ (%d)%s", n_h2,   "h2"), sep=" ")}
  if (n_h2   < 0) {lhs <- paste(lhs, sprintf("+ (%d)%s",-n_h2,   "h2"), sep=" ")}
  if (n_b2h6 > 0) {rhs <- paste(rhs, sprintf("+ (%d)%s", n_b2h6, "b2h6"), sep=" ")}
  if (n_b2h6 < 0) {lhs <- paste(lhs, sprintf("+ (%d)%s",-n_b2h6, "b2h6"), sep=" ")}
  if (n_ch4  > 0) {rhs <- paste(rhs, sprintf("+ (%d)%s", n_ch4,  "ch4"), sep=" ")}
  if (n_ch4  < 0) {lhs <- paste(lhs, sprintf("+ (%d)%s",-n_ch4,  "ch4"), sep=" ")}
  if (n_nh3  > 0) {rhs <- paste(rhs, sprintf("+ (%d)%s", n_nh3,  "nh3"), sep=" ")}
  if (n_nh3  < 0) {lhs <- paste(lhs, sprintf("+ (%d)%s",-n_nh3,  "nh3"), sep=" ")}
  if (n_h2o  > 0) {rhs <- paste(rhs, sprintf("+ (%d)%s", n_h2o,  "h2o"), sep=" ")}
  if (n_h2o  < 0) {lhs <- paste(lhs, sprintf("+ (%d)%s",-n_h2o,  "h2o"), sep=" ")}
  if (n_hf   > 0) {rhs <- paste(rhs, sprintf("+ (%d)%s", n_hf,   "hf"), sep=" ")}
  if (n_hf   < 0) {lhs <- paste(lhs, sprintf("+ (%d)%s",-n_hf,   "hf"), sep=" ")}
  #message(sprintf("%d, %d, %s -> %s : [%d, %d, %d, %d, %d, %d] ", i, j, data$Species[i], data$Species[j], delta_H, delta_B, delta_C, delta_N, delta_O, delta_F))
    
  rxn_names <- c(rxn_names, paste(lhs, rhs, sep=" -> "))
  num_rct = c(num_rct, n_rct)
  num_prd = c(num_prd, 0)
  num_h2 = c(num_h2, n_h2)
  num_b2h6 = c(num_b2h6, n_b2h6)
  num_ch4 = c(num_ch4, n_ch4)
  num_nh3 = c(num_nh3, n_nh3)
  num_h2o = c(num_h2o, n_h2o)
  num_hf = c(num_hf, n_hf)
  
}#loop over i in initialization


rxns <- data.frame(rxn_name = rxn_names,
                   species_lhs = species_lhs,
                   species_rhs = species_rhs,
                   num_rct = num_rct, 
                   num_prd = num_prd,
                   num_h2 = num_h2,
                   num_b2h6 = num_b2h6,
                   num_ch4 = num_ch4, 
                   num_nh3 = num_nh3,
                   num_h2o = num_h2o, 
                   num_hf = num_hf)


#Now fill in columns the for the reactions, but only the numeric cols that aren't integers
H2_rowid   <- which(ref$Species %in% "h2")
B2H6_rowid <- which(ref$Species %in% "b2h6")
CH4_rowid  <- which(ref$Species %in% "ch4")
NH3_rowid  <- which(ref$Species %in% "nh3")
H2O_rowid  <- which(ref$Species %in% "h2o")
HF_rowid   <- which(ref$Species %in% "hf")
for (col in names(data))
{
  if (!(is.numeric(data[[col]]) & !is.integer(data[[col]]))) next

  new_col <- c()
  for (row in 1:nrow(rxns))
  {
    
    #two types of reactions: either with LHS and RHS species or just LHS speces
    val = 0
    rct_rowid <- which(data$Species %in% rxns$species_lhs[row])
    
    if (rxns$num_prd[row] > 0)
    {
      prd_rowid <- which(data$Species %in% rxns$species_rhs[row])
      
      val <-  (
            rxns$num_prd[row]  * data[[col]][prd_rowid] 
            - rxns$num_rct[row]  * data[[col]][rct_rowid]
            + rxns$num_h2[row]   * ref[[col]][H2_rowid]
            + rxns$num_b2h6[row] * ref[[col]][B2H6_rowid]
            + rxns$num_ch4[row]  * ref[[col]][CH4_rowid]
            + rxns$num_nh3[row]  * ref[[col]][NH3_rowid]
            + rxns$num_h2o[row]  * ref[[col]][H2O_rowid]
            + rxns$num_hf[row]   * ref[[col]][HF_rowid]
            )
    }
    else
    {
      val <- (
            -rxns$num_rct[row]  * data[[col]][rct_rowid]
            + rxns$num_h2[row]   * ref[[col]][H2_rowid]
            + rxns$num_b2h6[row] * ref[[col]][B2H6_rowid]
            + rxns$num_ch4[row]  * ref[[col]][CH4_rowid]
            + rxns$num_nh3[row]  * ref[[col]][NH3_rowid]
            + rxns$num_h2o[row]  * ref[[col]][H2O_rowid]
            + rxns$num_hf[row]   * ref[[col]][HF_rowid]
            )
    }
    
    new_col <- c(new_col, val)
    
  }#loop over rows of rxns
  
  #Add this column to reactions
  rxns[[col]] <- new_col
  
}#loop over cols to insert

#Add number of atoms/electrons involved
col_names <- c("count_H", "count_B", "count_C", "count_N", "count_O", "count_F", "count_val_e")
for (col in col_names)
{
  new_col <- c()
  
  for (row in 1:nrow(rxns))
  {
    val = 0
    rct_rowid <- which(data$Species %in% rxns$species_lhs[row])
  
    val <- val + abs(rxns$num_rct[row] * data[[col]][rct_rowid])
    if (rxns$num_h2[row]   < 0) val <- val + abs(rxns$num_h2[row]   * ref[[col]][H2_rowid])
    if (rxns$num_b2h6[row] < 0) val <- val + abs(rxns$num_b2h6[row] * ref[[col]][B2H6_rowid])
    if (rxns$num_ch4[row]  < 0) val <- val + abs(rxns$num_ch4[row]  * ref[[col]][CH4_rowid])
    if (rxns$num_nh3[row]  < 0) val <- val + abs(rxns$num_nh3[row]  * ref[[col]][NH3_rowid])
    if (rxns$num_h2o[row]  < 0) val <- val + abs(rxns$num_h2o[row]  * ref[[col]][H2O_rowid])
    if (rxns$num_hf[row]   < 0) val <- val + abs(rxns$num_hf[row]   * ref[[col]][HF_rowid])
    
    new_col <- c(new_col, val)
  
  }#loop over rows of rxns
  
  rxns[[col]] <- new_col
}#loop over subset of cols

  return(rxns)
}

rxns_dz <- make_rxns(data_noref_DZ, data_ref_DZ)


################################################################################
# PLOTS YOU MIGHT WANT
message("Raw energy plots")
par(mfrow = c(2,2))
plot(raw_DZ[["CCSD(T) - CCSD : DZ"]], raw_DZ[["CCSDT(Q)L - CCSD(T) : DZ"]],
     xlab = "CCSD(T) - CCSD / cc-pVDZ (a.u.)",
     ylab = "post-(T) HLC / cc-pVDZ (a.u)",
     xlim = c(-0.055, 0.00), ylim = c(-0.0075, 0.00))
points(raw_DZ[["CCSD(T) - CCSD : DZ"]], raw_DZ[["Linear (T) : DZ"]], type = 'l', col = 'red')

plot(goodson_cf_t_dz(raw_DZ), raw_DZ[["CCSDT(Q)L - CCSD(T) : DZ"]],
     ylab="", yaxt="n", xlab="Goodson CF CCSD(T) (a.u)", xlim=c(-0.00605, 0.00), ylim=c(-0.0075, 0.00))
points(goodson_cf_t_dz(raw_DZ), raw_DZ[["CF (T) : DZ"]], type='l', col='red')

plot(raw_DZ[["CCSD(TQf) - CCSD : DZ"]], raw_DZ[["CCSDT(Q)L - CCSD(TQf) : DZ"]],
     xlab="CCSD(T)[Qf] - CCSD. cc-pVDZ (a.u)",
     ylab="post-(T)[Qf] HLC / cc-pVDZ (a.u)",xlim=c(-0.055, 0.00), ylim=c(-0.0075, 0.00))
points(raw_DZ[["CCSD(TQf) - CCSD : DZ"]], raw_DZ[["Linear (TQf) : DZ"]], type='l', col='red')

plot(goodson_cf_tqf_dz(raw_DZ), raw_DZ[["CCSDT(Q)L - CCSD(TQf) : DZ"]],
     ylab="", yaxt="n", xlab="Goodson CF CCSD(T)[Qf] (a.u)", xlim=c(-0.00605, 0.00), ylim=c(-0.0075, 0.00))
points(goodson_cf_tqf_dz(raw_DZ), raw_DZ[["CF (TQf) : DZ"]], type='l', col='red')


# Reaction energy plots
par(mfrow=c(2,2), mar=c(3, 2, 2, 1))
plot(rxns_dz[["CCSD(T) - CCSD : DZ"]]*au2kcal, rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]]*au2kcal,
     xlab="", ylab="", xlim=c(-30,30), ylim=c(-8,5))
points(rxns_dz[["CCSD(T) - CCSD : DZ"]]*au2kcal, rxns_dz[["Linear (T) : DZ"]]*au2kcal, type='p', col='red')

plot(rxns_dz[["Goodson CF (T) : DZ"]]*au2kcal, rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]]*au2kcal,
     xlab="", ylab="", xlim=c(-8,8), ylim=c(-8,5), yaxt="n")
points(rxns_dz[["Goodson CF (T) : DZ"]]*au2kcal, rxns_dz[["CF (T) : DZ"]]*au2kcal, type='p', col='red')

plot(rxns_dz[["CCSD(TQf) - CCSD : DZ"]]*au2kcal, rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]]*au2kcal,
     xlab="", ylab="", xlim=c(-30,30), ylim=c(-8,5))
points(rxns_dz[["CCSD(TQf) - CCSD : DZ"]]*au2kcal, rxns_dz[["Linear (TQf) : DZ"]]*au2kcal, type='p', col='red')

plot(rxns_dz[["Goodson CF (TQf) : DZ"]]*au2kcal, rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]]*au2kcal,
     xlab="", ylab="", xlim=c(-8,8), ylim=c(-8, 5), yaxt="n")
points(rxns_dz[["Goodson CF (TQf) : DZ"]]*au2kcal, rxns_dz[["CF (TQf) : DZ"]]*au2kcal, type='p', col='red')




################################################################################
# SAVING DATA
write.csv(data.frame(raw_DZ[["Species"]]), "predict_qL_species.csv")
write.csv(data.frame(rxns_dz[["rxn_name"]]), "predict_qL_reactions.csv")


#hist(rxns_dz[["CCSD(TQf) - CCSD : DZ"]]*au2kcal)
#ordered <- rxns_dz[order(rxns_dz[["CCSD(TQf) - CCSD : DZ"]]),]
#foo <- data.frame(ordered[["rxn_name"]], ordered[["CCSD(TQf) - CCSD : DZ"]]*au2kcal)
#write.csv(foo, "rxns.csv")
#ordered <- rxns_dz[order(rxns_dz[["CCSD(TQf) - CCSD : DZ"]]),]
#print(foo)
plot(rxns_dz[["Linear % (T) TAE : DZ"]], rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]])

stop()

################################################################################
# BOOTSTRAP DATA
# WARNING, this part takes a while...
if (do_boot) {
message("Generating CCSDT(Q)L - CCSD(T) CIs cc-pVDZ")
#RXN MEAN
rxns_t_mean_bs <- boot(data=data.frame(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]]), statistic=bs_vals, R=nboot, func=mean)
print(rxns_t_mean_bs)
plot(rxns_t_mean_bs)
rxns_t_mean_bs_ci = boot.ci(rxns_t_mean_bs, type="bca")
rxns_t_mean_lo <- rxns_t_mean_bs_ci$bca[4]
rxns_t_mean_hi <- rxns_t_mean_bs_ci$bca[5]
# 

#RAW RMST
rxns_t_rmst_bs <- boot(data=data.frame(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]]), statistic=bs_vals, R=nboot, func=rmst)
print(rxns_t_rmst_bs)
#plot(rxns_t_rmst_bs)
rxns_t_rmst_bs_ci = boot.ci(rxns_t_rmst_bs, type="bca")
rxns_t_rmst_lo <- rxns_t_rmst_bs_ci$bca[4]
rxns_t_rmst_hi <- rxns_t_rmst_bs_ci$bca[5]

message("Generating CCSDT(Q)L - CCSD(TQf) CIs cc-pVDZ")
#RXN MEAN
rxns_tqf_mean_bs <- boot(data=data.frame(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]]), statistic=bs_vals, R=nboot, func=mean)
print(rxns_tqf_mean_bs)
#plot(rxns_tqf_mean_bs)
rxns_tqf_mean_bs_ci = boot.ci(rxns_tqf_mean_bs, type="bca")
rxns_tqf_mean_lo <- rxns_tqf_mean_bs_ci$bca[4]
rxns_tqf_mean_hi <- rxns_tqf_mean_bs_ci$bca[5]
# 

#RAW RMST
rxns_tqf_rmst_bs <- boot(data=data.frame(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]]), statistic=bs_vals, R=nboot, func=rmst)
print(rxns_tqf_rmst_bs)
#plot(rxns_rmst_bs)
rxns_tqf_rmst_bs_ci = boot.ci(rxns_tqf_rmst_bs, type="bca")
rxns_tqf_rmst_lo <- rxns_tqf_rmst_bs_ci$bca[4]
rxns_tqf_rmst_hi <- rxns_tqf_rmst_bs_ci$bca[5]



message("Generating Linear (T) CIs cc-pVDZ")
#Linear (T) MEAN
rxns_lin_t_mean_bs <- boot(data=data.frame(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]] - rxns_dz[["Linear (T) : DZ"]]), statistic=bs_vals, R=nboot, func=mean)
print(rxns_lin_t_mean_bs)
#plot(rxns_tqf_mean_bs)
rxns_lin_t_mean <- mean(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]] - rxns_dz[["Linear (T) : DZ"]])
rxns_lin_t_mean_bs_ci = boot.ci(rxns_lin_t_mean_bs, type="bca")
rxns_lin_t_mean_lo <- rxns_lin_t_mean_bs_ci$bca[4]
rxns_lin_t_mean_hi <- rxns_lin_t_mean_bs_ci$bca[5]
# 

#Linear (T) RMST
rxns_lin_t_rmst_bs <- boot(data=data.frame(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]] - rxns_dz[["Linear (T) : DZ"]]), statistic=bs_vals, R=nboot, func=rmst)
print(rxns_lin_t_rmst_bs)
rxns_lin_t_rmst <- rmst(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]] - rxns_dz[["Linear (T) : DZ"]])
rxns_lin_t_rmst_bs_ci = boot.ci(rxns_lin_t_rmst_bs, type="bca")
rxns_lin_t_rmst_lo <- rxns_lin_t_rmst_bs_ci$bca[4]
rxns_lin_t_rmst_hi <- rxns_lin_t_rmst_bs_ci$bca[5]
rxns_lin_t_amax <- max(abs(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]] - rxns_dz[["Linear (T) : DZ"]]))


message("Generating CF CIs cc-pVDZ")
#Linear CF (T) MEAN
rxns_cf_t_mean_bs <- boot(data=data.frame(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]] - rxns_dz[["CF (T) : DZ"]]), statistic=bs_vals, R=nboot, func=mean)
print(rxns_cf_t_mean_bs)
rxns_cf_t_mean <- mean(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]] - rxns_dz[["CF (T) : DZ"]])
rxns_cf_t_mean_bs_ci = boot.ci(rxns_cf_t_mean_bs, type="bca")
rxns_cf_t_mean_lo <- rxns_cf_t_mean_bs_ci$bca[4]
rxns_cf_t_mean_hi <- rxns_cf_t_mean_bs_ci$bca[5]
# 

#Linear CF (T) RMST
rxns_cf_t_rmst_bs <- boot(data=data.frame(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]] - rxns_dz[["CF (T) : DZ"]]), statistic=bs_vals, R=nboot, func=rmst)
print(rxns_cf_t_rmst_bs)
rxns_cf_t_rmst <- rmst(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]] - rxns_dz[["CF (T) : DZ"]])
rxns_cf_t_rmst_bs_ci = boot.ci(rxns_cf_t_rmst_bs, type="bca")
rxns_cf_t_rmst_lo <- rxns_cf_t_rmst_bs_ci$bca[4]
rxns_cf_t_rmst_hi <- rxns_cf_t_rmst_bs_ci$bca[5]
rxns_cf_t_amax <- max(abs(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]] - rxns_dz[["CF (T) : DZ"]]))


message("Generating Goodson CIs cc-pVDZ")
#Goodson CF (T) MEAN
rxns_good_t_mean_bs <- boot(data=data.frame(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]] - rxns_dz[["Goodson CF (T) : DZ"]]), statistic=bs_vals, R=nboot, func=mean)
print(rxns_good_t_mean_bs)
rxns_good_t_mean <- mean(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]] - rxns_dz[["Goodson CF (T) : DZ"]])
rxns_good_t_mean_bs_ci = boot.ci(rxns_good_t_mean_bs, type="bca")
rxns_good_t_mean_lo <- rxns_good_t_mean_bs_ci$bca[4]
rxns_good_t_mean_hi <- rxns_good_t_mean_bs_ci$bca[5]
# 

#Goodson CF (T) RMST
rxns_good_t_rmst_bs <- boot(data=data.frame(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]] - rxns_dz[["Goodson CF (T) : DZ"]]), statistic=bs_vals, R=nboot, func=rmst)
print(rxns_good_t_rmst_bs)
rxns_good_t_rmst <- rmst(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]] - rxns_dz[["Goodson CF (T) : DZ"]])
rxns_good_t_rmst_bs_ci = boot.ci(rxns_good_t_rmst_bs, type="bca")
rxns_good_t_rmst_lo <- rxns_good_t_rmst_bs_ci$bca[4]
rxns_good_t_rmst_hi <- rxns_good_t_rmst_bs_ci$bca[5]
rxns_good_t_amax <- max(abs(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]] - rxns_dz[["Goodson CF (T) : DZ"]]))




message("Generating Linear (T) CIs cc-pVDZ")
#lin (TQf) MEAN
rxns_lin_tqf_mean_bs <- boot(data=data.frame(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]] - rxns_dz[["Linear (TQf) : DZ"]]), statistic=bs_vals, R=nboot, func=mean)
print(rxns_lin_tqf_mean_bs)
rxns_lin_tqf_mean <- mean(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]] - rxns_dz[["Linear (TQf) : DZ"]])
rxns_lin_tqf_mean_bs_ci = boot.ci(rxns_lin_tqf_mean_bs, type="bca")
rxns_lin_tqf_mean_lo <- rxns_lin_tqf_mean_bs_ci$bca[4]
rxns_lin_tqf_mean_hi <- rxns_lin_tqf_mean_bs_ci$bca[5]
# 

#lin (TQf) RMST
rxns_lin_tqf_rmst_bs <- boot(data=data.frame(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]] - rxns_dz[["Linear (TQf) : DZ"]]), statistic=bs_vals, R=nboot, func=rmst)
print(rxns_lin_tqf_rmst_bs)
#plot(rxns_rmst_bs)
rxns_lin_tqf_rmst <- rmst(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]] - rxns_dz[["Linear (TQf) : DZ"]])
rxns_lin_tqf_rmst_bs_ci = boot.ci(rxns_lin_tqf_rmst_bs, type="bca")
rxns_lin_tqf_rmst_lo <- rxns_lin_tqf_rmst_bs_ci$bca[4]
rxns_lin_tqf_rmst_hi <- rxns_lin_tqf_rmst_bs_ci$bca[5]
rxns_lin_tqf_amax <- max(abs(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]] - rxns_dz[["Linear (TQf) : DZ"]]))



message("Generating CF CIs cc-pVDZ")
#lin CF (TQf) MEAN
rxns_cf_tqf_mean_bs <- boot(data=data.frame(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]] - rxns_dz[["CF (TQf) : DZ"]]), statistic=bs_vals, R=nboot, func=mean)
print(rxns_cf_tqf_mean_bs)
rxns_cf_tqf_mean <- mean(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]] - rxns_dz[["CF (TQf) : DZ"]])
rxns_cf_tqf_mean_bs_ci = boot.ci(rxns_cf_tqf_mean_bs, type="bca")
rxns_cf_tqf_mean_lo <- rxns_cf_tqf_mean_bs_ci$bca[4]
rxns_cf_tqf_mean_hi <- rxns_cf_tqf_mean_bs_ci$bca[5]
# 

#lin CF (TQf) RMST
rxns_cf_tqf_rmst_bs <- boot(data=data.frame(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]] - rxns_dz[["CF (TQf) : DZ"]]), statistic=bs_vals, R=nboot, func=rmst)
print(rxns_cf_tqf_rmst_bs)
rxns_cf_tqf_rmst <- rmst(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]] - rxns_dz[["CF (TQf) : DZ"]])
rxns_cf_tqf_rmst_bs_ci = boot.ci(rxns_cf_tqf_rmst_bs, type="bca")
rxns_cf_tqf_rmst_lo <- rxns_cf_tqf_rmst_bs_ci$bca[4]
rxns_cf_tqf_rmst_hi <- rxns_cf_tqf_rmst_bs_ci$bca[5]
rxns_cf_tqf_amax <- max(abs(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]] - rxns_dz[["CF (TQf) : DZ"]]))



message("Generating Goodson CIs cc-pVDZ")
#Goodson CF (TQf) MEAN
rxns_good_tqf_mean_bs <- boot(data=data.frame(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]] - rxns_dz[["Goodson CF (TQf) : DZ"]]), statistic=bs_vals, R=nboot, func=mean)
print(rxns_good_tqf_mean_bs)
rxns_good_tqf_mean <- mean(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]] - rxns_dz[["Goodson CF (TQf) : DZ"]])
rxns_good_tqf_mean_bs_ci = boot.ci(rxns_good_tqf_mean_bs, type="bca")
rxns_good_tqf_mean_lo <- rxns_good_tqf_mean_bs_ci$bca[4]
rxns_good_tqf_mean_hi <- rxns_good_tqf_mean_bs_ci$bca[5]
# 

#Goodson CF (TQF) RMST
rxns_good_tqf_rmst_bs <- boot(data=data.frame(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]] - rxns_dz[["Goodson CF (TQf) : DZ"]]), statistic=bs_vals, R=nboot, func=rmst)
print(rxns_good_tqf_rmst_bs)
rxns_good_tqf_rmst <- rmst(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]] - rxns_dz[["Goodson CF (TQf) : DZ"]])
rxns_good_tqf_rmst_bs_ci = boot.ci(rxns_good_tqf_rmst_bs, type="bca")
rxns_good_tqf_rmst_lo <- rxns_good_tqf_rmst_bs_ci$bca[4]
rxns_good_tqf_rmst_hi <- rxns_good_tqf_rmst_bs_ci$bca[5]
rxns_good_tqf_amax <- max(abs(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]] - rxns_dz[["Goodson CF (TQf) : DZ"]]))

################################################################################
# REPORT VALUES


message("Reaction (T) cc-pVDZ Values")
print(mean(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]]*au2kcal))
print(rxns_t_mean_lo*au2kcal)
print(rxns_t_mean_hi*au2kcal)
print(rxns_t_mean_lo*au2kcal - mean(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]]*au2kcal))
print(rxns_t_mean_hi*au2kcal - mean(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]]*au2kcal))
print(rmst(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]]*au2kcal))
print(rxns_t_rmst_lo*au2kcal)
print(rxns_t_rmst_hi*au2kcal)
print(rxns_t_rmst_lo*au2kcal - rmst(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]]*au2kcal))
print(rxns_t_rmst_hi*au2kcal - rmst(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]]*au2kcal))
print(max(abs(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]]))*au2kcal)

message("Reaction (TQf) cc-pVDZ Values")
print(mean(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]]*au2kcal))
print(rxns_tqf_mean_lo*au2kcal)
print(rxns_tqf_mean_hi*au2kcal)
print(rxns_tqf_mean_lo*au2kcal - mean(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]]*au2kcal))
print(rxns_tqf_mean_hi*au2kcal - mean(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]]*au2kcal))
print(rmst(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]]*au2kcal))
print(rxns_tqf_rmst_lo*au2kcal)
print(rxns_tqf_rmst_hi*au2kcal)
print(rxns_tqf_rmst_lo*au2kcal - rmst(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]]*au2kcal))
print(rxns_tqf_rmst_hi*au2kcal - rmst(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]]*au2kcal))
print(rmst(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]]*au2kcal))
print(max(abs(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]]))*au2kcal)


message("HLC pred errs LIN (T) Values")
print(rxns_lin_t_mean*au2kcal)
print(rxns_lin_t_mean_lo*au2kcal)
print(rxns_lin_t_mean_hi*au2kcal)
print(rxns_lin_t_rmst*au2kcal)
print(rxns_lin_t_rmst_lo*au2kcal)
print(rxns_lin_t_rmst_hi*au2kcal)
print(rxns_lin_t_amax*au2kcal)

message("HLC pred errs CF (T) Values")
print(rxns_cf_t_mean*au2kcal)
print(rxns_cf_t_mean_lo*au2kcal)
print(rxns_cf_t_mean_hi*au2kcal)
print(rxns_cf_t_rmst*au2kcal)
print(rxns_cf_t_rmst_lo*au2kcal)
print(rxns_cf_t_rmst_hi*au2kcal)
print(rxns_cf_t_amax*au2kcal)

message("HLC pred errs Good (T) Values")
print(rxns_good_t_mean*au2kcal)
print(rxns_good_t_mean_lo*au2kcal)
print(rxns_good_t_mean_hi*au2kcal)
print(rxns_good_t_rmst*au2kcal)
print(rxns_good_t_rmst_lo*au2kcal)
print(rxns_good_t_rmst_hi*au2kcal)
print(rxns_good_t_amax*au2kcal)

message("HLC pred errs LIN (TQf) Values")
print(rxns_lin_tqf_mean*au2kcal)
print(rxns_lin_tqf_mean_lo*au2kcal)
print(rxns_lin_tqf_mean_hi*au2kcal)
print(rxns_lin_tqf_rmst*au2kcal)
print(rxns_lin_tqf_rmst_lo*au2kcal)
print(rxns_lin_tqf_rmst_hi*au2kcal)
print(rxns_lin_tqf_amax*au2kcal)

message("HLC pred errs CF (TQf) Values")
print(rxns_cf_tqf_mean*au2kcal)
print(rxns_cf_tqf_mean_lo*au2kcal)
print(rxns_cf_tqf_mean_hi*au2kcal)
print(rxns_cf_tqf_rmst*au2kcal)
print(rxns_cf_tqf_rmst_lo*au2kcal)
print(rxns_cf_tqf_rmst_hi*au2kcal)
print(rxns_cf_tqf_amax*au2kcal)

message("HLC pred errs Good (TQf) Values")
print(rxns_good_tqf_mean*au2kcal)
print(rxns_good_tqf_mean_lo*au2kcal)
print(rxns_good_tqf_mean_hi*au2kcal)
print(rxns_good_tqf_rmst*au2kcal)
print(rxns_good_tqf_rmst_lo*au2kcal)
print(rxns_good_tqf_rmst_hi*au2kcal)
print(rxns_good_tqf_amax*au2kcal)

} else {
  
  ################################################################################
  # GET STATS
  message("Generating CCSDT(Q)L - CCSD(T) CIs cc-pVDZ")


  
  message("Generating Linear (T) CIs cc-pVDZ")
  #Linear (T) MEAN
  rxns_lin_t_mean <- mean(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]] - rxns_dz[["Linear (T) : DZ"]])
  #Linear (T) RMST
  rxns_lin_t_rmst <- rmst(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]] - rxns_dz[["Linear (T) : DZ"]])
  rxns_lin_t_amax <- max(abs(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]] - rxns_dz[["Linear (T) : DZ"]]))
  
  
  message("Generating CF CIs cc-pVDZ")
  #Linear CF (T) MEAN
  rxns_cf_t_mean <- mean(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]] - rxns_dz[["CF (T) : DZ"]])
  #Linear CF (T) RMST
  rxns_cf_t_rmst <- rmst(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]] - rxns_dz[["CF (T) : DZ"]])
  rxns_cf_t_amax <- max(abs(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]] - rxns_dz[["CF (T) : DZ"]]))
  
  
  message("Generating Goodson CIs cc-pVDZ")
  #Goodson CF (T) MEAN
  rxns_good_t_mean <- mean(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]] - rxns_dz[["Goodson CF (T) : DZ"]])
  #Goodson CF (T) RMST
  rxns_good_t_rmst <- rmst(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]] - rxns_dz[["Goodson CF (T) : DZ"]])
  rxns_good_t_amax <- max(abs(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]] - rxns_dz[["Goodson CF (T) : DZ"]]))
  
  
  
  
  message("Generating Linear (T) CIs cc-pVDZ")
  #lin (TQf) MEAN
  rxns_lin_tqf_mean <- mean(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]] - rxns_dz[["Linear (TQf) : DZ"]])
  #lin (TQf) RMST
  rxns_lin_tqf_rmst <- rmst(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]] - rxns_dz[["Linear (TQf) : DZ"]])
  rxns_lin_tqf_amax <- max(abs(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]] - rxns_dz[["Linear (TQf) : DZ"]]))
  
  
  
  message("Generating CF CIs cc-pVDZ")
  #lin CF (TQf) MEAN
  rxns_cf_tqf_mean <- mean(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]] - rxns_dz[["CF (TQf) : DZ"]])
  #lin CF (TQf) RMST
  rxns_cf_tqf_rmst <- rmst(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]] - rxns_dz[["CF (TQf) : DZ"]])
  rxns_cf_tqf_amax <- max(abs(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]] - rxns_dz[["CF (TQf) : DZ"]]))
  
  
  
  message("Generating Goodson CIs cc-pVDZ")
  #Goodson CF (TQf) MEAN
  rxns_good_tqf_mean <- mean(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]] - rxns_dz[["Goodson CF (TQf) : DZ"]])
  #Goodson CF (TQF) RMST
  rxns_good_tqf_rmst <- rmst(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]] - rxns_dz[["Goodson CF (TQf) : DZ"]])
  rxns_good_tqf_amax <- max(abs(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]] - rxns_dz[["Goodson CF (TQf) : DZ"]]))
  
  ################################################################################
  # REPORT VALUES

  message("Reaction (T) cc-pVDZ Values")
  print(mean(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]]*au2kcal))
  print(rmst(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]]*au2kcal))
  print(max(abs(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]]))*au2kcal)
  
  message("Reaction (TQf) cc-pVDZ Values")
  print(mean(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]]*au2kcal))
  print(rmst(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]]*au2kcal))
  print(max(abs(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]]))*au2kcal)
  
  
  message("HLC pred errs LIN (T) Values")
  print(rxns_lin_t_mean*au2kcal)
  print(rxns_lin_t_rmst*au2kcal)
  print(rxns_lin_t_amax*au2kcal)
  
  message("HLC pred errs CF (T) Values")
  print(rxns_cf_t_mean*au2kcal)
  print(rxns_cf_t_rmst*au2kcal)
  print(rxns_cf_t_amax*au2kcal)
  
  message("HLC pred errs Good (T) Values")
  print(rxns_good_t_mean*au2kcal)
  print(rxns_good_t_rmst*au2kcal)
  print(rxns_good_t_amax*au2kcal)
  
  message("HLC pred errs LIN (TQf) Values")
  print(rxns_lin_tqf_mean*au2kcal)
  print(rxns_lin_tqf_rmst*au2kcal)
  print(rxns_lin_tqf_amax*au2kcal)
  
  message("HLC pred errs CF (TQf) Values")
  print(rxns_cf_tqf_mean*au2kcal)
  print(rxns_cf_tqf_rmst*au2kcal)
  print(rxns_cf_tqf_amax*au2kcal)
  
  message("HLC pred errs Good (TQf) Values")
  print(rxns_good_tqf_mean*au2kcal)
  print(rxns_good_tqf_rmst*au2kcal)
  print(rxns_good_tqf_amax*au2kcal) 
  
}

####################################################################################
# Reaction energy plots
par(mfrow=c(2,4), mar=c(3, 2, 2, 1))
hist(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]]*au2kcal, xlim=c(-6,6))
print(rmst(rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]]*au2kcal))
hist(rxns_dz[["Linear (T) : DZ"]]*au2kcal, xlim=c(-6,6))
print(rmst(rxns_dz[["Linear (T) : DZ"]]*au2kcal))
hist(rxns_dz[["Goodson CF (T) : DZ"]]*au2kcal, xlim=c(-6,6))
print(rmst(rxns_dz[["Goodson CF (T) : DZ"]]*au2kcal))
hist(rxns_dz[["Linear % (T) TAE : DZ"]]*au2kcal, xlim=c(-6,6))
print(rmst(rxns_dz[["Linear % (T) TAE : DZ"]]*au2kcal))

hist(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]]*au2kcal, xlim=c(-6,6))
print(rmst(rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]]*au2kcal))
hist(rxns_dz[["Linear (TQf) : DZ"]]*au2kcal, xlim=c(-6,6))
print(rmst(rxns_dz[["Linear (TQf) : DZ"]]*au2kcal))
hist(rxns_dz[["Goodson CF (TQf) : DZ"]]*au2kcal, xlim=c(-6,6))
print(rmst(rxns_dz[["Goodson CF (TQf) : DZ"]]*au2kcal))
hist(rxns_dz[["CF (TQf) : DZ"]]*au2kcal, xlim=c(-6,6))
print(rmst(rxns_dz[["CF (TQf) : DZ"]]*au2kcal))

print(max(abs(rxns_dz[["Linear (TQf) : DZ"]]*au2kcal)))

stop()
par(mfrow=c(2,2), mar=c(3, 2, 2, 1))
plot(rxns_dz[["CCSD(T) - CCSD : DZ"]]*au2kcal, rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]]*au2kcal,
     xlab="", ylab="", xlim=c(-40,40), ylim=c(-8,5))
points(rxns_dz[["CCSD(T) - CCSD : DZ"]]*au2kcal, rxns_dz[["Linear (T) : DZ"]]*au2kcal, type='p', col='red')

plot(rxns_dz[["Goodson CF (T) : DZ"]]*au2kcal, rxns_dz[["CCSDT(Q)L - CCSD(T) : DZ"]]*au2kcal,
     xlab="", ylab="", xlim=c(-4,4), ylim=c(-8,5), , yaxt="n")
points(rxns_dz[["Goodson CF (T) : DZ"]]*au2kcal, rxns_dz[["CF (T) : DZ"]]*au2kcal, type='p', col='red')

plot(rxns_dz[["CCSD(TQf) - CCSD : DZ"]]*au2kcal, rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]]*au2kcal,
     xlab="", ylab="", xlim=c(-40,40), ylim=c(-8,5))
points(rxns_dz[["CCSD(TQf) - CCSD : DZ"]]*au2kcal, rxns_dz[["Linear (TQf) : DZ"]]*au2kcal, type='p', col='red')

plot(rxns_dz[["Goodson CF (TQf) : DZ"]]*au2kcal, rxns_dz[["CCSDT(Q)L - CCSD(TQf) : DZ"]]*au2kcal,
     xlab="", ylab="", xlim=c(-4,4), ylim=c(-8, 5), yaxt="n")
points(rxns_dz[["Goodson CF (TQf) : DZ"]]*au2kcal, rxns_dz[["CF (TQf) : DZ"]]*au2kcal, type='p', col='red')




==> anc/data/predict_qL_reactions.csv <==
"","rxns_dz...rxn_name..."
"1","(1)acetaldehyde + (4)ch4 -> (1)benzene + (6)h2 + (1)h2o"
"2","(1)acetaldehyde -> (1)c2 + (1)h2 + (1)h2o"
"3","(1)acetaldehyde -> (1)c2h2 + (1)h2o"
"4","(1)acetaldehyde + (1)hf -> (1)c2h3f + (1)h2o"
"5","(1)acetaldehyde + (1)h2 -> (1)c2h4 + (1)h2o"
"6","(1)acetaldehyde + (2)h2 -> (1)c2h6 + (1)h2o"
"7","(1)acetaldehyde + (2)h2 + (1)nh3 -> (1)ch3nh2 + (1)ch4 + (1)h2o"
"8","(1)acetaldehyde + (1)ch4 -> (1)cyclopropane + (1)h2o"
"9","(1)acetaldehyde + (1)h2 -> (1)ethanol"
"10","(1)acetaldehyde + (1)h2o + (2)hf -> (1)foof + (2)ch4"
"11","(1)acetaldehyde + (1)h2o -> (1)formic + (1)ch4"
"12","(1)acetaldehyde + (1)nh3 -> (1)hnco + (1)h2 + (1)ch4"
"13","(1)acetaldehyde + (2)h2 + (1)h2o -> (1)hooh + (2)ch4"
"14","(1)acetaldehyde -> (1)ketene + (1)h2"
"15","(1)acetaldehyde + (2)nh3 -> (1)n2o + (1)h2 + (2)ch4"
"16","(1)acetaldehyde + (2)nh3 + (3)h2o -> (1)n2o4 + (4)h2 + (2)ch4"
"17","(1)acetaldehyde + (2)nh3 -> (1)nccn + (4)h2 + (1)h2o"
"18","(1)acetaldehyde + (2)h2 + (1)nh3 -> (1)nh2oh + (2)ch4"
"19","(1)acetaldehyde + (2)h2o -> (1)o3 + (2)ch4"
"20","(1)acetaldehyde + (1)h2 + (1)ch4 -> (1)propane + (1)h2o"
"21","(1)acetaldehyde + (1)nh3 + (1)h2o -> (1)t-hono + (2)ch4"
"22","(1)acetaldehyde + (1)h2o -> (1)acetic + (1)h2"
"23","(1)acetaldehyde + (1)ch4 -> (1)allene + (1)h2 + (1)h2o"
"24","(1)acetaldehyde + (1)ch4 + (1)nh3 -> (1)beta-lactim + (3)h2"
"25","(2)acetaldehyde + (1)b2h6 + (4)ch4 -> (2)borole + (8)h2 + (2)h2o"
"26","(1)acetaldehyde + (4)hf -> (1)c2f4 + (3)h2 + (1)h2o"
"27","(1)acetaldehyde + (6)hf -> (1)c2f6 + (4)h2 + (1)h2o"
"28","(1)acetaldehyde + (1)h2 + (1)hf -> (1)c2h5f + (1)h2o"
"29","(1)acetaldehyde + (2)hf -> (1)cf2 + (1)ch4 + (1)h2o"
"30","(1)acetaldehyde + (4)hf -> (1)cf4 + (1)h2 + (1)ch4 + (1)h2o"
"31","(1)acetaldehyde -> (1)ch2c + (1)h2o"
"32","(1)acetaldehyde + (1)h2 + (2)hf -> (1)ch2f2 + (1)ch4 + (1)h2o"
"33","(1)acetaldehyde + (1)h2 + (1)nh3 -> (1)ch2nh + (1)ch4 + (1)h2o"
"34","(1)acetaldehyde + (2)h2 -> (1)ch2-sing + (1)ch4 + (1)h2o"
"35","(1)acetaldehyde + (2)h2 + (1)hf -> (1)ch3f + (1)ch4 + (1)h2o"
"36","(1)acetaldehyde + (1)h2 -> (1)c-hcoh + (1)ch4"
"37","(1)acetaldehyde + (3)hf -> (1)chf3 + (1)ch4 + (1)h2o"
"38","(1)acetaldehyde + (1)nh3 + (1)h2o -> (1)c-hono + (2)ch4"
"39","(1)acetaldehyde + (1)h2o -> (1)co2 + (1)h2 + (1)ch4"
"40","(1)acetaldehyde + (2)ch4 -> (1)cyclobutadiene + (3)h2 + (1)h2o"
"41","(1)acetaldehyde + (2)ch4 -> (1)cyclobutane + (1)h2 + (1)h2o"
"42","(1)acetaldehyde + (2)ch4 -> (1)cyclobutene + (2)h2 + (1)h2o"
"43","(1)acetaldehyde + (1)ch4 -> (1)cyclopropene + (1)h2 + (1)h2o"
"44","(1)acetaldehyde + (2)h2o -> (1)dioxetan2one + (3)h2"
"45","(1)acetaldehyde + (1)h2o -> (1)dioxetane + (1)h2"
"46","(1)acetaldehyde + (1)h2o -> (1)dioxirane + (1)ch4"
"47","(1)acetaldehyde + (2)hf -> (1)f2co + (1)h2 + (1)ch4"
"48","(1)acetaldehyde + (1)h2 + (2)hf -> (1)f2o + (2)ch4"
"49","(1)acetaldehyde + (2)hf -> (1)fccf + (2)h2 + (1)h2o"
"50","(1)acetaldehyde + (1)nh3 + (1)hf -> (1)fno + (2)ch4"
"51","(1)acetaldehyde + (1)nh3 -> (1)formamide + (1)ch4"
"52","(1)acetaldehyde + (2)h2o -> (1)formic-anhydride + (3)h2"
"53","(1)acetaldehyde + (2)ch4 -> (1)furan + (4)h2"
"54","(1)acetaldehyde + (1)h2o -> (1)glyoxal + (2)h2"
"55","(1)acetaldehyde + (1)h2 -> (1)h2co + (1)ch4"
"56","(1)acetaldehyde + (1)hf -> (1)hccf + (1)h2 + (1)h2o"
"57","(1)acetaldehyde + (1)nh3 -> (1)hcno + (1)h2 + (1)ch4"
"58","(1)acetaldehyde + (1)nh3 -> (1)hcn + (1)ch4 + (1)h2o"
"59","(1)acetaldehyde + (1)hf -> (1)hcof + (1)ch4"
"60","(1)acetaldehyde + (1)h2 + (1)nh3 -> (1)hno + (2)ch4"
"61","(1)acetaldehyde + (1)nh3 -> (1)hocn + (1)h2 + (1)ch4"
"62","(1)acetaldehyde + (2)h2 + (1)hf -> (1)hof + (2)ch4"
"63","(1)acetaldehyde + (1)nh3 -> (1)honc + (1)h2 + (1)ch4"
"64","(1)acetaldehyde + (2)h2 -> (1)methanol + (1)ch4"
"65","(1)acetaldehyde + (2)ch4 -> (1)n-butane + (1)h2o"
"66","(1)acetaldehyde + (3)ch4 -> (1)n-pentane + (1)h2 + (1)h2o"
"67","(1)acetaldehyde + (2)nh3 -> (1)oxadiazole + (4)h2"
"68","(1)acetaldehyde + (1)ch4 -> (1)oxetane + (1)h2"
"69","(1)acetaldehyde -> (1)oxirane"
"70","(1)acetaldehyde -> (1)oxirene + (1)h2"
"71","(1)acetaldehyde + (1)ch4 -> (1)propene + (1)h2o"
"72","(1)acetaldehyde + (1)ch4 -> (1)propyne + (1)h2 + (1)h2o"
"73","(1)acetaldehyde + (2)ch4 + (1)nh3 -> (1)pyrrole + (4)h2 + (1)h2o"
"74","(1)acetaldehyde + (2)ch4 -> (1)t-butadiene + (2)h2 + (1)h2o"
"75","(1)acetaldehyde + (2)ch4 -> (1)tetrahedrane + (3)h2 + (1)h2o"
"76","(1)acetaldehyde + (1)h2 -> (1)t-hcoh + (1)ch4"
"77","(1)benzene + (5)h2 -> (1)c2 + (4)ch4"
"78","(1)benzene + (6)h2 -> (1)c2h2 + (4)ch4"
"79","(1)benzene + (6)h2 + (1)hf -> (1)c2h3f + (4)ch4"
"80","(1)benzene + (7)h2 -> (1)c2h4 + (4)ch4"
"81","(1)benzene + (8)h2 -> (1)c2h6 + (4)ch4"
"82","(1)benzene + (8)h2 + (1)nh3 -> (1)ch3nh2 + (5)ch4"
"83","(1)benzene + (6)h2 -> (1)cyclopropane + (3)ch4"
"84","(1)benzene + (7)h2 + (1)h2o -> (1)ethanol + (4)ch4"
"85","(1)benzene + (6)h2 + (2)h2o -> (1)formic + (5)ch4"
"86","(1)benzene + (5)h2 + (1)nh3 + (1)h2o -> (1)hnco + (5)ch4"
"87","(1)benzene + (5)h2 + (1)h2o -> (1)ketene + (4)ch4"
"88","(1)benzene + (2)h2 + (2)nh3 -> (1)nccn + (4)ch4"
"89","(1)benzene + (7)h2 -> (1)propane + (3)ch4"
"90","(1)benzene + (5)h2 + (2)h2o -> (1)acetic + (4)ch4"
"91","(1)benzene + (5)h2 -> (1)allene + (3)ch4"
"92","(1)benzene + (3)h2 + (1)nh3 + (1)h2o -> (1)beta-lactim + (3)ch4"
"93","(2)benzene + (4)h2 + (1)b2h6 -> (2)borole + (4)ch4"
"94","(1)benzene + (3)h2 + (4)hf -> (1)c2f4 + (4)ch4"
"95","(1)benzene + (2)h2 + (6)hf -> (1)c2f6 + (4)ch4"
"96","(1)benzene + (7)h2 + (1)hf -> (1)c2h5f + (4)ch4"
"97","(1)benzene + (6)h2 + (2)hf -> (1)cf2 + (5)ch4"
"98","(1)benzene + (5)h2 + (4)hf -> (1)cf4 + (5)ch4"
"99","(1)benzene + (6)h2 -> (1)ch2c + (4)ch4"
"100","(1)benzene + (7)h2 + (2)hf -> (1)ch2f2 + (5)ch4"
"101","(1)benzene + (7)h2 + (1)nh3 -> (1)ch2nh + (5)ch4"
"102","(1)benzene + (8)h2 -> (1)ch2-sing + (5)ch4"
"103","(1)benzene + (8)h2 + (1)hf -> (1)ch3f + (5)ch4"
"104","(1)benzene + (7)h2 + (1)h2o -> (1)c-hcoh + (5)ch4"
"105","(1)benzene + (6)h2 + (3)hf -> (1)chf3 + (5)ch4"
"106","(1)benzene + (5)h2 + (2)h2o -> (1)co2 + (5)ch4"
"107","(1)benzene + (3)h2 -> (1)cyclobutadiene + (2)ch4"
"108","(1)benzene + (5)h2 -> (1)cyclobutane + (2)ch4"
"109","(1)benzene + (4)h2 -> (1)cyclobutene + (2)ch4"
"110","(1)benzene + (5)h2 -> (1)cyclopropene + (3)ch4"
"111","(1)benzene + (3)h2 + (3)h2o -> (1)dioxetan2one + (4)ch4"
"112","(1)benzene + (5)h2 + (2)h2o -> (1)dioxetane + (4)ch4"
"113","(1)benzene + (6)h2 + (2)h2o -> (1)dioxirane + (5)ch4"
"114","(1)benzene + (5)h2 + (1)h2o + (2)hf -> (1)f2co + (5)ch4"
"115","(1)benzene + (4)h2 + (2)hf -> (1)fccf + (4)ch4"
"116","(1)benzene + (6)h2 + (1)nh3 + (1)h2o -> (1)formamide + (5)ch4"
"117","(1)benzene + (3)h2 + (3)h2o -> (1)formic-anhydride + (4)ch4"
"118","(1)benzene + (2)h2 + (1)h2o -> (1)furan + (2)ch4"
"119","(1)benzene + (4)h2 + (2)h2o -> (1)glyoxal + (4)ch4"
"120","(1)benzene + (7)h2 + (1)h2o -> (1)h2co + (5)ch4"
"121","(1)benzene + (5)h2 + (1)hf -> (1)hccf + (4)ch4"
"122","(1)benzene + (5)h2 + (1)nh3 + (1)h2o -> (1)hcno + (5)ch4"
"123","(1)benzene + (6)h2 + (1)nh3 -> (1)hcn + (5)ch4"
"124","(1)benzene + (6)h2 + (1)h2o + (1)hf -> (1)hcof + (5)ch4"
"125","(1)benzene + (5)h2 + (1)nh3 + (1)h2o -> (1)hocn + (5)ch4"
"126","(1)benzene + (5)h2 + (1)nh3 + (1)h2o -> (1)honc + (5)ch4"
"127","(1)benzene + (8)h2 + (1)h2o -> (1)methanol + (5)ch4"
"128","(1)benzene + (6)h2 -> (1)n-butane + (2)ch4"
"129","(1)benzene + (5)h2 -> (1)n-pentane + (1)ch4"
"130","(1)benzene + (2)h2 + (2)nh3 + (1)h2o -> (1)oxadiazole + (4)ch4"
"131","(1)benzene + (5)h2 + (1)h2o -> (1)oxetane + (3)ch4"
"132","(1)benzene + (6)h2 + (1)h2o -> (1)oxirane + (4)ch4"
"133","(1)benzene + (5)h2 + (1)h2o -> (1)oxirene + (4)ch4"
"134","(1)benzene + (6)h2 -> (1)propene + (3)ch4"
"135","(1)benzene + (5)h2 -> (1)propyne + (3)ch4"
"136","(1)benzene + (2)h2 + (1)nh3 -> (1)pyrrole + (2)ch4"
"137","(1)benzene + (4)h2 -> (1)t-butadiene + (2)ch4"
"138","(1)benzene + (3)h2 -> (1)tetrahedrane + (2)ch4"
"139","(1)benzene + (7)h2 + (1)h2o -> (1)t-hcoh + (5)ch4"
"140","(1)bf3 + (3)h2 -> (1)bh3 + (3)hf"
"141","(2)bf3 + (4)ch4 -> (2)c2h3f + (1)b2h6 + (4)hf"
"142","(2)bf3 + (4)h2o -> (2)foof + (1)b2h6 + (2)hf"
"143","(1)bf3 + (1)h2 -> (1)bhf2 + (1)hf"
"144","(1)bf3 + (1)nh3 -> (1)bn + (3)hf"
"145","(1)bf3 + (4)ch4 -> (1)borole + (4)h2 + (3)hf"
"146","(2)bf3 + (4)ch4 + (2)hf -> (2)c2f4 + (6)h2 + (1)b2h6"
"147","(2)bf3 + (4)ch4 + (6)hf -> (2)c2f6 + (8)h2 + (1)b2h6"
"148","(2)bf3 + (2)h2 + (4)ch4 -> (2)c2h5f + (1)b2h6 + (4)hf"
"149","(2)bf3 + (2)ch4 -> (2)cf2 + (1)b2h6 + (2)hf"
"150","(2)bf3 + (2)ch4 + (2)hf -> (2)cf4 + (2)h2 + (1)b2h6"
"151","(2)bf3 + (2)h2 + (2)ch4 -> (2)ch2f2 + (1)b2h6 + (2)hf"
"152","(2)bf3 + (4)h2 + (2)ch4 -> (2)ch3f + (1)b2h6 + (4)hf"
"153","(2)bf3 + (2)ch4 -> (2)chf3 + (1)b2h6"
"154","(2)bf3 + (2)ch4 + (2)h2o -> (2)f2co + (2)h2 + (1)b2h6 + (2)hf"
"155","(2)bf3 + (2)h2 + (2)h2o -> (2)f2o + (1)b2h6 + (2)hf"
"156","(2)bf3 + (4)h2 -> (2)f2 + (1)b2h6 + (2)hf"
"157","(2)bf3 + (4)ch4 -> (2)fccf + (4)h2 + (1)b2h6 + (2)hf"
"158","(2)bf3 + (2)nh3 + (2)h2o -> (2)fno + (1)b2h6 + (4)hf"
"159","(2)bf3 + (4)ch4 -> (2)hccf + (2)h2 + (1)b2h6 + (4)hf"
"160","(2)bf3 + (2)ch4 + (2)h2o -> (2)hcof + (1)b2h6 + (4)hf"
"161","(2)bf3 + (4)h2 + (2)h2o -> (2)hof + (1)b2h6 + (4)hf"
"162","(2)bf3 + (4)h2 + (2)nh3 -> (2)nh2f + (1)b2h6 + (4)hf"
"163","(1)bh3 + (2)hf -> (1)bhf2 + (2)h2"
"164","(1)bh3 + (1)nh3 -> (1)bn + (3)h2"
"165","(1)bh3 + (4)ch4 -> (1)borole + (7)h2"
"166","(1)c2 + (1)h2 -> (1)c2h2"
"167","(1)c2 + (1)h2 + (1)hf -> (1)c2h3f"
"168","(1)c2 + (2)h2 -> (1)c2h4"
"169","(1)c2 + (3)h2 -> (1)c2h6"
"170","(1)c2 + (3)h2 + (1)nh3 -> (1)ch3nh2 + (1)ch4"
"171","(1)c2 + (1)h2 + (1)ch4 -> (1)cyclopropane"
"172","(1)c2 + (2)h2 + (1)h2o -> (1)ethanol"
"173","(1)c2 + (1)h2 + (2)h2o -> (1)formic + (1)ch4"
"174","(1)c2 + (1)nh3 + (1)h2o -> (1)hnco + (1)ch4"
"175","(1)c2 + (1)h2o -> (1)ketene"
"176","(1)c2 + (2)nh3 -> (1)nccn + (3)h2"
"177","(1)c2 + (2)h2 + (1)ch4 -> (1)propane"
"178","(1)c2 + (2)h2o -> (1)acetic"
"179","(1)c2 + (1)ch4 -> (1)allene"
"180","(1)c2 + (1)ch4 + (1)nh3 + (1)h2o -> (1)beta-lactim + (2)h2"
"181","(2)c2 + (1)b2h6 + (4)ch4 -> (2)borole + (6)h2"
"182","(1)c2 + (4)hf -> (1)c2f4 + (2)h2"
"183","(1)c2 + (6)hf -> (1)c2f6 + (3)h2"
"184","(1)c2 + (2)h2 + (1)hf -> (1)c2h5f"
"185","(1)c2 + (1)h2 + (2)hf -> (1)cf2 + (1)ch4"
"186","(1)c2 + (4)hf -> (1)cf4 + (1)ch4"
"187","(1)c2 + (1)h2 -> (1)ch2c"
"188","(1)c2 + (2)h2 + (2)hf -> (1)ch2f2 + (1)ch4"
"189","(1)c2 + (2)h2 + (1)nh3 -> (1)ch2nh + (1)ch4"
"190","(1)c2 + (3)h2 -> (1)ch2-sing + (1)ch4"
"191","(1)c2 + (3)h2 + (1)hf -> (1)ch3f + (1)ch4"
"192","(1)c2 + (2)h2 + (1)h2o -> (1)c-hcoh + (1)ch4"
"193","(1)c2 + (1)h2 + (3)hf -> (1)chf3 + (1)ch4"
"194","(1)c2 + (2)h2o -> (1)co2 + (1)ch4"
"195","(1)c2 + (2)ch4 -> (1)cyclobutadiene + (2)h2"
"196","(1)c2 + (2)ch4 -> (1)cyclobutane"
"197","(1)c2 + (2)ch4 -> (1)cyclobutene + (1)h2"
"198","(1)c2 + (1)ch4 -> (1)cyclopropene"
"199","(1)c2 + (3)h2o -> (1)dioxetan2one + (2)h2"
"200","(1)c2 + (2)h2o -> (1)dioxetane"
"201","(1)c2 + (1)h2 + (2)h2o -> (1)dioxirane + (1)ch4"
"202","(1)c2 + (1)h2o + (2)hf -> (1)f2co + (1)ch4"
"203","(1)c2 + (2)hf -> (1)fccf + (1)h2"
"204","(1)c2 + (1)h2 + (1)nh3 + (1)h2o -> (1)formamide + (1)ch4"
"205","(1)c2 + (3)h2o -> (1)formic-anhydride + (2)h2"
"206","(1)c2 + (2)ch4 + (1)h2o -> (1)furan + (3)h2"
"207","(1)c2 + (2)h2o -> (1)glyoxal + (1)h2"
"208","(1)c2 + (2)h2 + (1)h2o -> (1)h2co + (1)ch4"
"209","(1)c2 + (1)hf -> (1)hccf"
"210","(1)c2 + (1)nh3 + (1)h2o -> (1)hcno + (1)ch4"
"211","(1)c2 + (1)h2 + (1)nh3 -> (1)hcn + (1)ch4"
"212","(1)c2 + (1)h2 + (1)h2o + (1)hf -> (1)hcof + (1)ch4"
"213","(1)c2 + (1)nh3 + (1)h2o -> (1)hocn + (1)ch4"
"214","(1)c2 + (1)nh3 + (1)h2o -> (1)honc + (1)ch4"
"215","(1)c2 + (3)h2 + (1)h2o -> (1)methanol + (1)ch4"
"216","(1)c2 + (1)h2 + (2)ch4 -> (1)n-butane"
"217","(1)c2 + (3)ch4 -> (1)n-pentane"
"218","(1)c2 + (2)nh3 + (1)h2o -> (1)oxadiazole + (3)h2"
"219","(1)c2 + (1)ch4 + (1)h2o -> (1)oxetane"
"220","(1)c2 + (1)h2 + (1)h2o -> (1)oxirane"
"221","(1)c2 + (1)h2o -> (1)oxirene"
"222","(1)c2 + (1)h2 + (1)ch4 -> (1)propene"
"223","(1)c2 + (1)ch4 -> (1)propyne"
"224","(1)c2 + (2)ch4 + (1)nh3 -> (1)pyrrole + (3)h2"
"225","(1)c2 + (2)ch4 -> (1)t-butadiene + (1)h2"
"226","(1)c2 + (2)ch4 -> (1)tetrahedrane + (2)h2"
"227","(1)c2 + (2)h2 + (1)h2o -> (1)t-hcoh + (1)ch4"
"228","(1)c2h2 + (1)hf -> (1)c2h3f"
"229","(1)c2h2 + (1)h2 -> (1)c2h4"
"230","(1)c2h2 + (2)h2 -> (1)c2h6"
"231","(1)c2h2 + (2)h2 + (1)nh3 -> (1)ch3nh2 + (1)ch4"
"232","(1)c2h2 + (1)ch4 -> (1)cyclopropane"
"233","(1)c2h2 + (1)h2 + (1)h2o -> (1)ethanol"
"234","(1)c2h2 + (2)h2o -> (1)formic + (1)ch4"
"235","(1)c2h2 + (1)nh3 + (1)h2o -> (1)hnco + (1)h2 + (1)ch4"
"236","(1)c2h2 + (1)h2o -> (1)ketene + (1)h2"
"237","(1)c2h2 + (2)nh3 -> (1)nccn + (4)h2"
"238","(1)c2h2 + (1)h2 + (1)ch4 -> (1)propane"
"239","(1)c2h2 + (2)h2o -> (1)acetic + (1)h2"
"240","(1)c2h2 + (1)ch4 -> (1)allene + (1)h2"
"241","(1)c2h2 + (1)ch4 + (1)nh3 + (1)h2o -> (1)beta-lactim + (3)h2"
"242","(2)c2h2 + (1)b2h6 + (4)ch4 -> (2)borole + (8)h2"
"243","(1)c2h2 + (4)hf -> (1)c2f4 + (3)h2"
"244","(1)c2h2 + (6)hf -> (1)c2f6 + (4)h2"
"245","(1)c2h2 + (1)h2 + (1)hf -> (1)c2h5f"
"246","(1)c2h2 + (2)hf -> (1)cf2 + (1)ch4"
"247","(1)c2h2 + (4)hf -> (1)cf4 + (1)h2 + (1)ch4"
"248","(1)c2h2 -> (1)ch2c"
"249","(1)c2h2 + (1)h2 + (2)hf -> (1)ch2f2 + (1)ch4"
"250","(1)c2h2 + (1)h2 + (1)nh3 -> (1)ch2nh + (1)ch4"
"251","(1)c2h2 + (2)h2 -> (1)ch2-sing + (1)ch4"
"252","(1)c2h2 + (2)h2 + (1)hf -> (1)ch3f + (1)ch4"
"253","(1)c2h2 + (1)h2 + (1)h2o -> (1)c-hcoh + (1)ch4"
"254","(1)c2h2 + (3)hf -> (1)chf3 + (1)ch4"
"255","(1)c2h2 + (2)h2o -> (1)co2 + (1)h2 + (1)ch4"
"256","(1)c2h2 + (2)ch4 -> (1)cyclobutadiene + (3)h2"
"257","(1)c2h2 + (2)ch4 -> (1)cyclobutane + (1)h2"
"258","(1)c2h2 + (2)ch4 -> (1)cyclobutene + (2)h2"
"259","(1)c2h2 + (1)ch4 -> (1)cyclopropene + (1)h2"
"260","(1)c2h2 + (3)h2o -> (1)dioxetan2one + (3)h2"
"261","(1)c2h2 + (2)h2o -> (1)dioxetane + (1)h2"
"262","(1)c2h2 + (2)h2o -> (1)dioxirane + (1)ch4"
"263","(1)c2h2 + (1)h2o + (2)hf -> (1)f2co + (1)h2 + (1)ch4"
"264","(1)c2h2 + (2)hf -> (1)fccf + (2)h2"
"265","(1)c2h2 + (1)nh3 + (1)h2o -> (1)formamide + (1)ch4"
"266","(1)c2h2 + (3)h2o -> (1)formic-anhydride + (3)h2"
"267","(1)c2h2 + (2)ch4 + (1)h2o -> (1)furan + (4)h2"
"268","(1)c2h2 + (2)h2o -> (1)glyoxal + (2)h2"
"269","(1)c2h2 + (1)h2 + (1)h2o -> (1)h2co + (1)ch4"
"270","(1)c2h2 + (1)hf -> (1)hccf + (1)h2"
"271","(1)c2h2 + (1)nh3 + (1)h2o -> (1)hcno + (1)h2 + (1)ch4"
"272","(1)c2h2 + (1)nh3 -> (1)hcn + (1)ch4"
"273","(1)c2h2 + (1)h2o + (1)hf -> (1)hcof + (1)ch4"
"274","(1)c2h2 + (1)nh3 + (1)h2o -> (1)hocn + (1)h2 + (1)ch4"
"275","(1)c2h2 + (1)nh3 + (1)h2o -> (1)honc + (1)h2 + (1)ch4"
"276","(1)c2h2 + (2)h2 + (1)h2o -> (1)methanol + (1)ch4"
"277","(1)c2h2 + (2)ch4 -> (1)n-butane"
"278","(1)c2h2 + (3)ch4 -> (1)n-pentane + (1)h2"
"279","(1)c2h2 + (2)nh3 + (1)h2o -> (1)oxadiazole + (4)h2"
"280","(1)c2h2 + (1)ch4 + (1)h2o -> (1)oxetane + (1)h2"
"281","(1)c2h2 + (1)h2o -> (1)oxirane"
"282","(1)c2h2 + (1)h2o -> (1)oxirene + (1)h2"
"283","(1)c2h2 + (1)ch4 -> (1)propene"
"284","(1)c2h2 + (1)ch4 -> (1)propyne + (1)h2"
"285","(1)c2h2 + (2)ch4 + (1)nh3 -> (1)pyrrole + (4)h2"
"286","(1)c2h2 + (2)ch4 -> (1)t-butadiene + (2)h2"
"287","(1)c2h2 + (2)ch4 -> (1)tetrahedrane + (3)h2"
"288","(1)c2h2 + (1)h2 + (1)h2o -> (1)t-hcoh + (1)ch4"
"289","(1)c2h3f + (1)h2 -> (1)c2h4 + (1)hf"
"290","(1)c2h3f + (2)h2 -> (1)c2h6 + (1)hf"
"291","(1)c2h3f + (2)h2 + (1)nh3 -> (1)ch3nh2 + (1)ch4 + (1)hf"
"292","(1)c2h3f + (1)ch4 -> (1)cyclopropane + (1)hf"
"293","(1)c2h3f + (1)h2 + (1)h2o -> (1)ethanol + (1)hf"
"294","(1)c2h3f + (2)h2o + (1)hf -> (1)foof + (2)ch4"
"295","(1)c2h3f + (2)h2o -> (1)formic + (1)ch4 + (1)hf"
"296","(1)c2h3f + (1)nh3 + (1)h2o -> (1)hnco + (1)h2 + (1)ch4 + (1)hf"
"297","(1)c2h3f + (1)h2o -> (1)ketene + (1)h2 + (1)hf"
"298","(1)c2h3f + (2)nh3 -> (1)nccn + (4)h2 + (1)hf"
"299","(1)c2h3f + (1)h2 + (1)ch4 -> (1)propane + (1)hf"
"300","(1)c2h3f + (2)h2o -> (1)acetic + (1)h2 + (1)hf"
"301","(1)c2h3f + (1)ch4 -> (1)allene + (1)h2 + (1)hf"
"302","(1)c2h3f + (1)ch4 + (1)nh3 + (1)h2o -> (1)beta-lactim + (3)h2 + (1)hf"
"303","(2)c2h3f + (2)h2 + (1)b2h6 + (2)hf -> (2)bhf2 + (4)ch4"
"304","(2)c2h3f + (1)b2h6 + (4)ch4 -> (2)borole + (8)h2 + (2)hf"
"305","(1)c2h3f + (3)hf -> (1)c2f4 + (3)h2"
"306","(1)c2h3f + (5)hf -> (1)c2f6 + (4)h2"
"307","(1)c2h3f + (1)h2 -> (1)c2h5f"
"308","(1)c2h3f + (1)hf -> (1)cf2 + (1)ch4"
"309","(1)c2h3f + (3)hf -> (1)cf4 + (1)h2 + (1)ch4"
"310","(1)c2h3f -> (1)ch2c + (1)hf"
"311","(1)c2h3f + (1)h2 + (1)hf -> (1)ch2f2 + (1)ch4"
"312","(1)c2h3f + (1)h2 + (1)nh3 -> (1)ch2nh + (1)ch4 + (1)hf"
"313","(1)c2h3f + (2)h2 -> (1)ch2-sing + (1)ch4 + (1)hf"
"314","(1)c2h3f + (2)h2 -> (1)ch3f + (1)ch4"
"315","(1)c2h3f + (1)h2 + (1)h2o -> (1)c-hcoh + (1)ch4 + (1)hf"
"316","(1)c2h3f + (2)hf -> (1)chf3 + (1)ch4"
"317","(1)c2h3f + (2)h2o -> (1)co2 + (1)h2 + (1)ch4 + (1)hf"
"318","(1)c2h3f + (2)ch4 -> (1)cyclobutadiene + (3)h2 + (1)hf"
"319","(1)c2h3f + (2)ch4 -> (1)cyclobutane + (1)h2 + (1)hf"
"320","(1)c2h3f + (2)ch4 -> (1)cyclobutene + (2)h2 + (1)hf"
"321","(1)c2h3f + (1)ch4 -> (1)cyclopropene + (1)h2 + (1)hf"
"322","(1)c2h3f + (3)h2o -> (1)dioxetan2one + (3)h2 + (1)hf"
"323","(1)c2h3f + (2)h2o -> (1)dioxetane + (1)h2 + (1)hf"
"324","(1)c2h3f + (2)h2o -> (1)dioxirane + (1)ch4 + (1)hf"
"325","(1)c2h3f + (1)h2o + (1)hf -> (1)f2co + (1)h2 + (1)ch4"
"326","(1)c2h3f + (1)h2 + (1)h2o + (1)hf -> (1)f2o + (2)ch4"
"327","(1)c2h3f + (2)h2 + (1)hf -> (1)f2 + (2)ch4"
"328","(1)c2h3f + (1)hf -> (1)fccf + (2)h2"
"329","(1)c2h3f + (1)nh3 + (1)h2o -> (1)fno + (2)ch4"
"330","(1)c2h3f + (1)nh3 + (1)h2o -> (1)formamide + (1)ch4 + (1)hf"
"331","(1)c2h3f + (3)h2o -> (1)formic-anhydride + (3)h2 + (1)hf"
"332","(1)c2h3f + (2)ch4 + (1)h2o -> (1)furan + (4)h2 + (1)hf"
"333","(1)c2h3f + (2)h2o -> (1)glyoxal + (2)h2 + (1)hf"
"334","(1)c2h3f + (1)h2 + (1)h2o -> (1)h2co + (1)ch4 + (1)hf"
"335","(1)c2h3f -> (1)hccf + (1)h2"
"336","(1)c2h3f + (1)nh3 + (1)h2o -> (1)hcno + (1)h2 + (1)ch4 + (1)hf"
"337","(1)c2h3f + (1)nh3 -> (1)hcn + (1)ch4 + (1)hf"
"338","(1)c2h3f + (1)h2o -> (1)hcof + (1)ch4"
"339","(1)c2h3f + (1)nh3 + (1)h2o -> (1)hocn + (1)h2 + (1)ch4 + (1)hf"
"340","(1)c2h3f + (2)h2 + (1)h2o -> (1)hof + (2)ch4"
"341","(1)c2h3f + (1)nh3 + (1)h2o -> (1)honc + (1)h2 + (1)ch4 + (1)hf"
"342","(1)c2h3f + (2)h2 + (1)h2o -> (1)methanol + (1)ch4 + (1)hf"
"343","(1)c2h3f + (2)ch4 -> (1)n-butane + (1)hf"
"344","(1)c2h3f + (2)h2 + (1)nh3 -> (1)nh2f + (2)ch4"
"345","(1)c2h3f + (3)ch4 -> (1)n-pentane + (1)h2 + (1)hf"
"346","(1)c2h3f + (2)nh3 + (1)h2o -> (1)oxadiazole + (4)h2 + (1)hf"
"347","(1)c2h3f + (1)ch4 + (1)h2o -> (1)oxetane + (1)h2 + (1)hf"
"348","(1)c2h3f + (1)h2o -> (1)oxirane + (1)hf"
"349","(1)c2h3f + (1)h2o -> (1)oxirene + (1)h2 + (1)hf"
"350","(1)c2h3f + (1)ch4 -> (1)propene + (1)hf"
"351","(1)c2h3f + (1)ch4 -> (1)propyne + (1)h2 + (1)hf"
"352","(1)c2h3f + (2)ch4 + (1)nh3 -> (1)pyrrole + (4)h2 + (1)hf"
"353","(1)c2h3f + (2)ch4 -> (1)t-butadiene + (2)h2 + (1)hf"
"354","(1)c2h3f + (2)ch4 -> (1)tetrahedrane + (3)h2 + (1)hf"
"355","(1)c2h3f + (1)h2 + (1)h2o -> (1)t-hcoh + (1)ch4 + (1)hf"
"356","(1)c2h4 + (1)h2 -> (1)c2h6"
"357","(1)c2h4 + (1)h2 + (1)nh3 -> (1)ch3nh2 + (1)ch4"
"358","(1)c2h4 + (1)ch4 -> (1)cyclopropane + (1)h2"
"359","(1)c2h4 + (1)h2o -> (1)ethanol"
"360","(1)c2h4 + (2)h2o -> (1)formic + (1)h2 + (1)ch4"
"361","(1)c2h4 + (1)nh3 + (1)h2o -> (1)hnco + (2)h2 + (1)ch4"
"362","(1)c2h4 + (1)h2o -> (1)ketene + (2)h2"
"363","(1)c2h4 + (2)nh3 -> (1)nccn + (5)h2"
"364","(1)c2h4 + (1)ch4 -> (1)propane"
"365","(1)c2h4 + (2)h2o -> (1)acetic + (2)h2"
"366","(1)c2h4 + (1)ch4 -> (1)allene + (2)h2"
"367","(1)c2h4 + (1)ch4 + (1)nh3 + (1)h2o -> (1)beta-lactim + (4)h2"
"368","(2)c2h4 + (1)b2h6 + (4)ch4 -> (2)borole + (10)h2"
"369","(1)c2h4 + (4)hf -> (1)c2f4 + (4)h2"
"370","(1)c2h4 + (6)hf -> (1)c2f6 + (5)h2"
"371","(1)c2h4 + (1)hf -> (1)c2h5f"
"372","(1)c2h4 + (2)hf -> (1)cf2 + (1)h2 + (1)ch4"
"373","(1)c2h4 + (4)hf -> (1)cf4 + (2)h2 + (1)ch4"
"374","(1)c2h4 -> (1)ch2c + (1)h2"
"375","(1)c2h4 + (2)hf -> (1)ch2f2 + (1)ch4"
"376","(1)c2h4 + (1)nh3 -> (1)ch2nh + (1)ch4"
"377","(1)c2h4 + (1)h2 -> (1)ch2-sing + (1)ch4"
"378","(1)c2h4 + (1)h2 + (1)hf -> (1)ch3f + (1)ch4"
"379","(1)c2h4 + (1)h2o -> (1)c-hcoh + (1)ch4"
"380","(1)c2h4 + (3)hf -> (1)chf3 + (1)h2 + (1)ch4"
"381","(1)c2h4 + (2)h2o -> (1)co2 + (2)h2 + (1)ch4"
"382","(1)c2h4 + (2)ch4 -> (1)cyclobutadiene + (4)h2"
"383","(1)c2h4 + (2)ch4 -> (1)cyclobutane + (2)h2"
"384","(1)c2h4 + (2)ch4 -> (1)cyclobutene + (3)h2"
"385","(1)c2h4 + (1)ch4 -> (1)cyclopropene + (2)h2"
"386","(1)c2h4 + (3)h2o -> (1)dioxetan2one + (4)h2"
"387","(1)c2h4 + (2)h2o -> (1)dioxetane + (2)h2"
"388","(1)c2h4 + (2)h2o -> (1)dioxirane + (1)h2 + (1)ch4"
"389","(1)c2h4 + (1)h2o + (2)hf -> (1)f2co + (2)h2 + (1)ch4"
"390","(1)c2h4 + (2)hf -> (1)fccf + (3)h2"
"391","(1)c2h4 + (1)nh3 + (1)h2o -> (1)formamide + (1)h2 + (1)ch4"
"392","(1)c2h4 + (3)h2o -> (1)formic-anhydride + (4)h2"
"393","(1)c2h4 + (2)ch4 + (1)h2o -> (1)furan + (5)h2"
"394","(1)c2h4 + (2)h2o -> (1)glyoxal + (3)h2"
"395","(1)c2h4 + (1)h2o -> (1)h2co + (1)ch4"
"396","(1)c2h4 + (1)hf -> (1)hccf + (2)h2"
"397","(1)c2h4 + (1)nh3 + (1)h2o -> (1)hcno + (2)h2 + (1)ch4"
"398","(1)c2h4 + (1)nh3 -> (1)hcn + (1)h2 + (1)ch4"
"399","(1)c2h4 + (1)h2o + (1)hf -> (1)hcof + (1)h2 + (1)ch4"
"400","(1)c2h4 + (1)nh3 + (1)h2o -> (1)hocn + (2)h2 + (1)ch4"
"401","(1)c2h4 + (1)nh3 + (1)h2o -> (1)honc + (2)h2 + (1)ch4"
"402","(1)c2h4 + (1)h2 + (1)h2o -> (1)methanol + (1)ch4"
"403","(1)c2h4 + (2)ch4 -> (1)n-butane + (1)h2"
"404","(1)c2h4 + (3)ch4 -> (1)n-pentane + (2)h2"
"405","(1)c2h4 + (2)nh3 + (1)h2o -> (1)oxadiazole + (5)h2"
"406","(1)c2h4 + (1)ch4 + (1)h2o -> (1)oxetane + (2)h2"
"407","(1)c2h4 + (1)h2o -> (1)oxirane + (1)h2"
"408","(1)c2h4 + (1)h2o -> (1)oxirene + (2)h2"
"409","(1)c2h4 + (1)ch4 -> (1)propene + (1)h2"
"410","(1)c2h4 + (1)ch4 -> (1)propyne + (2)h2"
"411","(1)c2h4 + (2)ch4 + (1)nh3 -> (1)pyrrole + (5)h2"
"412","(1)c2h4 + (2)ch4 -> (1)t-butadiene + (3)h2"
"413","(1)c2h4 + (2)ch4 -> (1)tetrahedrane + (4)h2"
"414","(1)c2h4 + (1)h2o -> (1)t-hcoh + (1)ch4"
"415","(1)c2h6 + (1)nh3 -> (1)ch3nh2 + (1)ch4"
"416","(1)c2h6 + (1)ch4 -> (1)cyclopropane + (2)h2"
"417","(1)c2h6 + (1)h2o -> (1)ethanol + (1)h2"
"418","(1)c2h6 + (2)h2o -> (1)formic + (2)h2 + (1)ch4"
"419","(1)c2h6 + (1)nh3 + (1)h2o -> (1)hnco + (3)h2 + (1)ch4"
"420","(1)c2h6 + (1)h2o -> (1)ketene + (3)h2"
"421","(1)c2h6 + (2)nh3 -> (1)nccn + (6)h2"
"422","(1)c2h6 + (1)ch4 -> (1)propane + (1)h2"
"423","(1)c2h6 + (2)h2o -> (1)acetic + (3)h2"
"424","(1)c2h6 + (1)ch4 -> (1)allene + (3)h2"
"425","(1)c2h6 + (1)ch4 + (1)nh3 + (1)h2o -> (1)beta-lactim + (5)h2"
"426","(2)c2h6 + (1)b2h6 + (4)ch4 -> (2)borole + (12)h2"
"427","(1)c2h6 + (4)hf -> (1)c2f4 + (5)h2"
"428","(1)c2h6 + (6)hf -> (1)c2f6 + (6)h2"
"429","(1)c2h6 + (1)hf -> (1)c2h5f + (1)h2"
"430","(1)c2h6 + (2)hf -> (1)cf2 + (2)h2 + (1)ch4"
"431","(1)c2h6 + (4)hf -> (1)cf4 + (3)h2 + (1)ch4"
"432","(1)c2h6 -> (1)ch2c + (2)h2"
"433","(1)c2h6 + (2)hf -> (1)ch2f2 + (1)h2 + (1)ch4"
"434","(1)c2h6 + (1)nh3 -> (1)ch2nh + (1)h2 + (1)ch4"
"435","(1)c2h6 -> (1)ch2-sing + (1)ch4"
"436","(1)c2h6 + (1)hf -> (1)ch3f + (1)ch4"
"437","(1)c2h6 + (1)h2o -> (1)c-hcoh + (1)h2 + (1)ch4"
"438","(1)c2h6 + (3)hf -> (1)chf3 + (2)h2 + (1)ch4"
"439","(1)c2h6 + (2)h2o -> (1)co2 + (3)h2 + (1)ch4"
"440","(1)c2h6 + (2)ch4 -> (1)cyclobutadiene + (5)h2"
"441","(1)c2h6 + (2)ch4 -> (1)cyclobutane + (3)h2"
"442","(1)c2h6 + (2)ch4 -> (1)cyclobutene + (4)h2"
"443","(1)c2h6 + (1)ch4 -> (1)cyclopropene + (3)h2"
"444","(1)c2h6 + (3)h2o -> (1)dioxetan2one + (5)h2"
"445","(1)c2h6 + (2)h2o -> (1)dioxetane + (3)h2"
"446","(1)c2h6 + (2)h2o -> (1)dioxirane + (2)h2 + (1)ch4"
"447","(1)c2h6 + (1)h2o + (2)hf -> (1)f2co + (3)h2 + (1)ch4"
"448","(1)c2h6 + (2)hf -> (1)fccf + (4)h2"
"449","(1)c2h6 + (1)nh3 + (1)h2o -> (1)formamide + (2)h2 + (1)ch4"
"450","(1)c2h6 + (3)h2o -> (1)formic-anhydride + (5)h2"
"451","(1)c2h6 + (2)ch4 + (1)h2o -> (1)furan + (6)h2"
"452","(1)c2h6 + (2)h2o -> (1)glyoxal + (4)h2"
"453","(1)c2h6 + (1)h2o -> (1)h2co + (1)h2 + (1)ch4"
"454","(1)c2h6 + (1)hf -> (1)hccf + (3)h2"
"455","(1)c2h6 + (1)nh3 + (1)h2o -> (1)hcno + (3)h2 + (1)ch4"
"456","(1)c2h6 + (1)nh3 -> (1)hcn + (2)h2 + (1)ch4"
"457","(1)c2h6 + (1)h2o + (1)hf -> (1)hcof + (2)h2 + (1)ch4"
"458","(1)c2h6 + (1)nh3 + (1)h2o -> (1)hocn + (3)h2 + (1)ch4"
"459","(1)c2h6 + (1)nh3 + (1)h2o -> (1)honc + (3)h2 + (1)ch4"
"460","(1)c2h6 + (1)h2o -> (1)methanol + (1)ch4"
"461","(1)c2h6 + (2)ch4 -> (1)n-butane + (2)h2"
"462","(1)c2h6 + (3)ch4 -> (1)n-pentane + (3)h2"
"463","(1)c2h6 + (2)nh3 + (1)h2o -> (1)oxadiazole + (6)h2"
"464","(1)c2h6 + (1)ch4 + (1)h2o -> (1)oxetane + (3)h2"
"465","(1)c2h6 + (1)h2o -> (1)oxirane + (2)h2"
"466","(1)c2h6 + (1)h2o -> (1)oxirene + (3)h2"
"467","(1)c2h6 + (1)ch4 -> (1)propene + (2)h2"
"468","(1)c2h6 + (1)ch4 -> (1)propyne + (3)h2"
"469","(1)c2h6 + (2)ch4 + (1)nh3 -> (1)pyrrole + (6)h2"
"470","(1)c2h6 + (2)ch4 -> (1)t-butadiene + (4)h2"
"471","(1)c2h6 + (2)ch4 -> (1)tetrahedrane + (5)h2"
"472","(1)c2h6 + (1)h2o -> (1)t-hcoh + (1)h2 + (1)ch4"
"473","(1)ch3nh2 + (2)ch4 -> (1)cyclopropane + (2)h2 + (1)nh3"
"474","(1)ch3nh2 + (1)ch4 + (1)h2o -> (1)ethanol + (1)h2 + (1)nh3"
"475","(1)ch3nh2 + (2)h2o -> (1)formic + (2)h2 + (1)nh3"
"476","(1)ch3nh2 + (1)h2o -> (1)hnco + (3)h2"
"477","(1)ch3nh2 + (2)nh3 -> (1)hnnn + (3)h2 + (1)ch4"
"478","(1)ch3nh2 + (1)ch4 + (1)h2o -> (1)ketene + (3)h2 + (1)nh3"
"479","(1)ch3nh2 + (1)nh3 -> (1)n2h4 + (1)ch4"
"480","(1)ch3nh2 + (1)nh3 + (1)h2o -> (1)n2o + (3)h2 + (1)ch4"
"481","(1)ch3nh2 + (1)nh3 + (4)h2o -> (1)n2o4 + (6)h2 + (1)ch4"
"482","(1)ch3nh2 + (1)ch4 + (1)nh3 -> (1)nccn + (6)h2"
"483","(1)ch3nh2 + (1)h2o -> (1)nh2oh + (1)ch4"
"484","(1)ch3nh2 + (2)ch4 -> (1)propane + (1)h2 + (1)nh3"
"485","(1)ch3nh2 + (2)h2o -> (1)t-hono + (2)h2 + (1)ch4"
"486","(1)ch3nh2 + (1)ch4 + (2)h2o -> (1)acetic + (3)h2 + (1)nh3"
"487","(1)ch3nh2 + (2)ch4 -> (1)allene + (3)h2 + (1)nh3"
"488","(1)ch3nh2 + (2)ch4 + (1)h2o -> (1)beta-lactim + (5)h2"
"489","(2)ch3nh2 + (1)b2h6 -> (2)bn + (4)h2 + (2)ch4"
"490","(2)ch3nh2 + (1)b2h6 + (6)ch4 -> (2)borole + (12)h2 + (2)nh3"
"491","(1)ch3nh2 + (1)ch4 + (4)hf -> (1)c2f4 + (5)h2 + (1)nh3"
"492","(1)ch3nh2 + (1)ch4 + (6)hf -> (1)c2f6 + (6)h2 + (1)nh3"
"493","(1)ch3nh2 + (1)ch4 + (1)hf -> (1)c2h5f + (1)h2 + (1)nh3"
"494","(1)ch3nh2 + (2)hf -> (1)cf2 + (2)h2 + (1)nh3"
"495","(1)ch3nh2 + (4)hf -> (1)cf4 + (3)h2 + (1)nh3"
"496","(1)ch3nh2 + (1)ch4 -> (1)ch2c + (2)h2 + (1)nh3"
"497","(1)ch3nh2 + (2)hf -> (1)ch2f2 + (1)h2 + (1)nh3"
"498","(1)ch3nh2 -> (1)ch2nh + (1)h2"
"499","(1)ch3nh2 -> (1)ch2-sing + (1)nh3"
"500","(1)ch3nh2 + (1)hf -> (1)ch3f + (1)nh3"
"501","(1)ch3nh2 + (1)h2o -> (1)c-hcoh + (1)h2 + (1)nh3"
"502","(1)ch3nh2 + (3)hf -> (1)chf3 + (2)h2 + (1)nh3"
"503","(1)ch3nh2 + (2)h2o -> (1)c-hono + (2)h2 + (1)ch4"
"504","(1)ch3nh2 + (1)nh3 -> (1)c-n2h2 + (1)h2 + (1)ch4"
"505","(1)ch3nh2 + (2)h2o -> (1)co2 + (3)h2 + (1)nh3"
"506","(1)ch3nh2 + (3)ch4 -> (1)cyclobutadiene + (5)h2 + (1)nh3"
"507","(1)ch3nh2 + (3)ch4 -> (1)cyclobutane + (3)h2 + (1)nh3"
"508","(1)ch3nh2 + (3)ch4 -> (1)cyclobutene + (4)h2 + (1)nh3"
"509","(1)ch3nh2 + (2)ch4 -> (1)cyclopropene + (3)h2 + (1)nh3"
"510","(1)ch3nh2 + (1)ch4 + (3)h2o -> (1)dioxetan2one + (5)h2 + (1)nh3"
"511","(1)ch3nh2 + (1)ch4 + (2)h2o -> (1)dioxetane + (3)h2 + (1)nh3"
"512","(1)ch3nh2 + (2)h2o -> (1)dioxirane + (2)h2 + (1)nh3"
"513","(1)ch3nh2 + (1)h2o + (2)hf -> (1)f2co + (3)h2 + (1)nh3"
"514","(1)ch3nh2 + (1)ch4 + (2)hf -> (1)fccf + (4)h2 + (1)nh3"
"515","(1)ch3nh2 + (1)h2o + (1)hf -> (1)fno + (2)h2 + (1)ch4"
"516","(1)ch3nh2 + (1)h2o -> (1)formamide + (2)h2"
"517","(1)ch3nh2 + (1)ch4 + (3)h2o -> (1)formic-anhydride + (5)h2 + (1)nh3"
"518","(1)ch3nh2 + (3)ch4 + (1)h2o -> (1)furan + (6)h2 + (1)nh3"
"519","(1)ch3nh2 + (1)ch4 + (2)h2o -> (1)glyoxal + (4)h2 + (1)nh3"
"520","(1)ch3nh2 + (1)h2o -> (1)h2co + (1)h2 + (1)nh3"
"521","(1)ch3nh2 + (1)ch4 + (1)hf -> (1)hccf + (3)h2 + (1)nh3"
"522","(1)ch3nh2 + (1)h2o -> (1)hcno + (3)h2"
"523","(1)ch3nh2 -> (1)hcn + (2)h2"
"524","(1)ch3nh2 + (1)h2o + (1)hf -> (1)hcof + (2)h2 + (1)nh3"
"525","(1)ch3nh2 + (1)h2o -> (1)hno + (1)h2 + (1)ch4"
"526","(1)ch3nh2 + (1)h2o -> (1)hocn + (3)h2"
"527","(1)ch3nh2 + (1)h2o -> (1)honc + (3)h2"
"528","(1)ch3nh2 + (1)h2o -> (1)methanol + (1)nh3"
"529","(1)ch3nh2 + (3)ch4 -> (1)n-butane + (2)h2 + (1)nh3"
"530","(1)ch3nh2 + (1)hf -> (1)nh2f + (1)ch4"
"531","(1)ch3nh2 + (4)ch4 -> (1)n-pentane + (3)h2 + (1)nh3"
"532","(1)ch3nh2 + (1)ch4 + (1)nh3 + (1)h2o -> (1)oxadiazole + (6)h2"
"533","(1)ch3nh2 + (2)ch4 + (1)h2o -> (1)oxetane + (3)h2 + (1)nh3"
"534","(1)ch3nh2 + (1)ch4 + (1)h2o -> (1)oxirane + (2)h2 + (1)nh3"
"535","(1)ch3nh2 + (1)ch4 + (1)h2o -> (1)oxirene + (3)h2 + (1)nh3"
"536","(1)ch3nh2 + (2)ch4 -> (1)propene + (2)h2 + (1)nh3"
"537","(1)ch3nh2 + (2)ch4 -> (1)propyne + (3)h2 + (1)nh3"
"538","(1)ch3nh2 + (3)ch4 -> (1)pyrrole + (6)h2"
"539","(1)ch3nh2 + (3)ch4 -> (1)t-butadiene + (4)h2 + (1)nh3"
"540","(1)ch3nh2 + (3)ch4 -> (1)tetrahedrane + (5)h2 + (1)nh3"
"541","(1)ch3nh2 + (1)h2o -> (1)t-hcoh + (1)h2 + (1)nh3"
"542","(1)ch3nh2 + (1)nh3 -> (1)t-n2h2 + (1)h2 + (1)ch4"
"543","(1)cyclopropane + (1)h2 + (1)h2o -> (1)ethanol + (1)ch4"
"544","(1)cyclopropane + (2)h2o -> (1)formic + (2)ch4"
"545","(1)cyclopropane + (1)nh3 + (1)h2o -> (1)hnco + (1)h2 + (2)ch4"
"546","(1)cyclopropane + (1)h2o -> (1)ketene + (1)h2 + (1)ch4"
"547","(1)cyclopropane + (2)nh3 -> (1)nccn + (4)h2 + (1)ch4"
"548","(1)cyclopropane + (1)h2 -> (1)propane"
"549","(1)cyclopropane + (2)h2o -> (1)acetic + (1)h2 + (1)ch4"
"550","(1)cyclopropane -> (1)allene + (1)h2"
"551","(1)cyclopropane + (1)nh3 + (1)h2o -> (1)beta-lactim + (3)h2"
"552","(2)cyclopropane + (1)b2h6 + (2)ch4 -> (2)borole + (8)h2"
"553","(1)cyclopropane + (4)hf -> (1)c2f4 + (3)h2 + (1)ch4"
"554","(1)cyclopropane + (6)hf -> (1)c2f6 + (4)h2 + (1)ch4"
"555","(1)cyclopropane + (1)h2 + (1)hf -> (1)c2h5f + (1)ch4"
"556","(1)cyclopropane + (2)hf -> (1)cf2 + (2)ch4"
"557","(1)cyclopropane + (4)hf -> (1)cf4 + (1)h2 + (2)ch4"
"558","(1)cyclopropane -> (1)ch2c + (1)ch4"
"559","(1)cyclopropane + (1)h2 + (2)hf -> (1)ch2f2 + (2)ch4"
"560","(1)cyclopropane + (1)h2 + (1)nh3 -> (1)ch2nh + (2)ch4"
"561","(1)cyclopropane + (2)h2 -> (1)ch2-sing + (2)ch4"
"562","(1)cyclopropane + (2)h2 + (1)hf -> (1)ch3f + (2)ch4"
"563","(1)cyclopropane + (1)h2 + (1)h2o -> (1)c-hcoh + (2)ch4"
"564","(1)cyclopropane + (3)hf -> (1)chf3 + (2)ch4"
"565","(1)cyclopropane + (2)h2o -> (1)co2 + (1)h2 + (2)ch4"
"566","(1)cyclopropane + (1)ch4 -> (1)cyclobutadiene + (3)h2"
"567","(1)cyclopropane + (1)ch4 -> (1)cyclobutane + (1)h2"
"568","(1)cyclopropane + (1)ch4 -> (1)cyclobutene + (2)h2"
"569","(1)cyclopropane -> (1)cyclopropene + (1)h2"
"570","(1)cyclopropane + (3)h2o -> (1)dioxetan2one + (3)h2 + (1)ch4"
"571","(1)cyclopropane + (2)h2o -> (1)dioxetane + (1)h2 + (1)ch4"
"572","(1)cyclopropane + (2)h2o -> (1)dioxirane + (2)ch4"
"573","(1)cyclopropane + (1)h2o + (2)hf -> (1)f2co + (1)h2 + (2)ch4"
"574","(1)cyclopropane + (2)hf -> (1)fccf + (2)h2 + (1)ch4"
"575","(1)cyclopropane + (1)nh3 + (1)h2o -> (1)formamide + (2)ch4"
"576","(1)cyclopropane + (3)h2o -> (1)formic-anhydride + (3)h2 + (1)ch4"
"577","(1)cyclopropane + (1)ch4 + (1)h2o -> (1)furan + (4)h2"
"578","(1)cyclopropane + (2)h2o -> (1)glyoxal + (2)h2 + (1)ch4"
"579","(1)cyclopropane + (1)h2 + (1)h2o -> (1)h2co + (2)ch4"
"580","(1)cyclopropane + (1)hf -> (1)hccf + (1)h2 + (1)ch4"
"581","(1)cyclopropane + (1)nh3 + (1)h2o -> (1)hcno + (1)h2 + (2)ch4"
"582","(1)cyclopropane + (1)nh3 -> (1)hcn + (2)ch4"
"583","(1)cyclopropane + (1)h2o + (1)hf -> (1)hcof + (2)ch4"
"584","(1)cyclopropane + (1)nh3 + (1)h2o -> (1)hocn + (1)h2 + (2)ch4"
"585","(1)cyclopropane + (1)nh3 + (1)h2o -> (1)honc + (1)h2 + (2)ch4"
"586","(1)cyclopropane + (2)h2 + (1)h2o -> (1)methanol + (2)ch4"
"587","(1)cyclopropane + (1)ch4 -> (1)n-butane"
"588","(1)cyclopropane + (2)ch4 -> (1)n-pentane + (1)h2"
"589","(1)cyclopropane + (2)nh3 + (1)h2o -> (1)oxadiazole + (4)h2 + (1)ch4"
"590","(1)cyclopropane + (1)h2o -> (1)oxetane + (1)h2"
"591","(1)cyclopropane + (1)h2o -> (1)oxirane + (1)ch4"
"592","(1)cyclopropane + (1)h2o -> (1)oxirene + (1)h2 + (1)ch4"
"593","(1)cyclopropane -> (1)propene"
"594","(1)cyclopropane -> (1)propyne + (1)h2"
"595","(1)cyclopropane + (1)ch4 + (1)nh3 -> (1)pyrrole + (4)h2"
"596","(1)cyclopropane + (1)ch4 -> (1)t-butadiene + (2)h2"
"597","(1)cyclopropane + (1)ch4 -> (1)tetrahedrane + (3)h2"
"598","(1)cyclopropane + (1)h2 + (1)h2o -> (1)t-hcoh + (2)ch4"
"599","(1)ethanol + (1)h2o + (2)hf -> (1)foof + (1)h2 + (2)ch4"
"600","(1)ethanol + (1)h2o -> (1)formic + (1)h2 + (1)ch4"
"601","(1)ethanol + (1)nh3 -> (1)hnco + (2)h2 + (1)ch4"
"602","(1)ethanol + (1)h2 + (1)h2o -> (1)hooh + (2)ch4"
"603","(1)ethanol -> (1)ketene + (2)h2"
"604","(1)ethanol + (2)nh3 -> (1)n2o + (2)h2 + (2)ch4"
"605","(1)ethanol + (2)nh3 + (3)h2o -> (1)n2o4 + (5)h2 + (2)ch4"
"606","(1)ethanol + (2)nh3 -> (1)nccn + (5)h2 + (1)h2o"
"607","(1)ethanol + (1)h2 + (1)nh3 -> (1)nh2oh + (2)ch4"
"608","(1)ethanol + (2)h2o -> (1)o3 + (1)h2 + (2)ch4"
"609","(1)ethanol + (1)ch4 -> (1)propane + (1)h2o"
"610","(1)ethanol + (1)nh3 + (1)h2o -> (1)t-hono + (1)h2 + (2)ch4"
"611","(1)ethanol + (1)h2o -> (1)acetic + (2)h2"
"612","(1)ethanol + (1)ch4 -> (1)allene + (2)h2 + (1)h2o"
"613","(1)ethanol + (1)ch4 + (1)nh3 -> (1)beta-lactim + (4)h2"
"614","(2)ethanol + (1)b2h6 + (4)ch4 -> (2)borole + (10)h2 + (2)h2o"
"615","(1)ethanol + (4)hf -> (1)c2f4 + (4)h2 + (1)h2o"
"616","(1)ethanol + (6)hf -> (1)c2f6 + (5)h2 + (1)h2o"
"617","(1)ethanol + (1)hf -> (1)c2h5f + (1)h2o"
"618","(1)ethanol + (2)hf -> (1)cf2 + (1)h2 + (1)ch4 + (1)h2o"
"619","(1)ethanol + (4)hf -> (1)cf4 + (2)h2 + (1)ch4 + (1)h2o"
"620","(1)ethanol -> (1)ch2c + (1)h2 + (1)h2o"
"621","(1)ethanol + (2)hf -> (1)ch2f2 + (1)ch4 + (1)h2o"
"622","(1)ethanol + (1)nh3 -> (1)ch2nh + (1)ch4 + (1)h2o"
"623","(1)ethanol + (1)h2 -> (1)ch2-sing + (1)ch4 + (1)h2o"
"624","(1)ethanol + (1)h2 + (1)hf -> (1)ch3f + (1)ch4 + (1)h2o"
"625","(1)ethanol -> (1)c-hcoh + (1)ch4"
"626","(1)ethanol + (3)hf -> (1)chf3 + (1)h2 + (1)ch4 + (1)h2o"
"627","(1)ethanol + (1)nh3 + (1)h2o -> (1)c-hono + (1)h2 + (2)ch4"
"628","(1)ethanol + (1)h2o -> (1)co2 + (2)h2 + (1)ch4"
"629","(1)ethanol + (2)ch4 -> (1)cyclobutadiene + (4)h2 + (1)h2o"
"630","(1)ethanol + (2)ch4 -> (1)cyclobutane + (2)h2 + (1)h2o"
"631","(1)ethanol + (2)ch4 -> (1)cyclobutene + (3)h2 + (1)h2o"
"632","(1)ethanol + (1)ch4 -> (1)cyclopropene + (2)h2 + (1)h2o"
"633","(1)ethanol + (2)h2o -> (1)dioxetan2one + (4)h2"
"634","(1)ethanol + (1)h2o -> (1)dioxetane + (2)h2"
"635","(1)ethanol + (1)h2o -> (1)dioxirane + (1)h2 + (1)ch4"
"636","(1)ethanol + (2)hf -> (1)f2co + (2)h2 + (1)ch4"
"637","(1)ethanol + (2)hf -> (1)f2o + (2)ch4"
"638","(1)ethanol + (2)hf -> (1)fccf + (3)h2 + (1)h2o"
"639","(1)ethanol + (1)nh3 + (1)hf -> (1)fno + (1)h2 + (2)ch4"
"640","(1)ethanol + (1)nh3 -> (1)formamide + (1)h2 + (1)ch4"
"641","(1)ethanol + (2)h2o -> (1)formic-anhydride + (4)h2"
"642","(1)ethanol + (2)ch4 -> (1)furan + (5)h2"
"643","(1)ethanol + (1)h2o -> (1)glyoxal + (3)h2"
"644","(1)ethanol -> (1)h2co + (1)ch4"
"645","(1)ethanol + (1)hf -> (1)hccf + (2)h2 + (1)h2o"
"646","(1)ethanol + (1)nh3 -> (1)hcno + (2)h2 + (1)ch4"
"647","(1)ethanol + (1)nh3 -> (1)hcn + (1)h2 + (1)ch4 + (1)h2o"
"648","(1)ethanol + (1)hf -> (1)hcof + (1)h2 + (1)ch4"
"649","(1)ethanol + (1)nh3 -> (1)hno + (2)ch4"
"650","(1)ethanol + (1)nh3 -> (1)hocn + (2)h2 + (1)ch4"
"651","(1)ethanol + (1)h2 + (1)hf -> (1)hof + (2)ch4"
"652","(1)ethanol + (1)nh3 -> (1)honc + (2)h2 + (1)ch4"
"653","(1)ethanol + (1)h2 -> (1)methanol + (1)ch4"
"654","(1)ethanol + (2)ch4 -> (1)n-butane + (1)h2 + (1)h2o"
"655","(1)ethanol + (3)ch4 -> (1)n-pentane + (2)h2 + (1)h2o"
"656","(1)ethanol + (2)nh3 -> (1)oxadiazole + (5)h2"
"657","(1)ethanol + (1)ch4 -> (1)oxetane + (2)h2"
"658","(1)ethanol -> (1)oxirane + (1)h2"
"659","(1)ethanol -> (1)oxirene + (2)h2"
"660","(1)ethanol + (1)ch4 -> (1)propene + (1)h2 + (1)h2o"
"661","(1)ethanol + (1)ch4 -> (1)propyne + (2)h2 + (1)h2o"
"662","(1)ethanol + (2)ch4 + (1)nh3 -> (1)pyrrole + (5)h2 + (1)h2o"
"663","(1)ethanol + (2)ch4 -> (1)t-butadiene + (3)h2 + (1)h2o"
"664","(1)ethanol + (2)ch4 -> (1)tetrahedrane + (4)h2 + (1)h2o"
"665","(1)ethanol -> (1)t-hcoh + (1)ch4"
"666","(1)foof + (1)ch4 -> (1)formic + (2)hf"
"667","(1)foof + (1)ch4 + (1)nh3 -> (1)hnco + (1)h2 + (1)h2o + (2)hf"
"668","(1)foof + (2)h2 -> (1)hooh + (2)hf"
"669","(1)foof + (2)ch4 -> (1)ketene + (1)h2 + (1)h2o + (2)hf"
"670","(1)foof + (2)nh3 -> (1)n2o + (1)h2 + (1)h2o + (2)hf"
"671","(1)foof + (2)nh3 + (2)h2o -> (1)n2o4 + (4)h2 + (2)hf"
"672","(1)foof + (2)h2 + (1)nh3 -> (1)nh2oh + (1)h2o + (2)hf"
"673","(1)foof + (1)h2o -> (1)o3 + (2)hf"
"674","(1)foof + (1)nh3 -> (1)t-hono + (2)hf"
"675","(1)foof + (2)ch4 -> (1)acetic + (1)h2 + (2)hf"
"676","(1)foof + (3)ch4 + (1)nh3 -> (1)beta-lactim + (3)h2 + (1)h2o + (2)hf"
"677","(2)foof + (2)h2 + (1)b2h6 -> (2)bhf2 + (4)h2o"
"678","(1)foof + (2)ch4 + (2)hf -> (1)c2f4 + (3)h2 + (2)h2o"
"679","(1)foof + (2)ch4 + (4)hf -> (1)c2f6 + (4)h2 + (2)h2o"
"680","(1)foof + (1)h2 + (2)ch4 -> (1)c2h5f + (2)h2o + (1)hf"
"681","(1)foof + (1)ch4 -> (1)cf2 + (2)h2o"
"682","(1)foof + (1)ch4 + (2)hf -> (1)cf4 + (1)h2 + (2)h2o"
"683","(1)foof + (1)h2 + (1)ch4 -> (1)ch2f2 + (2)h2o"
"684","(1)foof + (2)h2 + (1)ch4 -> (1)ch3f + (2)h2o + (1)hf"
"685","(1)foof + (1)h2 + (1)ch4 -> (1)c-hcoh + (1)h2o + (2)hf"
"686","(1)foof + (1)ch4 + (1)hf -> (1)chf3 + (2)h2o"
"687","(1)foof + (1)nh3 -> (1)c-hono + (2)hf"
"688","(1)foof + (1)ch4 -> (1)co2 + (1)h2 + (2)hf"
"689","(1)foof + (2)ch4 + (1)h2o -> (1)dioxetan2one + (3)h2 + (2)hf"
"690","(1)foof + (2)ch4 -> (1)dioxetane + (1)h2 + (2)hf"
"691","(1)foof + (1)ch4 -> (1)dioxirane + (2)hf"
"692","(1)foof + (1)ch4 -> (1)f2co + (1)h2 + (1)h2o"
"693","(1)foof + (1)h2 -> (1)f2o + (1)h2o"
"694","(1)foof + (2)h2 -> (1)f2 + (2)h2o"
"695","(1)foof + (2)ch4 -> (1)fccf + (2)h2 + (2)h2o"
"696","(1)foof + (1)nh3 -> (1)fno + (1)h2o + (1)hf"
"697","(1)foof + (1)ch4 + (1)nh3 -> (1)formamide + (1)h2o + (2)hf"
"698","(1)foof + (2)ch4 + (1)h2o -> (1)formic-anhydride + (3)h2 + (2)hf"
"699","(1)foof + (4)ch4 -> (1)furan + (4)h2 + (1)h2o + (2)hf"
"700","(1)foof + (2)ch4 -> (1)glyoxal + (2)h2 + (2)hf"
"701","(1)foof + (1)h2 + (1)ch4 -> (1)h2co + (1)h2o + (2)hf"
"702","(1)foof + (2)ch4 -> (1)hccf + (1)h2 + (2)h2o + (1)hf"
"703","(1)foof + (1)ch4 + (1)nh3 -> (1)hcno + (1)h2 + (1)h2o + (2)hf"
"704","(1)foof + (1)ch4 -> (1)hcof + (1)h2o + (1)hf"
"705","(1)foof + (1)h2 + (1)nh3 -> (1)hno + (1)h2o + (2)hf"
"706","(1)foof + (1)ch4 + (1)nh3 -> (1)hocn + (1)h2 + (1)h2o + (2)hf"
"707","(1)foof + (2)h2 -> (1)hof + (1)h2o + (1)hf"
"708","(1)foof + (1)ch4 + (1)nh3 -> (1)honc + (1)h2 + (1)h2o + (2)hf"
"709","(1)foof + (2)h2 + (1)ch4 -> (1)methanol + (1)h2o + (2)hf"
"710","(1)foof + (2)h2 + (1)nh3 -> (1)nh2f + (2)h2o + (1)hf"
"711","(1)foof + (2)ch4 + (2)nh3 -> (1)oxadiazole + (4)h2 + (1)h2o + (2)hf"
"712","(1)foof + (3)ch4 -> (1)oxetane + (1)h2 + (1)h2o + (2)hf"
"713","(1)foof + (2)ch4 -> (1)oxirane + (1)h2o + (2)hf"
"714","(1)foof + (2)ch4 -> (1)oxirene + (1)h2 + (1)h2o + (2)hf"
"715","(1)foof + (1)h2 + (1)ch4 -> (1)t-hcoh + (1)h2o + (2)hf"
"716","(1)formic + (1)nh3 -> (1)hnco + (1)h2 + (1)h2o"
"717","(1)formic + (2)h2 -> (1)hooh + (1)ch4"
"718","(1)formic + (1)ch4 -> (1)ketene + (1)h2 + (1)h2o"
"719","(1)formic + (2)nh3 -> (1)n2o + (1)h2 + (1)ch4 + (1)h2o"
"720","(1)formic + (2)nh3 + (2)h2o -> (1)n2o4 + (4)h2 + (1)ch4"
"721","(1)formic + (1)ch4 + (2)nh3 -> (1)nccn + (4)h2 + (2)h2o"
"722","(1)formic + (2)h2 + (1)nh3 -> (1)nh2oh + (1)ch4 + (1)h2o"
"723","(1)formic + (1)h2o -> (1)o3 + (1)ch4"
"724","(1)formic + (1)h2 + (2)ch4 -> (1)propane + (2)h2o"
"725","(1)formic + (1)nh3 -> (1)t-hono + (1)ch4"
"726","(1)formic + (1)ch4 -> (1)acetic + (1)h2"
"727","(1)formic + (2)ch4 -> (1)allene + (1)h2 + (2)h2o"
"728","(1)formic + (2)ch4 + (1)nh3 -> (1)beta-lactim + (3)h2 + (1)h2o"
"729","(2)formic + (1)b2h6 + (6)ch4 -> (2)borole + (8)h2 + (4)h2o"
"730","(1)formic + (1)ch4 + (4)hf -> (1)c2f4 + (3)h2 + (2)h2o"
"731","(1)formic + (1)ch4 + (6)hf -> (1)c2f6 + (4)h2 + (2)h2o"
"732","(1)formic + (1)h2 + (1)ch4 + (1)hf -> (1)c2h5f + (2)h2o"
"733","(1)formic + (2)hf -> (1)cf2 + (2)h2o"
"734","(1)formic + (4)hf -> (1)cf4 + (1)h2 + (2)h2o"
"735","(1)formic + (1)ch4 -> (1)ch2c + (2)h2o"
"736","(1)formic + (1)h2 + (2)hf -> (1)ch2f2 + (2)h2o"
"737","(1)formic + (1)h2 + (1)nh3 -> (1)ch2nh + (2)h2o"
"738","(1)formic + (2)h2 -> (1)ch2-sing + (2)h2o"
"739","(1)formic + (2)h2 + (1)hf -> (1)ch3f + (2)h2o"
"740","(1)formic + (1)h2 -> (1)c-hcoh + (1)h2o"
"741","(1)formic + (3)hf -> (1)chf3 + (2)h2o"
"742","(1)formic + (1)nh3 -> (1)c-hono + (1)ch4"
"743","(1)formic -> (1)co2 + (1)h2"
"744","(1)formic + (3)ch4 -> (1)cyclobutadiene + (3)h2 + (2)h2o"
"745","(1)formic + (3)ch4 -> (1)cyclobutane + (1)h2 + (2)h2o"
"746","(1)formic + (3)ch4 -> (1)cyclobutene + (2)h2 + (2)h2o"
"747","(1)formic + (2)ch4 -> (1)cyclopropene + (1)h2 + (2)h2o"
"748","(1)formic + (1)ch4 + (1)h2o -> (1)dioxetan2one + (3)h2"
"749","(1)formic + (1)ch4 -> (1)dioxetane + (1)h2"
"750","(1)formic -> (1)dioxirane"
"751","(1)formic + (2)hf -> (1)f2co + (1)h2 + (1)h2o"
"752","(1)formic + (1)h2 + (2)hf -> (1)f2o + (1)ch4 + (1)h2o"
"753","(1)formic + (1)ch4 + (2)hf -> (1)fccf + (2)h2 + (2)h2o"
"754","(1)formic + (1)nh3 + (1)hf -> (1)fno + (1)ch4 + (1)h2o"
"755","(1)formic + (1)nh3 -> (1)formamide + (1)h2o"
"756","(1)formic + (1)ch4 + (1)h2o -> (1)formic-anhydride + (3)h2"
"757","(1)formic + (3)ch4 -> (1)furan + (4)h2 + (1)h2o"
"758","(1)formic + (1)ch4 -> (1)glyoxal + (2)h2"
"759","(1)formic + (1)h2 -> (1)h2co + (1)h2o"
"760","(1)formic + (1)ch4 + (1)hf -> (1)hccf + (1)h2 + (2)h2o"
"761","(1)formic + (1)nh3 -> (1)hcno + (1)h2 + (1)h2o"
"762","(1)formic + (1)nh3 -> (1)hcn + (2)h2o"
"763","(1)formic + (1)hf -> (1)hcof + (1)h2o"
"764","(1)formic + (1)h2 + (1)nh3 -> (1)hno + (1)ch4 + (1)h2o"
"765","(1)formic + (1)nh3 -> (1)hocn + (1)h2 + (1)h2o"
"766","(1)formic + (2)h2 + (1)hf -> (1)hof + (1)ch4 + (1)h2o"
"767","(1)formic + (1)nh3 -> (1)honc + (1)h2 + (1)h2o"
"768","(1)formic + (2)h2 -> (1)methanol + (1)h2o"
"769","(1)formic + (3)ch4 -> (1)n-butane + (2)h2o"
"770","(1)formic + (4)ch4 -> (1)n-pentane + (1)h2 + (2)h2o"
"771","(1)formic + (1)ch4 + (2)nh3 -> (1)oxadiazole + (4)h2 + (1)h2o"
"772","(1)formic + (2)ch4 -> (1)oxetane + (1)h2 + (1)h2o"
"773","(1)formic + (1)ch4 -> (1)oxirane + (1)h2o"
"774","(1)formic + (1)ch4 -> (1)oxirene + (1)h2 + (1)h2o"
"775","(1)formic + (2)ch4 -> (1)propene + (2)h2o"
"776","(1)formic + (2)ch4 -> (1)propyne + (1)h2 + (2)h2o"
"777","(1)formic + (3)ch4 + (1)nh3 -> (1)pyrrole + (4)h2 + (2)h2o"
"778","(1)formic + (3)ch4 -> (1)t-butadiene + (2)h2 + (2)h2o"
"779","(1)formic + (3)ch4 -> (1)tetrahedrane + (3)h2 + (2)h2o"
"780","(1)formic + (1)h2 -> (1)t-hcoh + (1)h2o"
"781","(1)hnco + (2)nh3 -> (1)hnnn + (1)ch4 + (1)h2o"
"782","(1)hnco + (3)h2 + (1)h2o -> (1)hooh + (1)ch4 + (1)nh3"
"783","(1)hnco + (1)ch4 -> (1)ketene + (1)nh3"
"784","(1)hnco + (3)h2 + (1)nh3 -> (1)n2h4 + (1)ch4 + (1)h2o"
"785","(1)hnco + (1)nh3 -> (1)n2o + (1)ch4"
"786","(1)hnco + (1)nh3 + (3)h2o -> (1)n2o4 + (3)h2 + (1)ch4"
"787","(1)hnco + (1)ch4 + (1)nh3 -> (1)nccn + (3)h2 + (1)h2o"
"788","(1)hnco + (3)h2 -> (1)nh2oh + (1)ch4"
"789","(1)hnco + (1)h2 + (2)h2o -> (1)o3 + (1)ch4 + (1)nh3"
"790","(1)hnco + (2)h2 + (2)ch4 -> (1)propane + (1)nh3 + (1)h2o"
"791","(1)hnco + (1)h2 + (1)h2o -> (1)t-hono + (1)ch4"
"792","(1)hnco + (1)ch4 + (1)h2o -> (1)acetic + (1)nh3"
"793","(1)hnco + (2)ch4 -> (1)allene + (1)nh3 + (1)h2o"
"794","(1)hnco + (2)ch4 -> (1)beta-lactim + (2)h2"
"795","(2)hnco + (2)h2 + (1)b2h6 -> (2)bn + (2)ch4 + (2)h2o"
"796","(2)hnco + (1)b2h6 + (6)ch4 -> (2)borole + (6)h2 + (2)nh3 + (2)h2o"
"797","(1)hnco + (1)ch4 + (4)hf -> (1)c2f4 + (2)h2 + (1)nh3 + (1)h2o"
"798","(1)hnco + (1)ch4 + (6)hf -> (1)c2f6 + (3)h2 + (1)nh3 + (1)h2o"
"799","(1)hnco + (2)h2 + (1)ch4 + (1)hf -> (1)c2h5f + (1)nh3 + (1)h2o"
"800","(1)hnco + (1)h2 + (2)hf -> (1)cf2 + (1)nh3 + (1)h2o"
"801","(1)hnco + (4)hf -> (1)cf4 + (1)nh3 + (1)h2o"
"802","(1)hnco + (1)h2 + (1)ch4 -> (1)ch2c + (1)nh3 + (1)h2o"
"803","(1)hnco + (2)h2 + (2)hf -> (1)ch2f2 + (1)nh3 + (1)h2o"
"804","(1)hnco + (2)h2 -> (1)ch2nh + (1)h2o"
"805","(1)hnco + (3)h2 -> (1)ch2-sing + (1)nh3 + (1)h2o"
"806","(1)hnco + (3)h2 + (1)hf -> (1)ch3f + (1)nh3 + (1)h2o"
"807","(1)hnco + (2)h2 -> (1)c-hcoh + (1)nh3"
"808","(1)hnco + (1)h2 + (3)hf -> (1)chf3 + (1)nh3 + (1)h2o"
"809","(1)hnco + (1)h2 + (1)h2o -> (1)c-hono + (1)ch4"
"810","(1)hnco + (2)h2 + (1)nh3 -> (1)c-n2h2 + (1)ch4 + (1)h2o"
"811","(1)hnco + (1)h2o -> (1)co2 + (1)nh3"
"812","(1)hnco + (3)ch4 -> (1)cyclobutadiene + (2)h2 + (1)nh3 + (1)h2o"
"813","(1)hnco + (3)ch4 -> (1)cyclobutane + (1)nh3 + (1)h2o"
"814","(1)hnco + (3)ch4 -> (1)cyclobutene + (1)h2 + (1)nh3 + (1)h2o"
"815","(1)hnco + (2)ch4 -> (1)cyclopropene + (1)nh3 + (1)h2o"
"816","(1)hnco + (1)ch4 + (2)h2o -> (1)dioxetan2one + (2)h2 + (1)nh3"
"817","(1)hnco + (1)ch4 + (1)h2o -> (1)dioxetane + (1)nh3"
"818","(1)hnco + (1)h2 + (1)h2o -> (1)dioxirane + (1)nh3"
"819","(1)hnco + (2)hf -> (1)f2co + (1)nh3"
"820","(1)hnco + (2)h2 + (2)hf -> (1)f2o + (1)ch4 + (1)nh3"
"821","(1)hnco + (1)ch4 + (2)hf -> (1)fccf + (1)h2 + (1)nh3 + (1)h2o"
"822","(1)hnco + (1)h2 + (1)hf -> (1)fno + (1)ch4"
"823","(1)hnco + (1)h2 -> (1)formamide"
"824","(1)hnco + (1)ch4 + (2)h2o -> (1)formic-anhydride + (2)h2 + (1)nh3"
"825","(1)hnco + (3)ch4 -> (1)furan + (3)h2 + (1)nh3"
"826","(1)hnco + (1)ch4 + (1)h2o -> (1)glyoxal + (1)h2 + (1)nh3"
"827","(1)hnco + (2)h2 -> (1)h2co + (1)nh3"
"828","(1)hnco + (1)ch4 + (1)hf -> (1)hccf + (1)nh3 + (1)h2o"
"829","(1)hnco -> (1)hcno"
"830","(1)hnco + (1)h2 -> (1)hcn + (1)h2o"
"831","(1)hnco + (1)h2 + (1)hf -> (1)hcof + (1)nh3"
"832","(1)hnco + (2)h2 -> (1)hno + (1)ch4"
"833","(1)hnco -> (1)hocn"
"834","(1)hnco + (3)h2 + (1)hf -> (1)hof + (1)ch4 + (1)nh3"
"835","(1)hnco -> (1)honc"
"836","(1)hnco + (3)h2 -> (1)methanol + (1)nh3"
"837","(1)hnco + (1)h2 + (3)ch4 -> (1)n-butane + (1)nh3 + (1)h2o"
"838","(1)hnco + (3)h2 + (1)hf -> (1)nh2f + (1)ch4 + (1)h2o"
"839","(1)hnco + (4)ch4 -> (1)n-pentane + (1)nh3 + (1)h2o"
"840","(1)hnco + (1)ch4 + (1)nh3 -> (1)oxadiazole + (3)h2"
"841","(1)hnco + (2)ch4 -> (1)oxetane + (1)nh3"
"842","(1)hnco + (1)h2 + (1)ch4 -> (1)oxirane + (1)nh3"
"843","(1)hnco + (1)ch4 -> (1)oxirene + (1)nh3"
"844","(1)hnco + (1)h2 + (2)ch4 -> (1)propene + (1)nh3 + (1)h2o"
"845","(1)hnco + (2)ch4 -> (1)propyne + (1)nh3 + (1)h2o"
"846","(1)hnco + (3)ch4 -> (1)pyrrole + (3)h2 + (1)h2o"
"847","(1)hnco + (3)ch4 -> (1)t-butadiene + (1)h2 + (1)nh3 + (1)h2o"
"848","(1)hnco + (3)ch4 -> (1)tetrahedrane + (2)h2 + (1)nh3 + (1)h2o"
"849","(1)hnco + (2)h2 -> (1)t-hcoh + (1)nh3"
"850","(1)hnco + (2)h2 + (1)nh3 -> (1)t-n2h2 + (1)ch4 + (1)h2o"
"851","(1)hnnn + (3)h2 -> (1)n2h4 + (1)nh3"
"852","(1)hnnn + (1)h2o -> (1)n2o + (1)nh3"
"853","(1)hnnn + (4)h2o -> (1)n2o4 + (3)h2 + (1)nh3"
"854","(1)hnnn + (2)ch4 -> (1)nccn + (3)h2 + (1)nh3"
"855","(1)hnnn + (3)h2 + (1)h2o -> (1)nh2oh + (2)nh3"
"856","(1)hnnn + (1)h2 + (2)h2o -> (1)t-hono + (2)nh3"
"857","(1)hnnn + (3)ch4 + (1)h2o -> (1)beta-lactim + (2)h2 + (2)nh3"
"858","(2)hnnn + (2)h2 + (1)b2h6 -> (2)bn + (4)nh3"
"859","(1)hnnn + (2)h2 + (1)ch4 -> (1)ch2nh + (2)nh3"
"860","(1)hnnn + (1)h2 + (2)h2o -> (1)c-hono + (2)nh3"
"861","(1)hnnn + (2)h2 -> (1)c-n2h2 + (1)nh3"
"862","(1)hnnn + (1)h2 + (1)h2o + (1)hf -> (1)fno + (2)nh3"
"863","(1)hnnn + (1)h2 + (1)ch4 + (1)h2o -> (1)formamide + (2)nh3"
"864","(1)hnnn + (1)ch4 + (1)h2o -> (1)hcno + (2)nh3"
"865","(1)hnnn + (1)h2 + (1)ch4 -> (1)hcn + (2)nh3"
"866","(1)hnnn + (2)h2 + (1)h2o -> (1)hno + (2)nh3"
"867","(1)hnnn + (1)ch4 + (1)h2o -> (1)hocn + (2)nh3"
"868","(1)hnnn + (1)ch4 + (1)h2o -> (1)honc + (2)nh3"
"869","(1)hnnn + (3)h2 + (1)hf -> (1)nh2f + (2)nh3"
"870","(1)hnnn + (2)ch4 + (1)h2o -> (1)oxadiazole + (3)h2 + (1)nh3"
"871","(1)hnnn + (4)ch4 -> (1)pyrrole + (3)h2 + (2)nh3"
"872","(1)hnnn + (2)h2 -> (1)t-n2h2 + (1)nh3"
"873","(1)hooh + (2)ch4 -> (1)ketene + (3)h2 + (1)h2o"
"874","(1)hooh + (2)nh3 -> (1)n2o + (3)h2 + (1)h2o"
"875","(1)hooh + (2)nh3 + (2)h2o -> (1)n2o4 + (6)h2"
"876","(1)hooh + (1)nh3 -> (1)nh2oh + (1)h2o"
"877","(1)hooh + (1)h2o -> (1)o3 + (2)h2"
"878","(1)hooh + (1)nh3 -> (1)t-hono + (2)h2"
"879","(1)hooh + (2)ch4 -> (1)acetic + (3)h2"
"880","(1)hooh + (3)ch4 + (1)nh3 -> (1)beta-lactim + (5)h2 + (1)h2o"
"881","(1)hooh + (1)ch4 -> (1)c-hcoh + (1)h2 + (1)h2o"
"882","(1)hooh + (1)nh3 -> (1)c-hono + (2)h2"
"883","(1)hooh + (1)ch4 -> (1)co2 + (3)h2"
"884","(1)hooh + (2)ch4 + (1)h2o -> (1)dioxetan2one + (5)h2"
"885","(1)hooh + (2)ch4 -> (1)dioxetane + (3)h2"
"886","(1)hooh + (1)ch4 -> (1)dioxirane + (2)h2"
"887","(1)hooh + (1)ch4 + (2)hf -> (1)f2co + (3)h2 + (1)h2o"
"888","(1)hooh + (2)hf -> (1)f2o + (1)h2 + (1)h2o"
"889","(1)hooh + (1)nh3 + (1)hf -> (1)fno + (2)h2 + (1)h2o"
"890","(1)hooh + (1)ch4 + (1)nh3 -> (1)formamide + (2)h2 + (1)h2o"
"891","(1)hooh + (2)ch4 + (1)h2o -> (1)formic-anhydride + (5)h2"
"892","(1)hooh + (4)ch4 -> (1)furan + (6)h2 + (1)h2o"
"893","(1)hooh + (2)ch4 -> (1)glyoxal + (4)h2"
"894","(1)hooh + (1)ch4 -> (1)h2co + (1)h2 + (1)h2o"
"895","(1)hooh + (1)ch4 + (1)nh3 -> (1)hcno + (3)h2 + (1)h2o"
"896","(1)hooh + (1)ch4 + (1)hf -> (1)hcof + (2)h2 + (1)h2o"
"897","(1)hooh + (1)nh3 -> (1)hno + (1)h2 + (1)h2o"
"898","(1)hooh + (1)ch4 + (1)nh3 -> (1)hocn + (3)h2 + (1)h2o"
"899","(1)hooh + (1)hf -> (1)hof + (1)h2o"
"900","(1)hooh + (1)ch4 + (1)nh3 -> (1)honc + (3)h2 + (1)h2o"
"901","(1)hooh + (1)ch4 -> (1)methanol + (1)h2o"
"902","(1)hooh + (2)ch4 + (2)nh3 -> (1)oxadiazole + (6)h2 + (1)h2o"
"903","(1)hooh + (3)ch4 -> (1)oxetane + (3)h2 + (1)h2o"
"904","(1)hooh + (2)ch4 -> (1)oxirane + (2)h2 + (1)h2o"
"905","(1)hooh + (2)ch4 -> (1)oxirene + (3)h2 + (1)h2o"
"906","(1)hooh + (1)ch4 -> (1)t-hcoh + (1)h2 + (1)h2o"
"907","(1)ketene + (2)nh3 -> (1)n2o + (2)ch4"
"908","(1)ketene + (2)nh3 + (3)h2o -> (1)n2o4 + (3)h2 + (2)ch4"
"909","(1)ketene + (2)nh3 -> (1)nccn + (3)h2 + (1)h2o"
"910","(1)ketene + (3)h2 + (1)nh3 -> (1)nh2oh + (2)ch4"
"911","(1)ketene + (1)h2 + (2)h2o -> (1)o3 + (2)ch4"
"912","(1)ketene + (2)h2 + (1)ch4 -> (1)propane + (1)h2o"
"913","(1)ketene + (1)h2 + (1)nh3 + (1)h2o -> (1)t-hono + (2)ch4"
"914","(1)ketene + (1)h2o -> (1)acetic"
"915","(1)ketene + (1)ch4 -> (1)allene + (1)h2o"
"916","(1)ketene + (1)ch4 + (1)nh3 -> (1)beta-lactim + (2)h2"
"917","(2)ketene + (1)b2h6 + (4)ch4 -> (2)borole + (6)h2 + (2)h2o"
"918","(1)ketene + (4)hf -> (1)c2f4 + (2)h2 + (1)h2o"
"919","(1)ketene + (6)hf -> (1)c2f6 + (3)h2 + (1)h2o"
"920","(1)ketene + (2)h2 + (1)hf -> (1)c2h5f + (1)h2o"
"921","(1)ketene + (1)h2 + (2)hf -> (1)cf2 + (1)ch4 + (1)h2o"
"922","(1)ketene + (4)hf -> (1)cf4 + (1)ch4 + (1)h2o"
"923","(1)ketene + (1)h2 -> (1)ch2c + (1)h2o"
"924","(1)ketene + (2)h2 + (2)hf -> (1)ch2f2 + (1)ch4 + (1)h2o"
"925","(1)ketene + (2)h2 + (1)nh3 -> (1)ch2nh + (1)ch4 + (1)h2o"
"926","(1)ketene + (3)h2 -> (1)ch2-sing + (1)ch4 + (1)h2o"
"927","(1)ketene + (3)h2 + (1)hf -> (1)ch3f + (1)ch4 + (1)h2o"
"928","(1)ketene + (2)h2 -> (1)c-hcoh + (1)ch4"
"929","(1)ketene + (1)h2 + (3)hf -> (1)chf3 + (1)ch4 + (1)h2o"
"930","(1)ketene + (1)h2 + (1)nh3 + (1)h2o -> (1)c-hono + (2)ch4"
"931","(1)ketene + (1)h2o -> (1)co2 + (1)ch4"
"932","(1)ketene + (2)ch4 -> (1)cyclobutadiene + (2)h2 + (1)h2o"
"933","(1)ketene + (2)ch4 -> (1)cyclobutane + (1)h2o"
"934","(1)ketene + (2)ch4 -> (1)cyclobutene + (1)h2 + (1)h2o"
"935","(1)ketene + (1)ch4 -> (1)cyclopropene + (1)h2o"
"936","(1)ketene + (2)h2o -> (1)dioxetan2one + (2)h2"
"937","(1)ketene + (1)h2o -> (1)dioxetane"
"938","(1)ketene + (1)h2 + (1)h2o -> (1)dioxirane + (1)ch4"
"939","(1)ketene + (2)hf -> (1)f2co + (1)ch4"
"940","(1)ketene + (2)h2 + (2)hf -> (1)f2o + (2)ch4"
"941","(1)ketene + (2)hf -> (1)fccf + (1)h2 + (1)h2o"
"942","(1)ketene + (1)h2 + (1)nh3 + (1)hf -> (1)fno + (2)ch4"
"943","(1)ketene + (1)h2 + (1)nh3 -> (1)formamide + (1)ch4"
"944","(1)ketene + (2)h2o -> (1)formic-anhydride + (2)h2"
"945","(1)ketene + (2)ch4 -> (1)furan + (3)h2"
"946","(1)ketene + (1)h2o -> (1)glyoxal + (1)h2"
"947","(1)ketene + (2)h2 -> (1)h2co + (1)ch4"
"948","(1)ketene + (1)hf -> (1)hccf + (1)h2o"
"949","(1)ketene + (1)nh3 -> (1)hcno + (1)ch4"
"950","(1)ketene + (1)h2 + (1)nh3 -> (1)hcn + (1)ch4 + (1)h2o"
"951","(1)ketene + (1)h2 + (1)hf -> (1)hcof + (1)ch4"
"952","(1)ketene + (2)h2 + (1)nh3 -> (1)hno + (2)ch4"
"953","(1)ketene + (1)nh3 -> (1)hocn + (1)ch4"
"954","(1)ketene + (3)h2 + (1)hf -> (1)hof + (2)ch4"
"955","(1)ketene + (1)nh3 -> (1)honc + (1)ch4"
"956","(1)ketene + (3)h2 -> (1)methanol + (1)ch4"
"957","(1)ketene + (1)h2 + (2)ch4 -> (1)n-butane + (1)h2o"
"958","(1)ketene + (3)ch4 -> (1)n-pentane + (1)h2o"
"959","(1)ketene + (2)nh3 -> (1)oxadiazole + (3)h2"
"960","(1)ketene + (1)ch4 -> (1)oxetane"
"961","(1)ketene + (1)h2 -> (1)oxirane"
"962","(1)ketene -> (1)oxirene"
"963","(1)ketene + (1)h2 + (1)ch4 -> (1)propene + (1)h2o"
"964","(1)ketene + (1)ch4 -> (1)propyne + (1)h2o"
"965","(1)ketene + (2)ch4 + (1)nh3 -> (1)pyrrole + (3)h2 + (1)h2o"
"966","(1)ketene + (2)ch4 -> (1)t-butadiene + (1)h2 + (1)h2o"
"967","(1)ketene + (2)ch4 -> (1)tetrahedrane + (2)h2 + (1)h2o"
"968","(1)ketene + (2)h2 -> (1)t-hcoh + (1)ch4"
"969","(1)n2h4 + (1)h2o -> (1)n2o + (3)h2"
"970","(1)n2h4 + (4)h2o -> (1)n2o4 + (6)h2"
"971","(1)n2h4 + (2)ch4 -> (1)nccn + (6)h2"
"972","(1)n2h4 + (1)h2o -> (1)nh2oh + (1)nh3"
"973","(1)n2h4 + (2)h2o -> (1)t-hono + (2)h2 + (1)nh3"
"974","(1)n2h4 + (3)ch4 + (1)h2o -> (1)beta-lactim + (5)h2 + (1)nh3"
"975","(2)n2h4 + (1)b2h6 -> (2)bn + (4)h2 + (2)nh3"
"976","(1)n2h4 + (1)ch4 -> (1)ch2nh + (1)h2 + (1)nh3"
"977","(1)n2h4 + (2)h2o -> (1)c-hono + (2)h2 + (1)nh3"
"978","(1)n2h4 -> (1)c-n2h2 + (1)h2"
"979","(1)n2h4 + (1)h2o + (1)hf -> (1)fno + (2)h2 + (1)nh3"
"980","(1)n2h4 + (1)ch4 + (1)h2o -> (1)formamide + (2)h2 + (1)nh3"
"981","(1)n2h4 + (1)ch4 + (1)h2o -> (1)hcno + (3)h2 + (1)nh3"
"982","(1)n2h4 + (1)ch4 -> (1)hcn + (2)h2 + (1)nh3"
"983","(1)n2h4 + (1)h2o -> (1)hno + (1)h2 + (1)nh3"
"984","(1)n2h4 + (1)ch4 + (1)h2o -> (1)hocn + (3)h2 + (1)nh3"
"985","(1)n2h4 + (1)ch4 + (1)h2o -> (1)honc + (3)h2 + (1)nh3"
"986","(1)n2h4 + (1)hf -> (1)nh2f + (1)nh3"
"987","(1)n2h4 + (2)ch4 + (1)h2o -> (1)oxadiazole + (6)h2"
"988","(1)n2h4 + (4)ch4 -> (1)pyrrole + (6)h2 + (1)nh3"
"989","(1)n2h4 -> (1)t-n2h2 + (1)h2"
"990","(1)n2o + (3)h2o -> (1)n2o4 + (3)h2"
"991","(1)n2o + (2)ch4 -> (1)nccn + (3)h2 + (1)h2o"
"992","(1)n2o + (3)h2 -> (1)nh2oh + (1)nh3"
"993","(1)n2o + (1)h2 + (2)h2o -> (1)o3 + (2)nh3"
"994","(1)n2o + (1)h2 + (1)h2o -> (1)t-hono + (1)nh3"
"995","(1)n2o + (2)ch4 + (1)h2o -> (1)acetic + (2)nh3"
"996","(1)n2o + (3)ch4 -> (1)beta-lactim + (2)h2 + (1)nh3"
"997","(2)n2o + (2)h2 + (1)b2h6 -> (2)bn + (2)nh3 + (2)h2o"
"998","(1)n2o + (2)h2 + (1)ch4 -> (1)ch2nh + (1)nh3 + (1)h2o"
"999","(1)n2o + (2)h2 + (1)ch4 -> (1)c-hcoh + (2)nh3"
"1000","(1)n2o + (1)h2 + (1)h2o -> (1)c-hono + (1)nh3"
"1001","(1)n2o + (2)h2 -> (1)c-n2h2 + (1)h2o"
"1002","(1)n2o + (1)ch4 + (1)h2o -> (1)co2 + (2)nh3"
"1003","(1)n2o + (2)ch4 + (2)h2o -> (1)dioxetan2one + (2)h2 + (2)nh3"
"1004","(1)n2o + (2)ch4 + (1)h2o -> (1)dioxetane + (2)nh3"
"1005","(1)n2o + (1)h2 + (1)ch4 + (1)h2o -> (1)dioxirane + (2)nh3"
"1006","(1)n2o + (1)ch4 + (2)hf -> (1)f2co + (2)nh3"
"1007","(1)n2o + (2)h2 + (2)hf -> (1)f2o + (2)nh3"
"1008","(1)n2o + (1)h2 + (1)hf -> (1)fno + (1)nh3"
"1009","(1)n2o + (1)h2 + (1)ch4 -> (1)formamide + (1)nh3"
"1010","(1)n2o + (2)ch4 + (2)h2o -> (1)formic-anhydride + (2)h2 + (2)nh3"
"1011","(1)n2o + (4)ch4 -> (1)furan + (3)h2 + (2)nh3"
"1012","(1)n2o + (2)ch4 + (1)h2o -> (1)glyoxal + (1)h2 + (2)nh3"
"1013","(1)n2o + (2)h2 + (1)ch4 -> (1)h2co + (2)nh3"
"1014","(1)n2o + (1)ch4 -> (1)hcno + (1)nh3"
"1015","(1)n2o + (1)h2 + (1)ch4 -> (1)hcn + (1)nh3 + (1)h2o"
"1016","(1)n2o + (1)h2 + (1)ch4 + (1)hf -> (1)hcof + (2)nh3"
"1017","(1)n2o + (2)h2 -> (1)hno + (1)nh3"
"1018","(1)n2o + (1)ch4 -> (1)hocn + (1)nh3"
"1019","(1)n2o + (3)h2 + (1)hf -> (1)hof + (2)nh3"
"1020","(1)n2o + (1)ch4 -> (1)honc + (1)nh3"
"1021","(1)n2o + (3)h2 + (1)ch4 -> (1)methanol + (2)nh3"
"1022","(1)n2o + (3)h2 + (1)hf -> (1)nh2f + (1)nh3 + (1)h2o"
"1023","(1)n2o + (2)ch4 -> (1)oxadiazole + (3)h2"
"1024","(1)n2o + (3)ch4 -> (1)oxetane + (2)nh3"
"1025","(1)n2o + (1)h2 + (2)ch4 -> (1)oxirane + (2)nh3"
"1026","(1)n2o + (2)ch4 -> (1)oxirene + (2)nh3"
"1027","(1)n2o + (4)ch4 -> (1)pyrrole + (3)h2 + (1)nh3 + (1)h2o"
"1028","(1)n2o + (2)h2 + (1)ch4 -> (1)t-hcoh + (2)nh3"
"1029","(1)n2o + (2)h2 -> (1)t-n2h2 + (1)h2o"
"1030","(1)n2o4 + (2)ch4 -> (1)nccn + (4)h2o"
"1031","(1)n2o4 + (6)h2 -> (1)nh2oh + (1)nh3 + (3)h2o"
"1032","(1)n2o4 + (4)h2 -> (1)o3 + (2)nh3 + (1)h2o"
"1033","(1)n2o4 + (4)h2 -> (1)t-hono + (1)nh3 + (2)h2o"
"1034","(1)n2o4 + (3)h2 + (2)ch4 -> (1)acetic + (2)nh3 + (2)h2o"
"1035","(1)n2o4 + (1)h2 + (3)ch4 -> (1)beta-lactim + (1)nh3 + (3)h2o"
"1036","(2)n2o4 + (8)h2 + (1)b2h6 -> (2)bn + (2)nh3 + (8)h2o"
"1037","(1)n2o4 + (5)h2 + (1)ch4 -> (1)ch2nh + (1)nh3 + (4)h2o"
"1038","(1)n2o4 + (5)h2 + (1)ch4 -> (1)c-hcoh + (2)nh3 + (3)h2o"
"1039","(1)n2o4 + (4)h2 -> (1)c-hono + (1)nh3 + (2)h2o"
"1040","(1)n2o4 + (5)h2 -> (1)c-n2h2 + (4)h2o"
"1041","(1)n2o4 + (3)h2 + (1)ch4 -> (1)co2 + (2)nh3 + (2)h2o"
"1042","(1)n2o4 + (1)h2 + (2)ch4 -> (1)dioxetan2one + (2)nh3 + (1)h2o"
"1043","(1)n2o4 + (3)h2 + (2)ch4 -> (1)dioxetane + (2)nh3 + (2)h2o"
"1044","(1)n2o4 + (4)h2 + (1)ch4 -> (1)dioxirane + (2)nh3 + (2)h2o"
"1045","(1)n2o4 + (3)h2 + (1)ch4 + (2)hf -> (1)f2co + (2)nh3 + (3)h2o"
"1046","(1)n2o4 + (5)h2 + (2)hf -> (1)f2o + (2)nh3 + (3)h2o"
"1047","(1)n2o4 + (4)h2 + (1)hf -> (1)fno + (1)nh3 + (3)h2o"
"1048","(1)n2o4 + (4)h2 + (1)ch4 -> (1)formamide + (1)nh3 + (3)h2o"
"1049","(1)n2o4 + (1)h2 + (2)ch4 -> (1)formic-anhydride + (2)nh3 + (1)h2o"
"1050","(1)n2o4 + (4)ch4 -> (1)furan + (2)nh3 + (3)h2o"
"1051","(1)n2o4 + (2)h2 + (2)ch4 -> (1)glyoxal + (2)nh3 + (2)h2o"
"1052","(1)n2o4 + (5)h2 + (1)ch4 -> (1)h2co + (2)nh3 + (3)h2o"
"1053","(1)n2o4 + (3)h2 + (1)ch4 -> (1)hcno + (1)nh3 + (3)h2o"
"1054","(1)n2o4 + (4)h2 + (1)ch4 -> (1)hcn + (1)nh3 + (4)h2o"
"1055","(1)n2o4 + (4)h2 + (1)ch4 + (1)hf -> (1)hcof + (2)nh3 + (3)h2o"
"1056","(1)n2o4 + (5)h2 -> (1)hno + (1)nh3 + (3)h2o"
"1057","(1)n2o4 + (3)h2 + (1)ch4 -> (1)hocn + (1)nh3 + (3)h2o"
"1058","(1)n2o4 + (6)h2 + (1)hf -> (1)hof + (2)nh3 + (3)h2o"
"1059","(1)n2o4 + (3)h2 + (1)ch4 -> (1)honc + (1)nh3 + (3)h2o"
"1060","(1)n2o4 + (6)h2 + (1)ch4 -> (1)methanol + (2)nh3 + (3)h2o"
"1061","(1)n2o4 + (6)h2 + (1)hf -> (1)nh2f + (1)nh3 + (4)h2o"
"1062","(1)n2o4 + (2)ch4 -> (1)oxadiazole + (3)h2o"
"1063","(1)n2o4 + (3)h2 + (3)ch4 -> (1)oxetane + (2)nh3 + (3)h2o"
"1064","(1)n2o4 + (4)h2 + (2)ch4 -> (1)oxirane + (2)nh3 + (3)h2o"
"1065","(1)n2o4 + (3)h2 + (2)ch4 -> (1)oxirene + (2)nh3 + (3)h2o"
"1066","(1)n2o4 + (4)ch4 -> (1)pyrrole + (1)nh3 + (4)h2o"
"1067","(1)n2o4 + (5)h2 + (1)ch4 -> (1)t-hcoh + (2)nh3 + (3)h2o"
"1068","(1)n2o4 + (5)h2 -> (1)t-n2h2 + (4)h2o"
"1069","(1)nccn + (6)h2 + (1)h2o -> (1)nh2oh + (2)ch4 + (1)nh3"
"1070","(1)nccn + (5)h2 + (1)ch4 -> (1)propane + (2)nh3"
"1071","(1)nccn + (4)h2 + (2)h2o -> (1)t-hono + (2)ch4 + (1)nh3"
"1072","(1)nccn + (3)h2 + (2)h2o -> (1)acetic + (2)nh3"
"1073","(1)nccn + (3)h2 + (1)ch4 -> (1)allene + (2)nh3"
"1074","(1)nccn + (1)h2 + (1)ch4 + (1)h2o -> (1)beta-lactim + (1)nh3"
"1075","(2)nccn + (8)h2 + (1)b2h6 -> (2)bn + (4)ch4 + (2)nh3"
"1076","(2)nccn + (1)b2h6 + (4)ch4 -> (2)borole + (4)nh3"
"1077","(1)nccn + (1)h2 + (4)hf -> (1)c2f4 + (2)nh3"
"1078","(1)nccn + (6)hf -> (1)c2f6 + (2)nh3"
"1079","(1)nccn + (5)h2 + (1)hf -> (1)c2h5f + (2)nh3"
"1080","(1)nccn + (4)h2 + (2)hf -> (1)cf2 + (1)ch4 + (2)nh3"
"1081","(1)nccn + (3)h2 + (4)hf -> (1)cf4 + (1)ch4 + (2)nh3"
"1082","(1)nccn + (4)h2 -> (1)ch2c + (2)nh3"
"1083","(1)nccn + (5)h2 + (2)hf -> (1)ch2f2 + (1)ch4 + (2)nh3"
"1084","(1)nccn + (5)h2 -> (1)ch2nh + (1)ch4 + (1)nh3"
"1085","(1)nccn + (6)h2 -> (1)ch2-sing + (1)ch4 + (2)nh3"
"1086","(1)nccn + (6)h2 + (1)hf -> (1)ch3f + (1)ch4 + (2)nh3"
"1087","(1)nccn + (5)h2 + (1)h2o -> (1)c-hcoh + (1)ch4 + (2)nh3"
"1088","(1)nccn + (4)h2 + (3)hf -> (1)chf3 + (1)ch4 + (2)nh3"
"1089","(1)nccn + (4)h2 + (2)h2o -> (1)c-hono + (2)ch4 + (1)nh3"
"1090","(1)nccn + (5)h2 -> (1)c-n2h2 + (2)ch4"
"1091","(1)nccn + (3)h2 + (2)h2o -> (1)co2 + (1)ch4 + (2)nh3"
"1092","(1)nccn + (1)h2 + (2)ch4 -> (1)cyclobutadiene + (2)nh3"
"1093","(1)nccn + (3)h2 + (2)ch4 -> (1)cyclobutane + (2)nh3"
"1094","(1)nccn + (2)h2 + (2)ch4 -> (1)cyclobutene + (2)nh3"
"1095","(1)nccn + (3)h2 + (1)ch4 -> (1)cyclopropene + (2)nh3"
"1096","(1)nccn + (1)h2 + (3)h2o -> (1)dioxetan2one + (2)nh3"
"1097","(1)nccn + (3)h2 + (2)h2o -> (1)dioxetane + (2)nh3"
"1098","(1)nccn + (4)h2 + (2)h2o -> (1)dioxirane + (1)ch4 + (2)nh3"
"1099","(1)nccn + (3)h2 + (1)h2o + (2)hf -> (1)f2co + (1)ch4 + (2)nh3"
"1100","(1)nccn + (2)h2 + (2)hf -> (1)fccf + (2)nh3"
"1101","(1)nccn + (4)h2 + (1)h2o + (1)hf -> (1)fno + (2)ch4 + (1)nh3"
"1102","(1)nccn + (4)h2 + (1)h2o -> (1)formamide + (1)ch4 + (1)nh3"
"1103","(1)nccn + (1)h2 + (3)h2o -> (1)formic-anhydride + (2)nh3"
"1104","(1)nccn + (2)ch4 + (1)h2o -> (1)furan + (2)nh3"
"1105","(1)nccn + (2)h2 + (2)h2o -> (1)glyoxal + (2)nh3"
"1106","(1)nccn + (5)h2 + (1)h2o -> (1)h2co + (1)ch4 + (2)nh3"
"1107","(1)nccn + (3)h2 + (1)hf -> (1)hccf + (2)nh3"
"1108","(1)nccn + (3)h2 + (1)h2o -> (1)hcno + (1)ch4 + (1)nh3"
"1109","(1)nccn + (4)h2 -> (1)hcn + (1)ch4 + (1)nh3"
"1110","(1)nccn + (4)h2 + (1)h2o + (1)hf -> (1)hcof + (1)ch4 + (2)nh3"
"1111","(1)nccn + (5)h2 + (1)h2o -> (1)hno + (2)ch4 + (1)nh3"
"1112","(1)nccn + (3)h2 + (1)h2o -> (1)hocn + (1)ch4 + (1)nh3"
"1113","(1)nccn + (3)h2 + (1)h2o -> (1)honc + (1)ch4 + (1)nh3"
"1114","(1)nccn + (6)h2 + (1)h2o -> (1)methanol + (1)ch4 + (2)nh3"
"1115","(1)nccn + (4)h2 + (2)ch4 -> (1)n-butane + (2)nh3"
"1116","(1)nccn + (6)h2 + (1)hf -> (1)nh2f + (2)ch4 + (1)nh3"
"1117","(1)nccn + (3)h2 + (3)ch4 -> (1)n-pentane + (2)nh3"
"1118","(1)nccn + (1)h2o -> (1)oxadiazole"
"1119","(1)nccn + (3)h2 + (1)ch4 + (1)h2o -> (1)oxetane + (2)nh3"
"1120","(1)nccn + (4)h2 + (1)h2o -> (1)oxirane + (2)nh3"
"1121","(1)nccn + (3)h2 + (1)h2o -> (1)oxirene + (2)nh3"
"1122","(1)nccn + (4)h2 + (1)ch4 -> (1)propene + (2)nh3"
"1123","(1)nccn + (3)h2 + (1)ch4 -> (1)propyne + (2)nh3"
"1124","(1)nccn + (2)ch4 -> (1)pyrrole + (1)nh3"
"1125","(1)nccn + (2)h2 + (2)ch4 -> (1)t-butadiene + (2)nh3"
"1126","(1)nccn + (1)h2 + (2)ch4 -> (1)tetrahedrane + (2)nh3"
"1127","(1)nccn + (5)h2 + (1)h2o -> (1)t-hcoh + (1)ch4 + (2)nh3"
"1128","(1)nccn + (5)h2 -> (1)t-n2h2 + (2)ch4"
"1129","(1)nh2oh + (2)h2o -> (1)o3 + (2)h2 + (1)nh3"
"1130","(1)nh2oh + (1)h2o -> (1)t-hono + (2)h2"
"1131","(1)nh2oh + (2)ch4 + (1)h2o -> (1)acetic + (3)h2 + (1)nh3"
"1132","(1)nh2oh + (3)ch4 -> (1)beta-lactim + (5)h2"
"1133","(2)nh2oh + (1)b2h6 -> (2)bn + (4)h2 + (2)h2o"
"1134","(1)nh2oh + (1)ch4 -> (1)ch2nh + (1)h2 + (1)h2o"
"1135","(1)nh2oh + (1)ch4 -> (1)c-hcoh + (1)h2 + (1)nh3"
"1136","(1)nh2oh + (1)h2o -> (1)c-hono + (2)h2"
"1137","(1)nh2oh + (1)nh3 -> (1)c-n2h2 + (1)h2 + (1)h2o"
"1138","(1)nh2oh + (1)ch4 + (1)h2o -> (1)co2 + (3)h2 + (1)nh3"
"1139","(1)nh2oh + (2)ch4 + (2)h2o -> (1)dioxetan2one + (5)h2 + (1)nh3"
"1140","(1)nh2oh + (2)ch4 + (1)h2o -> (1)dioxetane + (3)h2 + (1)nh3"
"1141","(1)nh2oh + (1)ch4 + (1)h2o -> (1)dioxirane + (2)h2 + (1)nh3"
"1142","(1)nh2oh + (1)ch4 + (2)hf -> (1)f2co + (3)h2 + (1)nh3"
"1143","(1)nh2oh + (2)hf -> (1)f2o + (1)h2 + (1)nh3"
"1144","(1)nh2oh + (1)hf -> (1)fno + (2)h2"
"1145","(1)nh2oh + (1)ch4 -> (1)formamide + (2)h2"
"1146","(1)nh2oh + (2)ch4 + (2)h2o -> (1)formic-anhydride + (5)h2 + (1)nh3"
"1147","(1)nh2oh + (4)ch4 -> (1)furan + (6)h2 + (1)nh3"
"1148","(1)nh2oh + (2)ch4 + (1)h2o -> (1)glyoxal + (4)h2 + (1)nh3"
"1149","(1)nh2oh + (1)ch4 -> (1)h2co + (1)h2 + (1)nh3"
"1150","(1)nh2oh + (1)ch4 -> (1)hcno + (3)h2"
"1151","(1)nh2oh + (1)ch4 -> (1)hcn + (2)h2 + (1)h2o"
"1152","(1)nh2oh + (1)ch4 + (1)hf -> (1)hcof + (2)h2 + (1)nh3"
"1153","(1)nh2oh -> (1)hno + (1)h2"
"1154","(1)nh2oh + (1)ch4 -> (1)hocn + (3)h2"
"1155","(1)nh2oh + (1)hf -> (1)hof + (1)nh3"
"1156","(1)nh2oh + (1)ch4 -> (1)honc + (3)h2"
"1157","(1)nh2oh + (1)ch4 -> (1)methanol + (1)nh3"
"1158","(1)nh2oh + (1)hf -> (1)nh2f + (1)h2o"
"1159","(1)nh2oh + (2)ch4 + (1)nh3 -> (1)oxadiazole + (6)h2"
"1160","(1)nh2oh + (3)ch4 -> (1)oxetane + (3)h2 + (1)nh3"
"1161","(1)nh2oh + (2)ch4 -> (1)oxirane + (2)h2 + (1)nh3"
"1162","(1)nh2oh + (2)ch4 -> (1)oxirene + (3)h2 + (1)nh3"
"1163","(1)nh2oh + (4)ch4 -> (1)pyrrole + (6)h2 + (1)h2o"
"1164","(1)nh2oh + (1)ch4 -> (1)t-hcoh + (1)h2 + (1)nh3"
"1165","(1)nh2oh + (1)nh3 -> (1)t-n2h2 + (1)h2 + (1)h2o"
"1166","(1)o3 + (1)nh3 -> (1)t-hono + (1)h2o"
"1167","(1)o3 + (2)ch4 -> (1)acetic + (1)h2 + (1)h2o"
"1168","(1)o3 + (3)ch4 + (1)nh3 -> (1)beta-lactim + (3)h2 + (2)h2o"
"1169","(1)o3 + (1)h2 + (1)ch4 -> (1)c-hcoh + (2)h2o"
"1170","(1)o3 + (1)nh3 -> (1)c-hono + (1)h2o"
"1171","(1)o3 + (1)ch4 -> (1)co2 + (1)h2 + (1)h2o"
"1172","(1)o3 + (2)ch4 -> (1)dioxetan2one + (3)h2"
"1173","(1)o3 + (2)ch4 -> (1)dioxetane + (1)h2 + (1)h2o"
"1174","(1)o3 + (1)ch4 -> (1)dioxirane + (1)h2o"
"1175","(1)o3 + (1)ch4 + (2)hf -> (1)f2co + (1)h2 + (2)h2o"
"1176","(1)o3 + (1)h2 + (2)hf -> (1)f2o + (2)h2o"
"1177","(1)o3 + (1)nh3 + (1)hf -> (1)fno + (2)h2o"
"1178","(1)o3 + (1)ch4 + (1)nh3 -> (1)formamide + (2)h2o"
"1179","(1)o3 + (2)ch4 -> (1)formic-anhydride + (3)h2"
"1180","(1)o3 + (4)ch4 -> (1)furan + (4)h2 + (2)h2o"
"1181","(1)o3 + (2)ch4 -> (1)glyoxal + (2)h2 + (1)h2o"
"1182","(1)o3 + (1)h2 + (1)ch4 -> (1)h2co + (2)h2o"
"1183","(1)o3 + (1)ch4 + (1)nh3 -> (1)hcno + (1)h2 + (2)h2o"
"1184","(1)o3 + (1)ch4 + (1)hf -> (1)hcof + (2)h2o"
"1185","(1)o3 + (1)h2 + (1)nh3 -> (1)hno + (2)h2o"
"1186","(1)o3 + (1)ch4 + (1)nh3 -> (1)hocn + (1)h2 + (2)h2o"
"1187","(1)o3 + (2)h2 + (1)hf -> (1)hof + (2)h2o"
"1188","(1)o3 + (1)ch4 + (1)nh3 -> (1)honc + (1)h2 + (2)h2o"
"1189","(1)o3 + (2)h2 + (1)ch4 -> (1)methanol + (2)h2o"
"1190","(1)o3 + (2)ch4 + (2)nh3 -> (1)oxadiazole + (4)h2 + (2)h2o"
"1191","(1)o3 + (3)ch4 -> (1)oxetane + (1)h2 + (2)h2o"
"1192","(1)o3 + (2)ch4 -> (1)oxirane + (2)h2o"
"1193","(1)o3 + (2)ch4 -> (1)oxirene + (1)h2 + (2)h2o"
"1194","(1)o3 + (1)h2 + (1)ch4 -> (1)t-hcoh + (2)h2o"
"1195","(1)propane + (2)h2o -> (1)acetic + (2)h2 + (1)ch4"
"1196","(1)propane -> (1)allene + (2)h2"
"1197","(1)propane + (1)nh3 + (1)h2o -> (1)beta-lactim + (4)h2"
"1198","(2)propane + (1)b2h6 + (2)ch4 -> (2)borole + (10)h2"
"1199","(1)propane + (4)hf -> (1)c2f4 + (4)h2 + (1)ch4"
"1200","(1)propane + (6)hf -> (1)c2f6 + (5)h2 + (1)ch4"
"1201","(1)propane + (1)hf -> (1)c2h5f + (1)ch4"
"1202","(1)propane + (2)hf -> (1)cf2 + (1)h2 + (2)ch4"
"1203","(1)propane + (4)hf -> (1)cf4 + (2)h2 + (2)ch4"
"1204","(1)propane -> (1)ch2c + (1)h2 + (1)ch4"
"1205","(1)propane + (2)hf -> (1)ch2f2 + (2)ch4"
"1206","(1)propane + (1)nh3 -> (1)ch2nh + (2)ch4"
"1207","(1)propane + (1)h2 -> (1)ch2-sing + (2)ch4"
"1208","(1)propane + (1)h2 + (1)hf -> (1)ch3f + (2)ch4"
"1209","(1)propane + (1)h2o -> (1)c-hcoh + (2)ch4"
"1210","(1)propane + (3)hf -> (1)chf3 + (1)h2 + (2)ch4"
"1211","(1)propane + (2)h2o -> (1)co2 + (2)h2 + (2)ch4"
"1212","(1)propane + (1)ch4 -> (1)cyclobutadiene + (4)h2"
"1213","(1)propane + (1)ch4 -> (1)cyclobutane + (2)h2"
"1214","(1)propane + (1)ch4 -> (1)cyclobutene + (3)h2"
"1215","(1)propane -> (1)cyclopropene + (2)h2"
"1216","(1)propane + (3)h2o -> (1)dioxetan2one + (4)h2 + (1)ch4"
"1217","(1)propane + (2)h2o -> (1)dioxetane + (2)h2 + (1)ch4"
"1218","(1)propane + (2)h2o -> (1)dioxirane + (1)h2 + (2)ch4"
"1219","(1)propane + (1)h2o + (2)hf -> (1)f2co + (2)h2 + (2)ch4"
"1220","(1)propane + (2)hf -> (1)fccf + (3)h2 + (1)ch4"
"1221","(1)propane + (1)nh3 + (1)h2o -> (1)formamide + (1)h2 + (2)ch4"
"1222","(1)propane + (3)h2o -> (1)formic-anhydride + (4)h2 + (1)ch4"
"1223","(1)propane + (1)ch4 + (1)h2o -> (1)furan + (5)h2"
"1224","(1)propane + (2)h2o -> (1)glyoxal + (3)h2 + (1)ch4"
"1225","(1)propane + (1)h2o -> (1)h2co + (2)ch4"
"1226","(1)propane + (1)hf -> (1)hccf + (2)h2 + (1)ch4"
"1227","(1)propane + (1)nh3 + (1)h2o -> (1)hcno + (2)h2 + (2)ch4"
"1228","(1)propane + (1)nh3 -> (1)hcn + (1)h2 + (2)ch4"
"1229","(1)propane + (1)h2o + (1)hf -> (1)hcof + (1)h2 + (2)ch4"
"1230","(1)propane + (1)nh3 + (1)h2o -> (1)hocn + (2)h2 + (2)ch4"
"1231","(1)propane + (1)nh3 + (1)h2o -> (1)honc + (2)h2 + (2)ch4"
"1232","(1)propane + (1)h2 + (1)h2o -> (1)methanol + (2)ch4"
"1233","(1)propane + (1)ch4 -> (1)n-butane + (1)h2"
"1234","(1)propane + (2)ch4 -> (1)n-pentane + (2)h2"
"1235","(1)propane + (2)nh3 + (1)h2o -> (1)oxadiazole + (5)h2 + (1)ch4"
"1236","(1)propane + (1)h2o -> (1)oxetane + (2)h2"
"1237","(1)propane + (1)h2o -> (1)oxirane + (1)h2 + (1)ch4"
"1238","(1)propane + (1)h2o -> (1)oxirene + (2)h2 + (1)ch4"
"1239","(1)propane -> (1)propene + (1)h2"
"1240","(1)propane -> (1)propyne + (2)h2"
"1241","(1)propane + (1)ch4 + (1)nh3 -> (1)pyrrole + (5)h2"
"1242","(1)propane + (1)ch4 -> (1)t-butadiene + (3)h2"
"1243","(1)propane + (1)ch4 -> (1)tetrahedrane + (4)h2"
"1244","(1)propane + (1)h2o -> (1)t-hcoh + (2)ch4"
"1245","(1)t-hono + (2)ch4 -> (1)acetic + (1)h2 + (1)nh3"
"1246","(1)t-hono + (3)ch4 -> (1)beta-lactim + (3)h2 + (1)h2o"
"1247","(2)t-hono + (1)b2h6 -> (2)bn + (4)h2o"
"1248","(1)t-hono + (1)h2 + (1)ch4 -> (1)ch2nh + (2)h2o"
"1249","(1)t-hono + (1)h2 + (1)ch4 -> (1)c-hcoh + (1)nh3 + (1)h2o"
"1250","(1)t-hono -> (1)c-hono"
"1251","(1)t-hono + (1)h2 + (1)nh3 -> (1)c-n2h2 + (2)h2o"
"1252","(1)t-hono + (1)ch4 -> (1)co2 + (1)h2 + (1)nh3"
"1253","(1)t-hono + (2)ch4 + (1)h2o -> (1)dioxetan2one + (3)h2 + (1)nh3"
"1254","(1)t-hono + (2)ch4 -> (1)dioxetane + (1)h2 + (1)nh3"
"1255","(1)t-hono + (1)ch4 -> (1)dioxirane + (1)nh3"
"1256","(1)t-hono + (1)ch4 + (2)hf -> (1)f2co + (1)h2 + (1)nh3 + (1)h2o"
"1257","(1)t-hono + (1)h2 + (2)hf -> (1)f2o + (1)nh3 + (1)h2o"
"1258","(1)t-hono + (1)hf -> (1)fno + (1)h2o"
"1259","(1)t-hono + (1)ch4 -> (1)formamide + (1)h2o"
"1260","(1)t-hono + (2)ch4 + (1)h2o -> (1)formic-anhydride + (3)h2 + (1)nh3"
"1261","(1)t-hono + (4)ch4 -> (1)furan + (4)h2 + (1)nh3 + (1)h2o"
"1262","(1)t-hono + (2)ch4 -> (1)glyoxal + (2)h2 + (1)nh3"
"1263","(1)t-hono + (1)h2 + (1)ch4 -> (1)h2co + (1)nh3 + (1)h2o"
"1264","(1)t-hono + (1)ch4 -> (1)hcno + (1)h2 + (1)h2o"
"1265","(1)t-hono + (1)ch4 -> (1)hcn + (2)h2o"
"1266","(1)t-hono + (1)ch4 + (1)hf -> (1)hcof + (1)nh3 + (1)h2o"
"1267","(1)t-hono + (1)h2 -> (1)hno + (1)h2o"
"1268","(1)t-hono + (1)ch4 -> (1)hocn + (1)h2 + (1)h2o"
"1269","(1)t-hono + (2)h2 + (1)hf -> (1)hof + (1)nh3 + (1)h2o"
"1270","(1)t-hono + (1)ch4 -> (1)honc + (1)h2 + (1)h2o"
"1271","(1)t-hono + (2)h2 + (1)ch4 -> (1)methanol + (1)nh3 + (1)h2o"
"1272","(1)t-hono + (2)h2 + (1)hf -> (1)nh2f + (2)h2o"
"1273","(1)t-hono + (2)ch4 + (1)nh3 -> (1)oxadiazole + (4)h2 + (1)h2o"
"1274","(1)t-hono + (3)ch4 -> (1)oxetane + (1)h2 + (1)nh3 + (1)h2o"
"1275","(1)t-hono + (2)ch4 -> (1)oxirane + (1)nh3 + (1)h2o"
"1276","(1)t-hono + (2)ch4 -> (1)oxirene + (1)h2 + (1)nh3 + (1)h2o"
"1277","(1)t-hono + (4)ch4 -> (1)pyrrole + (4)h2 + (2)h2o"
"1278","(1)t-hono + (1)h2 + (1)ch4 -> (1)t-hcoh + (1)nh3 + (1)h2o"
"1279","(1)t-hono + (1)h2 + (1)nh3 -> (1)t-n2h2 + (2)h2o"
"1280","(1)acetic + (1)ch4 -> (1)allene + (2)h2o"
"1281","(1)acetic + (1)ch4 + (1)nh3 -> (1)beta-lactim + (2)h2 + (1)h2o"
"1282","(2)acetic + (1)b2h6 + (4)ch4 -> (2)borole + (6)h2 + (4)h2o"
"1283","(1)acetic + (4)hf -> (1)c2f4 + (2)h2 + (2)h2o"
"1284","(1)acetic + (6)hf -> (1)c2f6 + (3)h2 + (2)h2o"
"1285","(1)acetic + (2)h2 + (1)hf -> (1)c2h5f + (2)h2o"
"1286","(1)acetic + (1)h2 + (2)hf -> (1)cf2 + (1)ch4 + (2)h2o"
"1287","(1)acetic + (4)hf -> (1)cf4 + (1)ch4 + (2)h2o"
"1288","(1)acetic + (1)h2 -> (1)ch2c + (2)h2o"
"1289","(1)acetic + (2)h2 + (2)hf -> (1)ch2f2 + (1)ch4 + (2)h2o"
"1290","(1)acetic + (2)h2 + (1)nh3 -> (1)ch2nh + (1)ch4 + (2)h2o"
"1291","(1)acetic + (3)h2 -> (1)ch2-sing + (1)ch4 + (2)h2o"
"1292","(1)acetic + (3)h2 + (1)hf -> (1)ch3f + (1)ch4 + (2)h2o"
"1293","(1)acetic + (2)h2 -> (1)c-hcoh + (1)ch4 + (1)h2o"
"1294","(1)acetic + (1)h2 + (3)hf -> (1)chf3 + (1)ch4 + (2)h2o"
"1295","(1)acetic + (1)h2 + (1)nh3 -> (1)c-hono + (2)ch4"
"1296","(1)acetic -> (1)co2 + (1)ch4"
"1297","(1)acetic + (2)ch4 -> (1)cyclobutadiene + (2)h2 + (2)h2o"
"1298","(1)acetic + (2)ch4 -> (1)cyclobutane + (2)h2o"
"1299","(1)acetic + (2)ch4 -> (1)cyclobutene + (1)h2 + (2)h2o"
"1300","(1)acetic + (1)ch4 -> (1)cyclopropene + (2)h2o"
"1301","(1)acetic + (1)h2o -> (1)dioxetan2one + (2)h2"
"1302","(1)acetic -> (1)dioxetane"
"1303","(1)acetic + (1)h2 -> (1)dioxirane + (1)ch4"
"1304","(1)acetic + (2)hf -> (1)f2co + (1)ch4 + (1)h2o"
"1305","(1)acetic + (2)h2 + (2)hf -> (1)f2o + (2)ch4 + (1)h2o"
"1306","(1)acetic + (2)hf -> (1)fccf + (1)h2 + (2)h2o"
"1307","(1)acetic + (1)h2 + (1)nh3 + (1)hf -> (1)fno + (2)ch4 + (1)h2o"
"1308","(1)acetic + (1)h2 + (1)nh3 -> (1)formamide + (1)ch4 + (1)h2o"
"1309","(1)acetic + (1)h2o -> (1)formic-anhydride + (2)h2"
"1310","(1)acetic + (2)ch4 -> (1)furan + (3)h2 + (1)h2o"
"1311","(1)acetic -> (1)glyoxal + (1)h2"
"1312","(1)acetic + (2)h2 -> (1)h2co + (1)ch4 + (1)h2o"
"1313","(1)acetic + (1)hf -> (1)hccf + (2)h2o"
"1314","(1)acetic + (1)nh3 -> (1)hcno + (1)ch4 + (1)h2o"
"1315","(1)acetic + (1)h2 + (1)nh3 -> (1)hcn + (1)ch4 + (2)h2o"
"1316","(1)acetic + (1)h2 + (1)hf -> (1)hcof + (1)ch4 + (1)h2o"
"1317","(1)acetic + (2)h2 + (1)nh3 -> (1)hno + (2)ch4 + (1)h2o"
"1318","(1)acetic + (1)nh3 -> (1)hocn + (1)ch4 + (1)h2o"
"1319","(1)acetic + (3)h2 + (1)hf -> (1)hof + (2)ch4 + (1)h2o"
"1320","(1)acetic + (1)nh3 -> (1)honc + (1)ch4 + (1)h2o"
"1321","(1)acetic + (3)h2 -> (1)methanol + (1)ch4 + (1)h2o"
"1322","(1)acetic + (1)h2 + (2)ch4 -> (1)n-butane + (2)h2o"
"1323","(1)acetic + (3)ch4 -> (1)n-pentane + (2)h2o"
"1324","(1)acetic + (2)nh3 -> (1)oxadiazole + (3)h2 + (1)h2o"
"1325","(1)acetic + (1)ch4 -> (1)oxetane + (1)h2o"
"1326","(1)acetic + (1)h2 -> (1)oxirane + (1)h2o"
"1327","(1)acetic -> (1)oxirene + (1)h2o"
"1328","(1)acetic + (1)h2 + (1)ch4 -> (1)propene + (2)h2o"
"1329","(1)acetic + (1)ch4 -> (1)propyne + (2)h2o"
"1330","(1)acetic + (2)ch4 + (1)nh3 -> (1)pyrrole + (3)h2 + (2)h2o"
"1331","(1)acetic + (2)ch4 -> (1)t-butadiene + (1)h2 + (2)h2o"
"1332","(1)acetic + (2)ch4 -> (1)tetrahedrane + (2)h2 + (2)h2o"
"1333","(1)acetic + (2)h2 -> (1)t-hcoh + (1)ch4 + (1)h2o"
"1334","(1)allene + (1)nh3 + (1)h2o -> (1)beta-lactim + (2)h2"
"1335","(2)allene + (1)b2h6 + (2)ch4 -> (2)borole + (6)h2"
"1336","(1)allene + (4)hf -> (1)c2f4 + (2)h2 + (1)ch4"
"1337","(1)allene + (6)hf -> (1)c2f6 + (3)h2 + (1)ch4"
"1338","(1)allene + (2)h2 + (1)hf -> (1)c2h5f + (1)ch4"
"1339","(1)allene + (1)h2 + (2)hf -> (1)cf2 + (2)ch4"
"1340","(1)allene + (4)hf -> (1)cf4 + (2)ch4"
"1341","(1)allene + (1)h2 -> (1)ch2c + (1)ch4"
"1342","(1)allene + (2)h2 + (2)hf -> (1)ch2f2 + (2)ch4"
"1343","(1)allene + (2)h2 + (1)nh3 -> (1)ch2nh + (2)ch4"
"1344","(1)allene + (3)h2 -> (1)ch2-sing + (2)ch4"
"1345","(1)allene + (3)h2 + (1)hf -> (1)ch3f + (2)ch4"
"1346","(1)allene + (2)h2 + (1)h2o -> (1)c-hcoh + (2)ch4"
"1347","(1)allene + (1)h2 + (3)hf -> (1)chf3 + (2)ch4"
"1348","(1)allene + (2)h2o -> (1)co2 + (2)ch4"
"1349","(1)allene + (1)ch4 -> (1)cyclobutadiene + (2)h2"
"1350","(1)allene + (1)ch4 -> (1)cyclobutane"
"1351","(1)allene + (1)ch4 -> (1)cyclobutene + (1)h2"
"1352","(1)allene -> (1)cyclopropene"
"1353","(1)allene + (3)h2o -> (1)dioxetan2one + (2)h2 + (1)ch4"
"1354","(1)allene + (2)h2o -> (1)dioxetane + (1)ch4"
"1355","(1)allene + (1)h2 + (2)h2o -> (1)dioxirane + (2)ch4"
"1356","(1)allene + (1)h2o + (2)hf -> (1)f2co + (2)ch4"
"1357","(1)allene + (2)hf -> (1)fccf + (1)h2 + (1)ch4"
"1358","(1)allene + (1)h2 + (1)nh3 + (1)h2o -> (1)formamide + (2)ch4"
"1359","(1)allene + (3)h2o -> (1)formic-anhydride + (2)h2 + (1)ch4"
"1360","(1)allene + (1)ch4 + (1)h2o -> (1)furan + (3)h2"
"1361","(1)allene + (2)h2o -> (1)glyoxal + (1)h2 + (1)ch4"
"1362","(1)allene + (2)h2 + (1)h2o -> (1)h2co + (2)ch4"
"1363","(1)allene + (1)hf -> (1)hccf + (1)ch4"
"1364","(1)allene + (1)nh3 + (1)h2o -> (1)hcno + (2)ch4"
"1365","(1)allene + (1)h2 + (1)nh3 -> (1)hcn + (2)ch4"
"1366","(1)allene + (1)h2 + (1)h2o + (1)hf -> (1)hcof + (2)ch4"
"1367","(1)allene + (1)nh3 + (1)h2o -> (1)hocn + (2)ch4"
"1368","(1)allene + (1)nh3 + (1)h2o -> (1)honc + (2)ch4"
"1369","(1)allene + (3)h2 + (1)h2o -> (1)methanol + (2)ch4"
"1370","(1)allene + (1)h2 + (1)ch4 -> (1)n-butane"
"1371","(1)allene + (2)ch4 -> (1)n-pentane"
"1372","(1)allene + (2)nh3 + (1)h2o -> (1)oxadiazole + (3)h2 + (1)ch4"
"1373","(1)allene + (1)h2o -> (1)oxetane"
"1374","(1)allene + (1)h2 + (1)h2o -> (1)oxirane + (1)ch4"
"1375","(1)allene + (1)h2o -> (1)oxirene + (1)ch4"
"1376","(1)allene + (1)h2 -> (1)propene"
"1377","(1)allene -> (1)propyne"
"1378","(1)allene + (1)ch4 + (1)nh3 -> (1)pyrrole + (3)h2"
"1379","(1)allene + (1)ch4 -> (1)t-butadiene + (1)h2"
"1380","(1)allene + (1)ch4 -> (1)tetrahedrane + (2)h2"
"1381","(1)allene + (2)h2 + (1)h2o -> (1)t-hcoh + (2)ch4"
"1382","(2)beta-lactim + (6)h2 + (1)b2h6 -> (2)bn + (6)ch4 + (2)h2o"
"1383","(2)beta-lactim + (1)b2h6 + (2)ch4 -> (2)borole + (2)h2 + (2)nh3 + (2)h2o"
"1384","(1)beta-lactim + (4)hf -> (1)c2f4 + (1)ch4 + (1)nh3 + (1)h2o"
"1385","(1)beta-lactim + (6)hf -> (1)c2f6 + (1)h2 + (1)ch4 + (1)nh3 + (1)h2o"
"1386","(1)beta-lactim + (4)h2 + (1)hf -> (1)c2h5f + (1)ch4 + (1)nh3 + (1)h2o"
"1387","(1)beta-lactim + (3)h2 + (2)hf -> (1)cf2 + (2)ch4 + (1)nh3 + (1)h2o"
"1388","(1)beta-lactim + (2)h2 + (4)hf -> (1)cf4 + (2)ch4 + (1)nh3 + (1)h2o"
"1389","(1)beta-lactim + (3)h2 -> (1)ch2c + (1)ch4 + (1)nh3 + (1)h2o"
"1390","(1)beta-lactim + (4)h2 + (2)hf -> (1)ch2f2 + (2)ch4 + (1)nh3 + (1)h2o"
"1391","(1)beta-lactim + (4)h2 -> (1)ch2nh + (2)ch4 + (1)h2o"
"1392","(1)beta-lactim + (5)h2 -> (1)ch2-sing + (2)ch4 + (1)nh3 + (1)h2o"
"1393","(1)beta-lactim + (5)h2 + (1)hf -> (1)ch3f + (2)ch4 + (1)nh3 + (1)h2o"
"1394","(1)beta-lactim + (4)h2 -> (1)c-hcoh + (2)ch4 + (1)nh3"
"1395","(1)beta-lactim + (3)h2 + (3)hf -> (1)chf3 + (2)ch4 + (1)nh3 + (1)h2o"
"1396","(1)beta-lactim + (3)h2 + (1)h2o -> (1)c-hono + (3)ch4"
"1397","(1)beta-lactim + (4)h2 + (1)nh3 -> (1)c-n2h2 + (3)ch4 + (1)h2o"
"1398","(1)beta-lactim + (2)h2 + (1)h2o -> (1)co2 + (2)ch4 + (1)nh3"
"1399","(1)beta-lactim + (1)ch4 -> (1)cyclobutadiene + (1)nh3 + (1)h2o"
"1400","(1)beta-lactim + (2)h2 + (1)ch4 -> (1)cyclobutane + (1)nh3 + (1)h2o"
"1401","(1)beta-lactim + (1)h2 + (1)ch4 -> (1)cyclobutene + (1)nh3 + (1)h2o"
"1402","(1)beta-lactim + (2)h2 -> (1)cyclopropene + (1)nh3 + (1)h2o"
"1403","(1)beta-lactim + (2)h2o -> (1)dioxetan2one + (1)ch4 + (1)nh3"
"1404","(1)beta-lactim + (2)h2 + (1)h2o -> (1)dioxetane + (1)ch4 + (1)nh3"
"1405","(1)beta-lactim + (3)h2 + (1)h2o -> (1)dioxirane + (2)ch4 + (1)nh3"
"1406","(1)beta-lactim + (2)h2 + (2)hf -> (1)f2co + (2)ch4 + (1)nh3"
"1407","(1)beta-lactim + (4)h2 + (2)hf -> (1)f2o + (3)ch4 + (1)nh3"
"1408","(1)beta-lactim + (1)h2 + (2)hf -> (1)fccf + (1)ch4 + (1)nh3 + (1)h2o"
"1409","(1)beta-lactim + (3)h2 + (1)hf -> (1)fno + (3)ch4"
"1410","(1)beta-lactim + (3)h2 -> (1)formamide + (2)ch4"
"1411","(1)beta-lactim + (2)h2o -> (1)formic-anhydride + (1)ch4 + (1)nh3"
"1412","(1)beta-lactim + (1)ch4 -> (1)furan + (1)h2 + (1)nh3"
"1413","(1)beta-lactim + (1)h2 + (1)h2o -> (1)glyoxal + (1)ch4 + (1)nh3"
"1414","(1)beta-lactim + (4)h2 -> (1)h2co + (2)ch4 + (1)nh3"
"1415","(1)beta-lactim + (2)h2 + (1)hf -> (1)hccf + (1)ch4 + (1)nh3 + (1)h2o"
"1416","(1)beta-lactim + (2)h2 -> (1)hcno + (2)ch4"
"1417","(1)beta-lactim + (3)h2 -> (1)hcn + (2)ch4 + (1)h2o"
"1418","(1)beta-lactim + (3)h2 + (1)hf -> (1)hcof + (2)ch4 + (1)nh3"
"1419","(1)beta-lactim + (4)h2 -> (1)hno + (3)ch4"
"1420","(1)beta-lactim + (2)h2 -> (1)hocn + (2)ch4"
"1421","(1)beta-lactim + (5)h2 + (1)hf -> (1)hof + (3)ch4 + (1)nh3"
"1422","(1)beta-lactim + (2)h2 -> (1)honc + (2)ch4"
"1423","(1)beta-lactim + (5)h2 -> (1)methanol + (2)ch4 + (1)nh3"
"1424","(1)beta-lactim + (3)h2 + (1)ch4 -> (1)n-butane + (1)nh3 + (1)h2o"
"1425","(1)beta-lactim + (5)h2 + (1)hf -> (1)nh2f + (3)ch4 + (1)h2o"
"1426","(1)beta-lactim + (2)h2 + (2)ch4 -> (1)n-pentane + (1)nh3 + (1)h2o"
"1427","(1)beta-lactim + (1)nh3 -> (1)oxadiazole + (1)h2 + (1)ch4"
"1428","(1)beta-lactim + (2)h2 -> (1)oxetane + (1)nh3"
"1429","(1)beta-lactim + (3)h2 -> (1)oxirane + (1)ch4 + (1)nh3"
"1430","(1)beta-lactim + (2)h2 -> (1)oxirene + (1)ch4 + (1)nh3"
"1431","(1)beta-lactim + (3)h2 -> (1)propene + (1)nh3 + (1)h2o"
"1432","(1)beta-lactim + (2)h2 -> (1)propyne + (1)nh3 + (1)h2o"
"1433","(1)beta-lactim + (1)ch4 -> (1)pyrrole + (1)h2 + (1)h2o"
"1434","(1)beta-lactim + (1)h2 + (1)ch4 -> (1)t-butadiene + (1)nh3 + (1)h2o"
"1435","(1)beta-lactim + (1)ch4 -> (1)tetrahedrane + (1)nh3 + (1)h2o"
"1436","(1)beta-lactim + (4)h2 -> (1)t-hcoh + (2)ch4 + (1)nh3"
"1437","(1)beta-lactim + (4)h2 + (1)nh3 -> (1)t-n2h2 + (3)ch4 + (1)h2o"
"1438","(1)bhf2 + (1)nh3 -> (1)bn + (1)h2 + (2)hf"
"1439","(1)bhf2 + (4)ch4 -> (1)borole + (5)h2 + (2)hf"
"1440","(2)bhf2 + (4)ch4 + (4)hf -> (2)c2f4 + (8)h2 + (1)b2h6"
"1441","(2)bhf2 + (4)ch4 + (8)hf -> (2)c2f6 + (10)h2 + (1)b2h6"
"1442","(2)bhf2 + (4)ch4 -> (2)c2h5f + (1)b2h6 + (2)hf"
"1443","(2)bhf2 + (2)ch4 -> (2)cf2 + (2)h2 + (1)b2h6"
"1444","(2)bhf2 + (2)ch4 + (4)hf -> (2)cf4 + (4)h2 + (1)b2h6"
"1445","(2)bhf2 + (2)ch4 -> (2)ch2f2 + (1)b2h6"
"1446","(2)bhf2 + (2)h2 + (2)ch4 -> (2)ch3f + (1)b2h6 + (2)hf"
"1447","(2)bhf2 + (2)ch4 + (2)hf -> (2)chf3 + (2)h2 + (1)b2h6"
"1448","(2)bhf2 + (2)ch4 + (2)h2o -> (2)f2co + (4)h2 + (1)b2h6"
"1449","(2)bhf2 + (2)h2o -> (2)f2o + (1)b2h6"
"1450","(2)bhf2 + (2)h2 -> (2)f2 + (1)b2h6"
"1451","(2)bhf2 + (4)ch4 -> (2)fccf + (6)h2 + (1)b2h6"
"1452","(2)bhf2 + (2)nh3 + (2)h2o -> (2)fno + (2)h2 + (1)b2h6 + (2)hf"
"1453","(2)bhf2 + (4)ch4 -> (2)hccf + (4)h2 + (1)b2h6 + (2)hf"
"1454","(2)bhf2 + (2)ch4 + (2)h2o -> (2)hcof + (2)h2 + (1)b2h6 + (2)hf"
"1455","(2)bhf2 + (2)h2 + (2)h2o -> (2)hof + (1)b2h6 + (2)hf"
"1456","(2)bhf2 + (2)h2 + (2)nh3 -> (2)nh2f + (1)b2h6 + (2)hf"
"1457","(1)bn + (4)ch4 -> (1)borole + (4)h2 + (1)nh3"
"1458","(2)bn + (2)h2 + (2)ch4 -> (2)ch2nh + (1)b2h6"
"1459","(2)bn + (4)h2o -> (2)c-hono + (1)b2h6"
"1460","(2)bn + (2)h2 + (2)nh3 -> (2)c-n2h2 + (1)b2h6"
"1461","(2)bn + (2)h2o + (2)hf -> (2)fno + (1)b2h6"
"1462","(2)bn + (2)ch4 + (2)h2o -> (2)formamide + (1)b2h6"
"1463","(2)bn + (2)ch4 + (2)h2o -> (2)hcno + (2)h2 + (1)b2h6"
"1464","(2)bn + (2)ch4 -> (2)hcn + (1)b2h6"
"1465","(2)bn + (2)h2 + (2)h2o -> (2)hno + (1)b2h6"
"1466","(2)bn + (2)ch4 + (2)h2o -> (2)hocn + (2)h2 + (1)b2h6"
"1467","(2)bn + (2)ch4 + (2)h2o -> (2)honc + (2)h2 + (1)b2h6"
"1468","(2)bn + (4)h2 + (2)hf -> (2)nh2f + (1)b2h6"
"1469","(2)bn + (4)ch4 + (2)nh3 + (2)h2o -> (2)oxadiazole + (8)h2 + (1)b2h6"
"1470","(2)bn + (8)ch4 -> (2)pyrrole + (8)h2 + (1)b2h6"
"1471","(2)bn + (2)h2 + (2)nh3 -> (2)t-n2h2 + (1)b2h6"
"1472","(2)borole + (2)h2 + (8)hf -> (2)c2f4 + (1)b2h6 + (4)ch4"
"1473","(2)borole + (12)hf -> (2)c2f6 + (1)b2h6 + (4)ch4"
"1474","(2)borole + (10)h2 + (2)hf -> (2)c2h5f + (1)b2h6 + (4)ch4"
"1475","(2)borole + (8)h2 + (4)hf -> (2)cf2 + (1)b2h6 + (6)ch4"
"1476","(2)borole + (6)h2 + (8)hf -> (2)cf4 + (1)b2h6 + (6)ch4"
"1477","(2)borole + (8)h2 -> (2)ch2c + (1)b2h6 + (4)ch4"
"1478","(2)borole + (10)h2 + (4)hf -> (2)ch2f2 + (1)b2h6 + (6)ch4"
"1479","(2)borole + (10)h2 + (2)nh3 -> (2)ch2nh + (1)b2h6 + (6)ch4"
"1480","(2)borole + (12)h2 -> (2)ch2-sing + (1)b2h6 + (6)ch4"
"1481","(2)borole + (12)h2 + (2)hf -> (2)ch3f + (1)b2h6 + (6)ch4"
"1482","(2)borole + (10)h2 + (2)h2o -> (2)c-hcoh + (1)b2h6 + (6)ch4"
"1483","(2)borole + (8)h2 + (6)hf -> (2)chf3 + (1)b2h6 + (6)ch4"
"1484","(2)borole + (6)h2 + (4)h2o -> (2)co2 + (1)b2h6 + (6)ch4"
"1485","(2)borole + (2)h2 -> (2)cyclobutadiene + (1)b2h6"
"1486","(2)borole + (6)h2 -> (2)cyclobutane + (1)b2h6"
"1487","(2)borole + (4)h2 -> (2)cyclobutene + (1)b2h6"
"1488","(2)borole + (6)h2 -> (2)cyclopropene + (1)b2h6 + (2)ch4"
"1489","(2)borole + (2)h2 + (6)h2o -> (2)dioxetan2one + (1)b2h6 + (4)ch4"
"1490","(2)borole + (6)h2 + (4)h2o -> (2)dioxetane + (1)b2h6 + (4)ch4"
"1491","(2)borole + (8)h2 + (4)h2o -> (2)dioxirane + (1)b2h6 + (6)ch4"
"1492","(2)borole + (6)h2 + (2)h2o + (4)hf -> (2)f2co + (1)b2h6 + (6)ch4"
"1493","(2)borole + (4)h2 + (4)hf -> (2)fccf + (1)b2h6 + (4)ch4"
"1494","(2)borole + (8)h2 + (2)nh3 + (2)h2o -> (2)formamide + (1)b2h6 + (6)ch4"
"1495","(2)borole + (2)h2 + (6)h2o -> (2)formic-anhydride + (1)b2h6 + (4)ch4"
"1496","(2)borole + (2)h2o -> (2)furan + (1)b2h6"
"1497","(2)borole + (4)h2 + (4)h2o -> (2)glyoxal + (1)b2h6 + (4)ch4"
"1498","(2)borole + (10)h2 + (2)h2o -> (2)h2co + (1)b2h6 + (6)ch4"
"1499","(2)borole + (6)h2 + (2)hf -> (2)hccf + (1)b2h6 + (4)ch4"
"1500","(2)borole + (6)h2 + (2)nh3 + (2)h2o -> (2)hcno + (1)b2h6 + (6)ch4"
"1501","(2)borole + (8)h2 + (2)nh3 -> (2)hcn + (1)b2h6 + (6)ch4"
"1502","(2)borole + (8)h2 + (2)h2o + (2)hf -> (2)hcof + (1)b2h6 + (6)ch4"
"1503","(2)borole + (6)h2 + (2)nh3 + (2)h2o -> (2)hocn + (1)b2h6 + (6)ch4"
"1504","(2)borole + (6)h2 + (2)nh3 + (2)h2o -> (2)honc + (1)b2h6 + (6)ch4"
"1505","(2)borole + (12)h2 + (2)h2o -> (2)methanol + (1)b2h6 + (6)ch4"
"1506","(2)borole + (8)h2 -> (2)n-butane + (1)b2h6"
"1507","(2)borole + (6)h2 + (2)ch4 -> (2)n-pentane + (1)b2h6"
"1508","(2)borole + (4)nh3 + (2)h2o -> (2)oxadiazole + (1)b2h6 + (4)ch4"
"1509","(2)borole + (6)h2 + (2)h2o -> (2)oxetane + (1)b2h6 + (2)ch4"
"1510","(2)borole + (8)h2 + (2)h2o -> (2)oxirane + (1)b2h6 + (4)ch4"
"1511","(2)borole + (6)h2 + (2)h2o -> (2)oxirene + (1)b2h6 + (4)ch4"
"1512","(2)borole + (8)h2 -> (2)propene + (1)b2h6 + (2)ch4"
"1513","(2)borole + (6)h2 -> (2)propyne + (1)b2h6 + (2)ch4"
"1514","(2)borole + (2)nh3 -> (2)pyrrole + (1)b2h6"
"1515","(2)borole + (4)h2 -> (2)t-butadiene + (1)b2h6"
"1516","(2)borole + (2)h2 -> (2)tetrahedrane + (1)b2h6"
"1517","(2)borole + (10)h2 + (2)h2o -> (2)t-hcoh + (1)b2h6 + (6)ch4"
"1518","(1)c2f4 + (2)hf -> (1)c2f6 + (1)h2"
"1519","(1)c2f4 + (4)h2 -> (1)c2h5f + (3)hf"
"1520","(1)c2f4 + (3)h2 -> (1)cf2 + (1)ch4 + (2)hf"
"1521","(1)c2f4 + (2)h2 -> (1)cf4 + (1)ch4"
"1522","(1)c2f4 + (3)h2 -> (1)ch2c + (4)hf"
"1523","(1)c2f4 + (4)h2 -> (1)ch2f2 + (1)ch4 + (2)hf"
"1524","(1)c2f4 + (4)h2 + (1)nh3 -> (1)ch2nh + (1)ch4 + (4)hf"
"1525","(1)c2f4 + (5)h2 -> (1)ch2-sing + (1)ch4 + (4)hf"
"1526","(1)c2f4 + (5)h2 -> (1)ch3f + (1)ch4 + (3)hf"
"1527","(1)c2f4 + (4)h2 + (1)h2o -> (1)c-hcoh + (1)ch4 + (4)hf"
"1528","(1)c2f4 + (3)h2 -> (1)chf3 + (1)ch4 + (1)hf"
"1529","(1)c2f4 + (2)h2 + (2)h2o -> (1)co2 + (1)ch4 + (4)hf"
"1530","(1)c2f4 + (2)ch4 -> (1)cyclobutadiene + (4)hf"
"1531","(1)c2f4 + (2)h2 + (2)ch4 -> (1)cyclobutane + (4)hf"
"1532","(1)c2f4 + (1)h2 + (2)ch4 -> (1)cyclobutene + (4)hf"
"1533","(1)c2f4 + (2)h2 + (1)ch4 -> (1)cyclopropene + (4)hf"
"1534","(1)c2f4 + (3)h2o -> (1)dioxetan2one + (4)hf"
"1535","(1)c2f4 + (2)h2 + (2)h2o -> (1)dioxetane + (4)hf"
"1536","(1)c2f4 + (3)h2 + (2)h2o -> (1)dioxirane + (1)ch4 + (4)hf"
"1537","(1)c2f4 + (2)h2 + (1)h2o -> (1)f2co + (1)ch4 + (2)hf"
"1538","(1)c2f4 + (4)h2 + (1)h2o -> (1)f2o + (2)ch4 + (2)hf"
"1539","(1)c2f4 + (5)h2 -> (1)f2 + (2)ch4 + (2)hf"
"1540","(1)c2f4 + (1)h2 -> (1)fccf + (2)hf"
"1541","(1)c2f4 + (3)h2 + (1)nh3 + (1)h2o -> (1)fno + (2)ch4 + (3)hf"
"1542","(1)c2f4 + (3)h2 + (1)nh3 + (1)h2o -> (1)formamide + (1)ch4 + (4)hf"
"1543","(1)c2f4 + (3)h2o -> (1)formic-anhydride + (4)hf"
"1544","(1)c2f4 + (2)ch4 + (1)h2o -> (1)furan + (1)h2 + (4)hf"
"1545","(1)c2f4 + (1)h2 + (2)h2o -> (1)glyoxal + (4)hf"
"1546","(1)c2f4 + (4)h2 + (1)h2o -> (1)h2co + (1)ch4 + (4)hf"
"1547","(1)c2f4 + (2)h2 -> (1)hccf + (3)hf"
"1548","(1)c2f4 + (2)h2 + (1)nh3 + (1)h2o -> (1)hcno + (1)ch4 + (4)hf"
"1549","(1)c2f4 + (3)h2 + (1)nh3 -> (1)hcn + (1)ch4 + (4)hf"
"1550","(1)c2f4 + (3)h2 + (1)h2o -> (1)hcof + (1)ch4 + (3)hf"
"1551","(1)c2f4 + (2)h2 + (1)nh3 + (1)h2o -> (1)hocn + (1)ch4 + (4)hf"
"1552","(1)c2f4 + (5)h2 + (1)h2o -> (1)hof + (2)ch4 + (3)hf"
"1553","(1)c2f4 + (2)h2 + (1)nh3 + (1)h2o -> (1)honc + (1)ch4 + (4)hf"
"1554","(1)c2f4 + (5)h2 + (1)h2o -> (1)methanol + (1)ch4 + (4)hf"
"1555","(1)c2f4 + (3)h2 + (2)ch4 -> (1)n-butane + (4)hf"
"1556","(1)c2f4 + (5)h2 + (1)nh3 -> (1)nh2f + (2)ch4 + (3)hf"
"1557","(1)c2f4 + (2)h2 + (3)ch4 -> (1)n-pentane + (4)hf"
"1558","(1)c2f4 + (2)nh3 + (1)h2o -> (1)oxadiazole + (1)h2 + (4)hf"
"1559","(1)c2f4 + (2)h2 + (1)ch4 + (1)h2o -> (1)oxetane + (4)hf"
"1560","(1)c2f4 + (3)h2 + (1)h2o -> (1)oxirane + (4)hf"
"1561","(1)c2f4 + (2)h2 + (1)h2o -> (1)oxirene + (4)hf"
"1562","(1)c2f4 + (3)h2 + (1)ch4 -> (1)propene + (4)hf"
"1563","(1)c2f4 + (2)h2 + (1)ch4 -> (1)propyne + (4)hf"
"1564","(1)c2f4 + (2)ch4 + (1)nh3 -> (1)pyrrole + (1)h2 + (4)hf"
"1565","(1)c2f4 + (1)h2 + (2)ch4 -> (1)t-butadiene + (4)hf"
"1566","(1)c2f4 + (2)ch4 -> (1)tetrahedrane + (4)hf"
"1567","(1)c2f4 + (4)h2 + (1)h2o -> (1)t-hcoh + (1)ch4 + (4)hf"
"1568","(1)c2f6 + (5)h2 -> (1)c2h5f + (5)hf"
"1569","(1)c2f6 + (4)h2 -> (1)cf2 + (1)ch4 + (4)hf"
"1570","(1)c2f6 + (3)h2 -> (1)cf4 + (1)ch4 + (2)hf"
"1571","(1)c2f6 + (4)h2 -> (1)ch2c + (6)hf"
"1572","(1)c2f6 + (5)h2 -> (1)ch2f2 + (1)ch4 + (4)hf"
"1573","(1)c2f6 + (5)h2 + (1)nh3 -> (1)ch2nh + (1)ch4 + (6)hf"
"1574","(1)c2f6 + (6)h2 -> (1)ch2-sing + (1)ch4 + (6)hf"
"1575","(1)c2f6 + (6)h2 -> (1)ch3f + (1)ch4 + (5)hf"
"1576","(1)c2f6 + (5)h2 + (1)h2o -> (1)c-hcoh + (1)ch4 + (6)hf"
"1577","(1)c2f6 + (4)h2 -> (1)chf3 + (1)ch4 + (3)hf"
"1578","(1)c2f6 + (3)h2 + (2)h2o -> (1)co2 + (1)ch4 + (6)hf"
"1579","(1)c2f6 + (1)h2 + (2)ch4 -> (1)cyclobutadiene + (6)hf"
"1580","(1)c2f6 + (3)h2 + (2)ch4 -> (1)cyclobutane + (6)hf"
"1581","(1)c2f6 + (2)h2 + (2)ch4 -> (1)cyclobutene + (6)hf"
"1582","(1)c2f6 + (3)h2 + (1)ch4 -> (1)cyclopropene + (6)hf"
"1583","(1)c2f6 + (1)h2 + (3)h2o -> (1)dioxetan2one + (6)hf"
"1584","(1)c2f6 + (3)h2 + (2)h2o -> (1)dioxetane + (6)hf"
"1585","(1)c2f6 + (4)h2 + (2)h2o -> (1)dioxirane + (1)ch4 + (6)hf"
"1586","(1)c2f6 + (3)h2 + (1)h2o -> (1)f2co + (1)ch4 + (4)hf"
"1587","(1)c2f6 + (5)h2 + (1)h2o -> (1)f2o + (2)ch4 + (4)hf"
"1588","(1)c2f6 + (6)h2 -> (1)f2 + (2)ch4 + (4)hf"
"1589","(1)c2f6 + (2)h2 -> (1)fccf + (4)hf"
"1590","(1)c2f6 + (4)h2 + (1)nh3 + (1)h2o -> (1)fno + (2)ch4 + (5)hf"
"1591","(1)c2f6 + (4)h2 + (1)nh3 + (1)h2o -> (1)formamide + (1)ch4 + (6)hf"
"1592","(1)c2f6 + (1)h2 + (3)h2o -> (1)formic-anhydride + (6)hf"
"1593","(1)c2f6 + (2)ch4 + (1)h2o -> (1)furan + (6)hf"
"1594","(1)c2f6 + (2)h2 + (2)h2o -> (1)glyoxal + (6)hf"
"1595","(1)c2f6 + (5)h2 + (1)h2o -> (1)h2co + (1)ch4 + (6)hf"
"1596","(1)c2f6 + (3)h2 -> (1)hccf + (5)hf"
"1597","(1)c2f6 + (3)h2 + (1)nh3 + (1)h2o -> (1)hcno + (1)ch4 + (6)hf"
"1598","(1)c2f6 + (4)h2 + (1)nh3 -> (1)hcn + (1)ch4 + (6)hf"
"1599","(1)c2f6 + (4)h2 + (1)h2o -> (1)hcof + (1)ch4 + (5)hf"
"1600","(1)c2f6 + (3)h2 + (1)nh3 + (1)h2o -> (1)hocn + (1)ch4 + (6)hf"
"1601","(1)c2f6 + (6)h2 + (1)h2o -> (1)hof + (2)ch4 + (5)hf"
"1602","(1)c2f6 + (3)h2 + (1)nh3 + (1)h2o -> (1)honc + (1)ch4 + (6)hf"
"1603","(1)c2f6 + (6)h2 + (1)h2o -> (1)methanol + (1)ch4 + (6)hf"
"1604","(1)c2f6 + (4)h2 + (2)ch4 -> (1)n-butane + (6)hf"
"1605","(1)c2f6 + (6)h2 + (1)nh3 -> (1)nh2f + (2)ch4 + (5)hf"
"1606","(1)c2f6 + (3)h2 + (3)ch4 -> (1)n-pentane + (6)hf"
"1607","(1)c2f6 + (2)nh3 + (1)h2o -> (1)oxadiazole + (6)hf"
"1608","(1)c2f6 + (3)h2 + (1)ch4 + (1)h2o -> (1)oxetane + (6)hf"
"1609","(1)c2f6 + (4)h2 + (1)h2o -> (1)oxirane + (6)hf"
"1610","(1)c2f6 + (3)h2 + (1)h2o -> (1)oxirene + (6)hf"
"1611","(1)c2f6 + (4)h2 + (1)ch4 -> (1)propene + (6)hf"
"1612","(1)c2f6 + (3)h2 + (1)ch4 -> (1)propyne + (6)hf"
"1613","(1)c2f6 + (2)ch4 + (1)nh3 -> (1)pyrrole + (6)hf"
"1614","(1)c2f6 + (2)h2 + (2)ch4 -> (1)t-butadiene + (6)hf"
"1615","(1)c2f6 + (1)h2 + (2)ch4 -> (1)tetrahedrane + (6)hf"
"1616","(1)c2f6 + (5)h2 + (1)h2o -> (1)t-hcoh + (1)ch4 + (6)hf"
"1617","(1)c2h5f + (1)hf -> (1)cf2 + (1)h2 + (1)ch4"
"1618","(1)c2h5f + (3)hf -> (1)cf4 + (2)h2 + (1)ch4"
"1619","(1)c2h5f -> (1)ch2c + (1)h2 + (1)hf"
"1620","(1)c2h5f + (1)hf -> (1)ch2f2 + (1)ch4"
"1621","(1)c2h5f + (1)nh3 -> (1)ch2nh + (1)ch4 + (1)hf"
"1622","(1)c2h5f + (1)h2 -> (1)ch2-sing + (1)ch4 + (1)hf"
"1623","(1)c2h5f + (1)h2 -> (1)ch3f + (1)ch4"
"1624","(1)c2h5f + (1)h2o -> (1)c-hcoh + (1)ch4 + (1)hf"
"1625","(1)c2h5f + (2)hf -> (1)chf3 + (1)h2 + (1)ch4"
"1626","(1)c2h5f + (2)h2o -> (1)co2 + (2)h2 + (1)ch4 + (1)hf"
"1627","(1)c2h5f + (2)ch4 -> (1)cyclobutadiene + (4)h2 + (1)hf"
"1628","(1)c2h5f + (2)ch4 -> (1)cyclobutane + (2)h2 + (1)hf"
"1629","(1)c2h5f + (2)ch4 -> (1)cyclobutene + (3)h2 + (1)hf"
"1630","(1)c2h5f + (1)ch4 -> (1)cyclopropene + (2)h2 + (1)hf"
"1631","(1)c2h5f + (3)h2o -> (1)dioxetan2one + (4)h2 + (1)hf"
"1632","(1)c2h5f + (2)h2o -> (1)dioxetane + (2)h2 + (1)hf"
"1633","(1)c2h5f + (2)h2o -> (1)dioxirane + (1)h2 + (1)ch4 + (1)hf"
"1634","(1)c2h5f + (1)h2o + (1)hf -> (1)f2co + (2)h2 + (1)ch4"
"1635","(1)c2h5f + (1)h2o + (1)hf -> (1)f2o + (2)ch4"
"1636","(1)c2h5f + (1)h2 + (1)hf -> (1)f2 + (2)ch4"
"1637","(1)c2h5f + (1)hf -> (1)fccf + (3)h2"
"1638","(1)c2h5f + (1)nh3 + (1)h2o -> (1)fno + (1)h2 + (2)ch4"
"1639","(1)c2h5f + (1)nh3 + (1)h2o -> (1)formamide + (1)h2 + (1)ch4 + (1)hf"
"1640","(1)c2h5f + (3)h2o -> (1)formic-anhydride + (4)h2 + (1)hf"
"1641","(1)c2h5f + (2)ch4 + (1)h2o -> (1)furan + (5)h2 + (1)hf"
"1642","(1)c2h5f + (2)h2o -> (1)glyoxal + (3)h2 + (1)hf"
"1643","(1)c2h5f + (1)h2o -> (1)h2co + (1)ch4 + (1)hf"
"1644","(1)c2h5f -> (1)hccf + (2)h2"
"1645","(1)c2h5f + (1)nh3 + (1)h2o -> (1)hcno + (2)h2 + (1)ch4 + (1)hf"
"1646","(1)c2h5f + (1)nh3 -> (1)hcn + (1)h2 + (1)ch4 + (1)hf"
"1647","(1)c2h5f + (1)h2o -> (1)hcof + (1)h2 + (1)ch4"
"1648","(1)c2h5f + (1)nh3 + (1)h2o -> (1)hocn + (2)h2 + (1)ch4 + (1)hf"
"1649","(1)c2h5f + (1)h2 + (1)h2o -> (1)hof + (2)ch4"
"1650","(1)c2h5f + (1)nh3 + (1)h2o -> (1)honc + (2)h2 + (1)ch4 + (1)hf"
"1651","(1)c2h5f + (1)h2 + (1)h2o -> (1)methanol + (1)ch4 + (1)hf"
"1652","(1)c2h5f + (2)ch4 -> (1)n-butane + (1)h2 + (1)hf"
"1653","(1)c2h5f + (1)h2 + (1)nh3 -> (1)nh2f + (2)ch4"
"1654","(1)c2h5f + (3)ch4 -> (1)n-pentane + (2)h2 + (1)hf"
"1655","(1)c2h5f + (2)nh3 + (1)h2o -> (1)oxadiazole + (5)h2 + (1)hf"
"1656","(1)c2h5f + (1)ch4 + (1)h2o -> (1)oxetane + (2)h2 + (1)hf"
"1657","(1)c2h5f + (1)h2o -> (1)oxirane + (1)h2 + (1)hf"
"1658","(1)c2h5f + (1)h2o -> (1)oxirene + (2)h2 + (1)hf"
"1659","(1)c2h5f + (1)ch4 -> (1)propene + (1)h2 + (1)hf"
"1660","(1)c2h5f + (1)ch4 -> (1)propyne + (2)h2 + (1)hf"
"1661","(1)c2h5f + (2)ch4 + (1)nh3 -> (1)pyrrole + (5)h2 + (1)hf"
"1662","(1)c2h5f + (2)ch4 -> (1)t-butadiene + (3)h2 + (1)hf"
"1663","(1)c2h5f + (2)ch4 -> (1)tetrahedrane + (4)h2 + (1)hf"
"1664","(1)c2h5f + (1)h2o -> (1)t-hcoh + (1)ch4 + (1)hf"
"1665","(1)cf2 + (2)hf -> (1)cf4 + (1)h2"
"1666","(1)cf2 + (1)ch4 -> (1)ch2c + (2)hf"
"1667","(1)cf2 + (1)h2 -> (1)ch2f2"
"1668","(1)cf2 + (1)h2 + (1)nh3 -> (1)ch2nh + (2)hf"
"1669","(1)cf2 + (2)h2 -> (1)ch2-sing + (2)hf"
"1670","(1)cf2 + (2)h2 -> (1)ch3f + (1)hf"
"1671","(1)cf2 + (1)h2 + (1)h2o -> (1)c-hcoh + (2)hf"
"1672","(1)cf2 + (1)hf -> (1)chf3"
"1673","(1)cf2 + (2)h2o -> (1)co2 + (1)h2 + (2)hf"
"1674","(1)cf2 + (3)ch4 -> (1)cyclobutadiene + (3)h2 + (2)hf"
"1675","(1)cf2 + (3)ch4 -> (1)cyclobutane + (1)h2 + (2)hf"
"1676","(1)cf2 + (3)ch4 -> (1)cyclobutene + (2)h2 + (2)hf"
"1677","(1)cf2 + (2)ch4 -> (1)cyclopropene + (1)h2 + (2)hf"
"1678","(1)cf2 + (1)ch4 + (3)h2o -> (1)dioxetan2one + (3)h2 + (2)hf"
"1679","(1)cf2 + (1)ch4 + (2)h2o -> (1)dioxetane + (1)h2 + (2)hf"
"1680","(1)cf2 + (2)h2o -> (1)dioxirane + (2)hf"
"1681","(1)cf2 + (1)h2o -> (1)f2co + (1)h2"
"1682","(1)cf2 + (1)h2 + (1)h2o -> (1)f2o + (1)ch4"
"1683","(1)cf2 + (2)h2 -> (1)f2 + (1)ch4"
"1684","(1)cf2 + (1)ch4 -> (1)fccf + (2)h2"
"1685","(1)cf2 + (1)nh3 + (1)h2o -> (1)fno + (1)ch4 + (1)hf"
"1686","(1)cf2 + (1)nh3 + (1)h2o -> (1)formamide + (2)hf"
"1687","(1)cf2 + (1)ch4 + (3)h2o -> (1)formic-anhydride + (3)h2 + (2)hf"
"1688","(1)cf2 + (3)ch4 + (1)h2o -> (1)furan + (4)h2 + (2)hf"
"1689","(1)cf2 + (1)ch4 + (2)h2o -> (1)glyoxal + (2)h2 + (2)hf"
"1690","(1)cf2 + (1)h2 + (1)h2o -> (1)h2co + (2)hf"
"1691","(1)cf2 + (1)ch4 -> (1)hccf + (1)h2 + (1)hf"
"1692","(1)cf2 + (1)nh3 + (1)h2o -> (1)hcno + (1)h2 + (2)hf"
"1693","(1)cf2 + (1)nh3 -> (1)hcn + (2)hf"
"1694","(1)cf2 + (1)h2o -> (1)hcof + (1)hf"
"1695","(1)cf2 + (1)nh3 + (1)h2o -> (1)hocn + (1)h2 + (2)hf"
"1696","(1)cf2 + (2)h2 + (1)h2o -> (1)hof + (1)ch4 + (1)hf"
"1697","(1)cf2 + (1)nh3 + (1)h2o -> (1)honc + (1)h2 + (2)hf"
"1698","(1)cf2 + (2)h2 + (1)h2o -> (1)methanol + (2)hf"
"1699","(1)cf2 + (3)ch4 -> (1)n-butane + (2)hf"
"1700","(1)cf2 + (2)h2 + (1)nh3 -> (1)nh2f + (1)ch4 + (1)hf"
"1701","(1)cf2 + (4)ch4 -> (1)n-pentane + (1)h2 + (2)hf"
"1702","(1)cf2 + (1)ch4 + (2)nh3 + (1)h2o -> (1)oxadiazole + (4)h2 + (2)hf"
"1703","(1)cf2 + (2)ch4 + (1)h2o -> (1)oxetane + (1)h2 + (2)hf"
"1704","(1)cf2 + (1)ch4 + (1)h2o -> (1)oxirane + (2)hf"
"1705","(1)cf2 + (1)ch4 + (1)h2o -> (1)oxirene + (1)h2 + (2)hf"
"1706","(1)cf2 + (2)ch4 -> (1)propene + (2)hf"
"1707","(1)cf2 + (2)ch4 -> (1)propyne + (1)h2 + (2)hf"
"1708","(1)cf2 + (3)ch4 + (1)nh3 -> (1)pyrrole + (4)h2 + (2)hf"
"1709","(1)cf2 + (3)ch4 -> (1)t-butadiene + (2)h2 + (2)hf"
"1710","(1)cf2 + (3)ch4 -> (1)tetrahedrane + (3)h2 + (2)hf"
"1711","(1)cf2 + (1)h2 + (1)h2o -> (1)t-hcoh + (2)hf"
"1712","(1)cf4 + (1)h2 + (1)ch4 -> (1)ch2c + (4)hf"
"1713","(1)cf4 + (2)h2 -> (1)ch2f2 + (2)hf"
"1714","(1)cf4 + (2)h2 + (1)nh3 -> (1)ch2nh + (4)hf"
"1715","(1)cf4 + (3)h2 -> (1)ch2-sing + (4)hf"
"1716","(1)cf4 + (3)h2 -> (1)ch3f + (3)hf"
"1717","(1)cf4 + (2)h2 + (1)h2o -> (1)c-hcoh + (4)hf"
"1718","(1)cf4 + (1)h2 -> (1)chf3 + (1)hf"
"1719","(1)cf4 + (2)h2o -> (1)co2 + (4)hf"
"1720","(1)cf4 + (3)ch4 -> (1)cyclobutadiene + (2)h2 + (4)hf"
"1721","(1)cf4 + (3)ch4 -> (1)cyclobutane + (4)hf"
"1722","(1)cf4 + (3)ch4 -> (1)cyclobutene + (1)h2 + (4)hf"
"1723","(1)cf4 + (2)ch4 -> (1)cyclopropene + (4)hf"
"1724","(1)cf4 + (1)ch4 + (3)h2o -> (1)dioxetan2one + (2)h2 + (4)hf"
"1725","(1)cf4 + (1)ch4 + (2)h2o -> (1)dioxetane + (4)hf"
"1726","(1)cf4 + (1)h2 + (2)h2o -> (1)dioxirane + (4)hf"
"1727","(1)cf4 + (1)h2o -> (1)f2co + (2)hf"
"1728","(1)cf4 + (2)h2 + (1)h2o -> (1)f2o + (1)ch4 + (2)hf"
"1729","(1)cf4 + (3)h2 -> (1)f2 + (1)ch4 + (2)hf"
"1730","(1)cf4 + (1)ch4 -> (1)fccf + (1)h2 + (2)hf"
"1731","(1)cf4 + (1)h2 + (1)nh3 + (1)h2o -> (1)fno + (1)ch4 + (3)hf"
"1732","(1)cf4 + (1)h2 + (1)nh3 + (1)h2o -> (1)formamide + (4)hf"
"1733","(1)cf4 + (1)ch4 + (3)h2o -> (1)formic-anhydride + (2)h2 + (4)hf"
"1734","(1)cf4 + (3)ch4 + (1)h2o -> (1)furan + (3)h2 + (4)hf"
"1735","(1)cf4 + (1)ch4 + (2)h2o -> (1)glyoxal + (1)h2 + (4)hf"
"1736","(1)cf4 + (2)h2 + (1)h2o -> (1)h2co + (4)hf"
"1737","(1)cf4 + (1)ch4 -> (1)hccf + (3)hf"
"1738","(1)cf4 + (1)nh3 + (1)h2o -> (1)hcno + (4)hf"
"1739","(1)cf4 + (1)h2 + (1)nh3 -> (1)hcn + (4)hf"
"1740","(1)cf4 + (1)h2 + (1)h2o -> (1)hcof + (3)hf"
"1741","(1)cf4 + (1)nh3 + (1)h2o -> (1)hocn + (4)hf"
"1742","(1)cf4 + (3)h2 + (1)h2o -> (1)hof + (1)ch4 + (3)hf"
"1743","(1)cf4 + (1)nh3 + (1)h2o -> (1)honc + (4)hf"
"1744","(1)cf4 + (3)h2 + (1)h2o -> (1)methanol + (4)hf"
"1745","(1)cf4 + (1)h2 + (3)ch4 -> (1)n-butane + (4)hf"
"1746","(1)cf4 + (3)h2 + (1)nh3 -> (1)nh2f + (1)ch4 + (3)hf"
"1747","(1)cf4 + (4)ch4 -> (1)n-pentane + (4)hf"
"1748","(1)cf4 + (1)ch4 + (2)nh3 + (1)h2o -> (1)oxadiazole + (3)h2 + (4)hf"
"1749","(1)cf4 + (2)ch4 + (1)h2o -> (1)oxetane + (4)hf"
"1750","(1)cf4 + (1)h2 + (1)ch4 + (1)h2o -> (1)oxirane + (4)hf"
"1751","(1)cf4 + (1)ch4 + (1)h2o -> (1)oxirene + (4)hf"
"1752","(1)cf4 + (1)h2 + (2)ch4 -> (1)propene + (4)hf"
"1753","(1)cf4 + (2)ch4 -> (1)propyne + (4)hf"
"1754","(1)cf4 + (3)ch4 + (1)nh3 -> (1)pyrrole + (3)h2 + (4)hf"
"1755","(1)cf4 + (3)ch4 -> (1)t-butadiene + (1)h2 + (4)hf"
"1756","(1)cf4 + (3)ch4 -> (1)tetrahedrane + (2)h2 + (4)hf"
"1757","(1)cf4 + (2)h2 + (1)h2o -> (1)t-hcoh + (4)hf"
"1758","(1)ch2c + (1)h2 + (2)hf -> (1)ch2f2 + (1)ch4"
"1759","(1)ch2c + (1)h2 + (1)nh3 -> (1)ch2nh + (1)ch4"
"1760","(1)ch2c + (2)h2 -> (1)ch2-sing + (1)ch4"
"1761","(1)ch2c + (2)h2 + (1)hf -> (1)ch3f + (1)ch4"
"1762","(1)ch2c + (1)h2 + (1)h2o -> (1)c-hcoh + (1)ch4"
"1763","(1)ch2c + (3)hf -> (1)chf3 + (1)ch4"
"1764","(1)ch2c + (2)h2o -> (1)co2 + (1)h2 + (1)ch4"
"1765","(1)ch2c + (2)ch4 -> (1)cyclobutadiene + (3)h2"
"1766","(1)ch2c + (2)ch4 -> (1)cyclobutane + (1)h2"
"1767","(1)ch2c + (2)ch4 -> (1)cyclobutene + (2)h2"
"1768","(1)ch2c + (1)ch4 -> (1)cyclopropene + (1)h2"
"1769","(1)ch2c + (3)h2o -> (1)dioxetan2one + (3)h2"
"1770","(1)ch2c + (2)h2o -> (1)dioxetane + (1)h2"
"1771","(1)ch2c + (2)h2o -> (1)dioxirane + (1)ch4"
"1772","(1)ch2c + (1)h2o + (2)hf -> (1)f2co + (1)h2 + (1)ch4"
"1773","(1)ch2c + (2)hf -> (1)fccf + (2)h2"
"1774","(1)ch2c + (1)nh3 + (1)h2o -> (1)formamide + (1)ch4"
"1775","(1)ch2c + (3)h2o -> (1)formic-anhydride + (3)h2"
"1776","(1)ch2c + (2)ch4 + (1)h2o -> (1)furan + (4)h2"
"1777","(1)ch2c + (2)h2o -> (1)glyoxal + (2)h2"
"1778","(1)ch2c + (1)h2 + (1)h2o -> (1)h2co + (1)ch4"
"1779","(1)ch2c + (1)hf -> (1)hccf + (1)h2"
"1780","(1)ch2c + (1)nh3 + (1)h2o -> (1)hcno + (1)h2 + (1)ch4"
"1781","(1)ch2c + (1)nh3 -> (1)hcn + (1)ch4"
"1782","(1)ch2c + (1)h2o + (1)hf -> (1)hcof + (1)ch4"
"1783","(1)ch2c + (1)nh3 + (1)h2o -> (1)hocn + (1)h2 + (1)ch4"
"1784","(1)ch2c + (1)nh3 + (1)h2o -> (1)honc + (1)h2 + (1)ch4"
"1785","(1)ch2c + (2)h2 + (1)h2o -> (1)methanol + (1)ch4"
"1786","(1)ch2c + (2)ch4 -> (1)n-butane"
"1787","(1)ch2c + (3)ch4 -> (1)n-pentane + (1)h2"
"1788","(1)ch2c + (2)nh3 + (1)h2o -> (1)oxadiazole + (4)h2"
"1789","(1)ch2c + (1)ch4 + (1)h2o -> (1)oxetane + (1)h2"
"1790","(1)ch2c + (1)h2o -> (1)oxirane"
"1791","(1)ch2c + (1)h2o -> (1)oxirene + (1)h2"
"1792","(1)ch2c + (1)ch4 -> (1)propene"
"1793","(1)ch2c + (1)ch4 -> (1)propyne + (1)h2"
"1794","(1)ch2c + (2)ch4 + (1)nh3 -> (1)pyrrole + (4)h2"
"1795","(1)ch2c + (2)ch4 -> (1)t-butadiene + (2)h2"
"1796","(1)ch2c + (2)ch4 -> (1)tetrahedrane + (3)h2"
"1797","(1)ch2c + (1)h2 + (1)h2o -> (1)t-hcoh + (1)ch4"
"1798","(1)ch2f2 + (1)nh3 -> (1)ch2nh + (2)hf"
"1799","(1)ch2f2 + (1)h2 -> (1)ch2-sing + (2)hf"
"1800","(1)ch2f2 + (1)h2 -> (1)ch3f + (1)hf"
"1801","(1)ch2f2 + (1)h2o -> (1)c-hcoh + (2)hf"
"1802","(1)ch2f2 + (1)hf -> (1)chf3 + (1)h2"
"1803","(1)ch2f2 + (2)h2o -> (1)co2 + (2)h2 + (2)hf"
"1804","(1)ch2f2 + (3)ch4 -> (1)cyclobutadiene + (4)h2 + (2)hf"
"1805","(1)ch2f2 + (3)ch4 -> (1)cyclobutane + (2)h2 + (2)hf"
"1806","(1)ch2f2 + (3)ch4 -> (1)cyclobutene + (3)h2 + (2)hf"
"1807","(1)ch2f2 + (2)ch4 -> (1)cyclopropene + (2)h2 + (2)hf"
"1808","(1)ch2f2 + (1)ch4 + (3)h2o -> (1)dioxetan2one + (4)h2 + (2)hf"
"1809","(1)ch2f2 + (1)ch4 + (2)h2o -> (1)dioxetane + (2)h2 + (2)hf"
"1810","(1)ch2f2 + (2)h2o -> (1)dioxirane + (1)h2 + (2)hf"
"1811","(1)ch2f2 + (1)h2o -> (1)f2co + (2)h2"
"1812","(1)ch2f2 + (1)h2o -> (1)f2o + (1)ch4"
"1813","(1)ch2f2 + (1)h2 -> (1)f2 + (1)ch4"
"1814","(1)ch2f2 + (1)ch4 -> (1)fccf + (3)h2"
"1815","(1)ch2f2 + (1)nh3 + (1)h2o -> (1)fno + (1)h2 + (1)ch4 + (1)hf"
"1816","(1)ch2f2 + (1)nh3 + (1)h2o -> (1)formamide + (1)h2 + (2)hf"
"1817","(1)ch2f2 + (1)ch4 + (3)h2o -> (1)formic-anhydride + (4)h2 + (2)hf"
"1818","(1)ch2f2 + (3)ch4 + (1)h2o -> (1)furan + (5)h2 + (2)hf"
"1819","(1)ch2f2 + (1)ch4 + (2)h2o -> (1)glyoxal + (3)h2 + (2)hf"
"1820","(1)ch2f2 + (1)h2o -> (1)h2co + (2)hf"
"1821","(1)ch2f2 + (1)ch4 -> (1)hccf + (2)h2 + (1)hf"
"1822","(1)ch2f2 + (1)nh3 + (1)h2o -> (1)hcno + (2)h2 + (2)hf"
"1823","(1)ch2f2 + (1)nh3 -> (1)hcn + (1)h2 + (2)hf"
"1824","(1)ch2f2 + (1)h2o -> (1)hcof + (1)h2 + (1)hf"
"1825","(1)ch2f2 + (1)nh3 + (1)h2o -> (1)hocn + (2)h2 + (2)hf"
"1826","(1)ch2f2 + (1)h2 + (1)h2o -> (1)hof + (1)ch4 + (1)hf"
"1827","(1)ch2f2 + (1)nh3 + (1)h2o -> (1)honc + (2)h2 + (2)hf"
"1828","(1)ch2f2 + (1)h2 + (1)h2o -> (1)methanol + (2)hf"
"1829","(1)ch2f2 + (3)ch4 -> (1)n-butane + (1)h2 + (2)hf"
"1830","(1)ch2f2 + (1)h2 + (1)nh3 -> (1)nh2f + (1)ch4 + (1)hf"
"1831","(1)ch2f2 + (4)ch4 -> (1)n-pentane + (2)h2 + (2)hf"
"1832","(1)ch2f2 + (1)ch4 + (2)nh3 + (1)h2o -> (1)oxadiazole + (5)h2 + (2)hf"
"1833","(1)ch2f2 + (2)ch4 + (1)h2o -> (1)oxetane + (2)h2 + (2)hf"
"1834","(1)ch2f2 + (1)ch4 + (1)h2o -> (1)oxirane + (1)h2 + (2)hf"
"1835","(1)ch2f2 + (1)ch4 + (1)h2o -> (1)oxirene + (2)h2 + (2)hf"
"1836","(1)ch2f2 + (2)ch4 -> (1)propene + (1)h2 + (2)hf"
"1837","(1)ch2f2 + (2)ch4 -> (1)propyne + (2)h2 + (2)hf"
"1838","(1)ch2f2 + (3)ch4 + (1)nh3 -> (1)pyrrole + (5)h2 + (2)hf"
"1839","(1)ch2f2 + (3)ch4 -> (1)t-butadiene + (3)h2 + (2)hf"
"1840","(1)ch2f2 + (3)ch4 -> (1)tetrahedrane + (4)h2 + (2)hf"
"1841","(1)ch2f2 + (1)h2o -> (1)t-hcoh + (2)hf"
"1842","(1)ch2nh + (1)h2 -> (1)ch2-sing + (1)nh3"
"1843","(1)ch2nh + (1)h2 + (1)hf -> (1)ch3f + (1)nh3"
"1844","(1)ch2nh + (1)h2o -> (1)c-hcoh + (1)nh3"
"1845","(1)ch2nh + (3)hf -> (1)chf3 + (1)h2 + (1)nh3"
"1846","(1)ch2nh + (2)h2o -> (1)c-hono + (1)h2 + (1)ch4"
"1847","(1)ch2nh + (1)nh3 -> (1)c-n2h2 + (1)ch4"
"1848","(1)ch2nh + (2)h2o -> (1)co2 + (2)h2 + (1)nh3"
"1849","(1)ch2nh + (3)ch4 -> (1)cyclobutadiene + (4)h2 + (1)nh3"
"1850","(1)ch2nh + (3)ch4 -> (1)cyclobutane + (2)h2 + (1)nh3"
"1851","(1)ch2nh + (3)ch4 -> (1)cyclobutene + (3)h2 + (1)nh3"
"1852","(1)ch2nh + (2)ch4 -> (1)cyclopropene + (2)h2 + (1)nh3"
"1853","(1)ch2nh + (1)ch4 + (3)h2o -> (1)dioxetan2one + (4)h2 + (1)nh3"
"1854","(1)ch2nh + (1)ch4 + (2)h2o -> (1)dioxetane + (2)h2 + (1)nh3"
"1855","(1)ch2nh + (2)h2o -> (1)dioxirane + (1)h2 + (1)nh3"
"1856","(1)ch2nh + (1)h2o + (2)hf -> (1)f2co + (2)h2 + (1)nh3"
"1857","(1)ch2nh + (1)ch4 + (2)hf -> (1)fccf + (3)h2 + (1)nh3"
"1858","(1)ch2nh + (1)h2o + (1)hf -> (1)fno + (1)h2 + (1)ch4"
"1859","(1)ch2nh + (1)h2o -> (1)formamide + (1)h2"
"1860","(1)ch2nh + (1)ch4 + (3)h2o -> (1)formic-anhydride + (4)h2 + (1)nh3"
"1861","(1)ch2nh + (3)ch4 + (1)h2o -> (1)furan + (5)h2 + (1)nh3"
"1862","(1)ch2nh + (1)ch4 + (2)h2o -> (1)glyoxal + (3)h2 + (1)nh3"
"1863","(1)ch2nh + (1)h2o -> (1)h2co + (1)nh3"
"1864","(1)ch2nh + (1)ch4 + (1)hf -> (1)hccf + (2)h2 + (1)nh3"
"1865","(1)ch2nh + (1)h2o -> (1)hcno + (2)h2"
"1866","(1)ch2nh -> (1)hcn + (1)h2"
"1867","(1)ch2nh + (1)h2o + (1)hf -> (1)hcof + (1)h2 + (1)nh3"
"1868","(1)ch2nh + (1)h2o -> (1)hno + (1)ch4"
"1869","(1)ch2nh + (1)h2o -> (1)hocn + (2)h2"
"1870","(1)ch2nh + (1)h2o -> (1)honc + (2)h2"
"1871","(1)ch2nh + (1)h2 + (1)h2o -> (1)methanol + (1)nh3"
"1872","(1)ch2nh + (3)ch4 -> (1)n-butane + (1)h2 + (1)nh3"
"1873","(1)ch2nh + (1)h2 + (1)hf -> (1)nh2f + (1)ch4"
"1874","(1)ch2nh + (4)ch4 -> (1)n-pentane + (2)h2 + (1)nh3"
"1875","(1)ch2nh + (1)ch4 + (1)nh3 + (1)h2o -> (1)oxadiazole + (5)h2"
"1876","(1)ch2nh + (2)ch4 + (1)h2o -> (1)oxetane + (2)h2 + (1)nh3"
"1877","(1)ch2nh + (1)ch4 + (1)h2o -> (1)oxirane + (1)h2 + (1)nh3"
"1878","(1)ch2nh + (1)ch4 + (1)h2o -> (1)oxirene + (2)h2 + (1)nh3"
"1879","(1)ch2nh + (2)ch4 -> (1)propene + (1)h2 + (1)nh3"
"1880","(1)ch2nh + (2)ch4 -> (1)propyne + (2)h2 + (1)nh3"
"1881","(1)ch2nh + (3)ch4 -> (1)pyrrole + (5)h2"
"1882","(1)ch2nh + (3)ch4 -> (1)t-butadiene + (3)h2 + (1)nh3"
"1883","(1)ch2nh + (3)ch4 -> (1)tetrahedrane + (4)h2 + (1)nh3"
"1884","(1)ch2nh + (1)h2o -> (1)t-hcoh + (1)nh3"
"1885","(1)ch2nh + (1)nh3 -> (1)t-n2h2 + (1)ch4"
"1886","(1)ch2-sing + (1)hf -> (1)ch3f"
"1887","(1)ch2-sing + (1)h2o -> (1)c-hcoh + (1)h2"
"1888","(1)ch2-sing + (3)hf -> (1)chf3 + (2)h2"
"1889","(1)ch2-sing + (2)h2o -> (1)co2 + (3)h2"
"1890","(1)ch2-sing + (3)ch4 -> (1)cyclobutadiene + (5)h2"
"1891","(1)ch2-sing + (3)ch4 -> (1)cyclobutane + (3)h2"
"1892","(1)ch2-sing + (3)ch4 -> (1)cyclobutene + (4)h2"
"1893","(1)ch2-sing + (2)ch4 -> (1)cyclopropene + (3)h2"
"1894","(1)ch2-sing + (1)ch4 + (3)h2o -> (1)dioxetan2one + (5)h2"
"1895","(1)ch2-sing + (1)ch4 + (2)h2o -> (1)dioxetane + (3)h2"
"1896","(1)ch2-sing + (2)h2o -> (1)dioxirane + (2)h2"
"1897","(1)ch2-sing + (1)h2o + (2)hf -> (1)f2co + (3)h2"
"1898","(1)ch2-sing + (1)ch4 + (2)hf -> (1)fccf + (4)h2"
"1899","(1)ch2-sing + (1)nh3 + (1)h2o -> (1)formamide + (2)h2"
"1900","(1)ch2-sing + (1)ch4 + (3)h2o -> (1)formic-anhydride + (5)h2"
"1901","(1)ch2-sing + (3)ch4 + (1)h2o -> (1)furan + (6)h2"
"1902","(1)ch2-sing + (1)ch4 + (2)h2o -> (1)glyoxal + (4)h2"
"1903","(1)ch2-sing + (1)h2o -> (1)h2co + (1)h2"
"1904","(1)ch2-sing + (1)ch4 + (1)hf -> (1)hccf + (3)h2"
"1905","(1)ch2-sing + (1)nh3 + (1)h2o -> (1)hcno + (3)h2"
"1906","(1)ch2-sing + (1)nh3 -> (1)hcn + (2)h2"
"1907","(1)ch2-sing + (1)h2o + (1)hf -> (1)hcof + (2)h2"
"1908","(1)ch2-sing + (1)nh3 + (1)h2o -> (1)hocn + (3)h2"
"1909","(1)ch2-sing + (1)nh3 + (1)h2o -> (1)honc + (3)h2"
"1910","(1)ch2-sing + (1)h2o -> (1)methanol"
"1911","(1)ch2-sing + (3)ch4 -> (1)n-butane + (2)h2"
"1912","(1)ch2-sing + (4)ch4 -> (1)n-pentane + (3)h2"
"1913","(1)ch2-sing + (1)ch4 + (2)nh3 + (1)h2o -> (1)oxadiazole + (6)h2"
"1914","(1)ch2-sing + (2)ch4 + (1)h2o -> (1)oxetane + (3)h2"
"1915","(1)ch2-sing + (1)ch4 + (1)h2o -> (1)oxirane + (2)h2"
"1916","(1)ch2-sing + (1)ch4 + (1)h2o -> (1)oxirene + (3)h2"
"1917","(1)ch2-sing + (2)ch4 -> (1)propene + (2)h2"
"1918","(1)ch2-sing + (2)ch4 -> (1)propyne + (3)h2"
"1919","(1)ch2-sing + (3)ch4 + (1)nh3 -> (1)pyrrole + (6)h2"
"1920","(1)ch2-sing + (3)ch4 -> (1)t-butadiene + (4)h2"
"1921","(1)ch2-sing + (3)ch4 -> (1)tetrahedrane + (5)h2"
"1922","(1)ch2-sing + (1)h2o -> (1)t-hcoh + (1)h2"
"1923","(1)ch3f + (1)h2o -> (1)c-hcoh + (1)h2 + (1)hf"
"1924","(1)ch3f + (2)hf -> (1)chf3 + (2)h2"
"1925","(1)ch3f + (2)h2o -> (1)co2 + (3)h2 + (1)hf"
"1926","(1)ch3f + (3)ch4 -> (1)cyclobutadiene + (5)h2 + (1)hf"
"1927","(1)ch3f + (3)ch4 -> (1)cyclobutane + (3)h2 + (1)hf"
"1928","(1)ch3f + (3)ch4 -> (1)cyclobutene + (4)h2 + (1)hf"
"1929","(1)ch3f + (2)ch4 -> (1)cyclopropene + (3)h2 + (1)hf"
"1930","(1)ch3f + (1)ch4 + (3)h2o -> (1)dioxetan2one + (5)h2 + (1)hf"
"1931","(1)ch3f + (1)ch4 + (2)h2o -> (1)dioxetane + (3)h2 + (1)hf"
"1932","(1)ch3f + (2)h2o -> (1)dioxirane + (2)h2 + (1)hf"
"1933","(1)ch3f + (1)h2o + (1)hf -> (1)f2co + (3)h2"
"1934","(1)ch3f + (1)h2o + (1)hf -> (1)f2o + (1)h2 + (1)ch4"
"1935","(1)ch3f + (1)hf -> (1)f2 + (1)ch4"
"1936","(1)ch3f + (1)ch4 + (1)hf -> (1)fccf + (4)h2"
"1937","(1)ch3f + (1)nh3 + (1)h2o -> (1)fno + (2)h2 + (1)ch4"
"1938","(1)ch3f + (1)nh3 + (1)h2o -> (1)formamide + (2)h2 + (1)hf"
"1939","(1)ch3f + (1)ch4 + (3)h2o -> (1)formic-anhydride + (5)h2 + (1)hf"
"1940","(1)ch3f + (3)ch4 + (1)h2o -> (1)furan + (6)h2 + (1)hf"
"1941","(1)ch3f + (1)ch4 + (2)h2o -> (1)glyoxal + (4)h2 + (1)hf"
"1942","(1)ch3f + (1)h2o -> (1)h2co + (1)h2 + (1)hf"
"1943","(1)ch3f + (1)ch4 -> (1)hccf + (3)h2"
"1944","(1)ch3f + (1)nh3 + (1)h2o -> (1)hcno + (3)h2 + (1)hf"
"1945","(1)ch3f + (1)nh3 -> (1)hcn + (2)h2 + (1)hf"
"1946","(1)ch3f + (1)h2o -> (1)hcof + (2)h2"
"1947","(1)ch3f + (1)nh3 + (1)h2o -> (1)hocn + (3)h2 + (1)hf"
"1948","(1)ch3f + (1)h2o -> (1)hof + (1)ch4"
"1949","(1)ch3f + (1)nh3 + (1)h2o -> (1)honc + (3)h2 + (1)hf"
"1950","(1)ch3f + (1)h2o -> (1)methanol + (1)hf"
"1951","(1)ch3f + (3)ch4 -> (1)n-butane + (2)h2 + (1)hf"
"1952","(1)ch3f + (1)nh3 -> (1)nh2f + (1)ch4"
"1953","(1)ch3f + (4)ch4 -> (1)n-pentane + (3)h2 + (1)hf"
"1954","(1)ch3f + (1)ch4 + (2)nh3 + (1)h2o -> (1)oxadiazole + (6)h2 + (1)hf"
"1955","(1)ch3f + (2)ch4 + (1)h2o -> (1)oxetane + (3)h2 + (1)hf"
"1956","(1)ch3f + (1)ch4 + (1)h2o -> (1)oxirane + (2)h2 + (1)hf"
"1957","(1)ch3f + (1)ch4 + (1)h2o -> (1)oxirene + (3)h2 + (1)hf"
"1958","(1)ch3f + (2)ch4 -> (1)propene + (2)h2 + (1)hf"
"1959","(1)ch3f + (2)ch4 -> (1)propyne + (3)h2 + (1)hf"
"1960","(1)ch3f + (3)ch4 + (1)nh3 -> (1)pyrrole + (6)h2 + (1)hf"
"1961","(1)ch3f + (3)ch4 -> (1)t-butadiene + (4)h2 + (1)hf"
"1962","(1)ch3f + (3)ch4 -> (1)tetrahedrane + (5)h2 + (1)hf"
"1963","(1)ch3f + (1)h2o -> (1)t-hcoh + (1)h2 + (1)hf"
"1964","(1)c-hcoh + (3)hf -> (1)chf3 + (1)h2 + (1)h2o"
"1965","(1)c-hcoh + (1)nh3 + (1)h2o -> (1)c-hono + (1)h2 + (1)ch4"
"1966","(1)c-hcoh + (1)h2o -> (1)co2 + (2)h2"
"1967","(1)c-hcoh + (3)ch4 -> (1)cyclobutadiene + (4)h2 + (1)h2o"
"1968","(1)c-hcoh + (3)ch4 -> (1)cyclobutane + (2)h2 + (1)h2o"
"1969","(1)c-hcoh + (3)ch4 -> (1)cyclobutene + (3)h2 + (1)h2o"
"1970","(1)c-hcoh + (2)ch4 -> (1)cyclopropene + (2)h2 + (1)h2o"
"1971","(1)c-hcoh + (1)ch4 + (2)h2o -> (1)dioxetan2one + (4)h2"
"1972","(1)c-hcoh + (1)ch4 + (1)h2o -> (1)dioxetane + (2)h2"
"1973","(1)c-hcoh + (1)h2o -> (1)dioxirane + (1)h2"
"1974","(1)c-hcoh + (2)hf -> (1)f2co + (2)h2"
"1975","(1)c-hcoh + (2)hf -> (1)f2o + (1)ch4"
"1976","(1)c-hcoh + (1)ch4 + (2)hf -> (1)fccf + (3)h2 + (1)h2o"
"1977","(1)c-hcoh + (1)nh3 + (1)hf -> (1)fno + (1)h2 + (1)ch4"
"1978","(1)c-hcoh + (1)nh3 -> (1)formamide + (1)h2"
"1979","(1)c-hcoh + (1)ch4 + (2)h2o -> (1)formic-anhydride + (4)h2"
"1980","(1)c-hcoh + (3)ch4 -> (1)furan + (5)h2"
"1981","(1)c-hcoh + (1)ch4 + (1)h2o -> (1)glyoxal + (3)h2"
"1982","(1)c-hcoh -> (1)h2co"
"1983","(1)c-hcoh + (1)ch4 + (1)hf -> (1)hccf + (2)h2 + (1)h2o"
"1984","(1)c-hcoh + (1)nh3 -> (1)hcno + (2)h2"
"1985","(1)c-hcoh + (1)nh3 -> (1)hcn + (1)h2 + (1)h2o"
"1986","(1)c-hcoh + (1)hf -> (1)hcof + (1)h2"
"1987","(1)c-hcoh + (1)nh3 -> (1)hno + (1)ch4"
"1988","(1)c-hcoh + (1)nh3 -> (1)hocn + (2)h2"
"1989","(1)c-hcoh + (1)h2 + (1)hf -> (1)hof + (1)ch4"
"1990","(1)c-hcoh + (1)nh3 -> (1)honc + (2)h2"
"1991","(1)c-hcoh + (1)h2 -> (1)methanol"
"1992","(1)c-hcoh + (3)ch4 -> (1)n-butane + (1)h2 + (1)h2o"
"1993","(1)c-hcoh + (4)ch4 -> (1)n-pentane + (2)h2 + (1)h2o"
"1994","(1)c-hcoh + (1)ch4 + (2)nh3 -> (1)oxadiazole + (5)h2"
"1995","(1)c-hcoh + (2)ch4 -> (1)oxetane + (2)h2"
"1996","(1)c-hcoh + (1)ch4 -> (1)oxirane + (1)h2"
"1997","(1)c-hcoh + (1)ch4 -> (1)oxirene + (2)h2"
"1998","(1)c-hcoh + (2)ch4 -> (1)propene + (1)h2 + (1)h2o"
"1999","(1)c-hcoh + (2)ch4 -> (1)propyne + (2)h2 + (1)h2o"
"2000","(1)c-hcoh + (3)ch4 + (1)nh3 -> (1)pyrrole + (5)h2 + (1)h2o"
"2001","(1)c-hcoh + (3)ch4 -> (1)t-butadiene + (3)h2 + (1)h2o"
"2002","(1)c-hcoh + (3)ch4 -> (1)tetrahedrane + (4)h2 + (1)h2o"
"2003","(1)c-hcoh -> (1)t-hcoh"
"2004","(1)chf3 + (2)h2o -> (1)co2 + (1)h2 + (3)hf"
"2005","(1)chf3 + (3)ch4 -> (1)cyclobutadiene + (3)h2 + (3)hf"
"2006","(1)chf3 + (3)ch4 -> (1)cyclobutane + (1)h2 + (3)hf"
"2007","(1)chf3 + (3)ch4 -> (1)cyclobutene + (2)h2 + (3)hf"
"2008","(1)chf3 + (2)ch4 -> (1)cyclopropene + (1)h2 + (3)hf"
"2009","(1)chf3 + (1)ch4 + (3)h2o -> (1)dioxetan2one + (3)h2 + (3)hf"
"2010","(1)chf3 + (1)ch4 + (2)h2o -> (1)dioxetane + (1)h2 + (3)hf"
"2011","(1)chf3 + (2)h2o -> (1)dioxirane + (3)hf"
"2012","(1)chf3 + (1)h2o -> (1)f2co + (1)h2 + (1)hf"
"2013","(1)chf3 + (1)h2 + (1)h2o -> (1)f2o + (1)ch4 + (1)hf"
"2014","(1)chf3 + (2)h2 -> (1)f2 + (1)ch4 + (1)hf"
"2015","(1)chf3 + (1)ch4 -> (1)fccf + (2)h2 + (1)hf"
"2016","(1)chf3 + (1)nh3 + (1)h2o -> (1)fno + (1)ch4 + (2)hf"
"2017","(1)chf3 + (1)nh3 + (1)h2o -> (1)formamide + (3)hf"
"2018","(1)chf3 + (1)ch4 + (3)h2o -> (1)formic-anhydride + (3)h2 + (3)hf"
"2019","(1)chf3 + (3)ch4 + (1)h2o -> (1)furan + (4)h2 + (3)hf"
"2020","(1)chf3 + (1)ch4 + (2)h2o -> (1)glyoxal + (2)h2 + (3)hf"
"2021","(1)chf3 + (1)h2 + (1)h2o -> (1)h2co + (3)hf"
"2022","(1)chf3 + (1)ch4 -> (1)hccf + (1)h2 + (2)hf"
"2023","(1)chf3 + (1)nh3 + (1)h2o -> (1)hcno + (1)h2 + (3)hf"
"2024","(1)chf3 + (1)nh3 -> (1)hcn + (3)hf"
"2025","(1)chf3 + (1)h2o -> (1)hcof + (2)hf"
"2026","(1)chf3 + (1)nh3 + (1)h2o -> (1)hocn + (1)h2 + (3)hf"
"2027","(1)chf3 + (2)h2 + (1)h2o -> (1)hof + (1)ch4 + (2)hf"
"2028","(1)chf3 + (1)nh3 + (1)h2o -> (1)honc + (1)h2 + (3)hf"
"2029","(1)chf3 + (2)h2 + (1)h2o -> (1)methanol + (3)hf"
"2030","(1)chf3 + (3)ch4 -> (1)n-butane + (3)hf"
"2031","(1)chf3 + (2)h2 + (1)nh3 -> (1)nh2f + (1)ch4 + (2)hf"
"2032","(1)chf3 + (4)ch4 -> (1)n-pentane + (1)h2 + (3)hf"
"2033","(1)chf3 + (1)ch4 + (2)nh3 + (1)h2o -> (1)oxadiazole + (4)h2 + (3)hf"
"2034","(1)chf3 + (2)ch4 + (1)h2o -> (1)oxetane + (1)h2 + (3)hf"
"2035","(1)chf3 + (1)ch4 + (1)h2o -> (1)oxirane + (3)hf"
"2036","(1)chf3 + (1)ch4 + (1)h2o -> (1)oxirene + (1)h2 + (3)hf"
"2037","(1)chf3 + (2)ch4 -> (1)propene + (3)hf"
"2038","(1)chf3 + (2)ch4 -> (1)propyne + (1)h2 + (3)hf"
"2039","(1)chf3 + (3)ch4 + (1)nh3 -> (1)pyrrole + (4)h2 + (3)hf"
"2040","(1)chf3 + (3)ch4 -> (1)t-butadiene + (2)h2 + (3)hf"
"2041","(1)chf3 + (3)ch4 -> (1)tetrahedrane + (3)h2 + (3)hf"
"2042","(1)chf3 + (1)h2 + (1)h2o -> (1)t-hcoh + (3)hf"
"2043","(1)c-hono + (1)h2 + (1)nh3 -> (1)c-n2h2 + (2)h2o"
"2044","(1)c-hono + (1)ch4 -> (1)co2 + (1)h2 + (1)nh3"
"2045","(1)c-hono + (2)ch4 + (1)h2o -> (1)dioxetan2one + (3)h2 + (1)nh3"
"2046","(1)c-hono + (2)ch4 -> (1)dioxetane + (1)h2 + (1)nh3"
"2047","(1)c-hono + (1)ch4 -> (1)dioxirane + (1)nh3"
"2048","(1)c-hono + (1)ch4 + (2)hf -> (1)f2co + (1)h2 + (1)nh3 + (1)h2o"
"2049","(1)c-hono + (1)h2 + (2)hf -> (1)f2o + (1)nh3 + (1)h2o"
"2050","(1)c-hono + (1)hf -> (1)fno + (1)h2o"
"2051","(1)c-hono + (1)ch4 -> (1)formamide + (1)h2o"
"2052","(1)c-hono + (2)ch4 + (1)h2o -> (1)formic-anhydride + (3)h2 + (1)nh3"
"2053","(1)c-hono + (4)ch4 -> (1)furan + (4)h2 + (1)nh3 + (1)h2o"
"2054","(1)c-hono + (2)ch4 -> (1)glyoxal + (2)h2 + (1)nh3"
"2055","(1)c-hono + (1)h2 + (1)ch4 -> (1)h2co + (1)nh3 + (1)h2o"
"2056","(1)c-hono + (1)ch4 -> (1)hcno + (1)h2 + (1)h2o"
"2057","(1)c-hono + (1)ch4 -> (1)hcn + (2)h2o"
"2058","(1)c-hono + (1)ch4 + (1)hf -> (1)hcof + (1)nh3 + (1)h2o"
"2059","(1)c-hono + (1)h2 -> (1)hno + (1)h2o"
"2060","(1)c-hono + (1)ch4 -> (1)hocn + (1)h2 + (1)h2o"
"2061","(1)c-hono + (2)h2 + (1)hf -> (1)hof + (1)nh3 + (1)h2o"
"2062","(1)c-hono + (1)ch4 -> (1)honc + (1)h2 + (1)h2o"
"2063","(1)c-hono + (2)h2 + (1)ch4 -> (1)methanol + (1)nh3 + (1)h2o"
"2064","(1)c-hono + (2)h2 + (1)hf -> (1)nh2f + (2)h2o"
"2065","(1)c-hono + (2)ch4 + (1)nh3 -> (1)oxadiazole + (4)h2 + (1)h2o"
"2066","(1)c-hono + (3)ch4 -> (1)oxetane + (1)h2 + (1)nh3 + (1)h2o"
"2067","(1)c-hono + (2)ch4 -> (1)oxirane + (1)nh3 + (1)h2o"
"2068","(1)c-hono + (2)ch4 -> (1)oxirene + (1)h2 + (1)nh3 + (1)h2o"
"2069","(1)c-hono + (4)ch4 -> (1)pyrrole + (4)h2 + (2)h2o"
"2070","(1)c-hono + (1)h2 + (1)ch4 -> (1)t-hcoh + (1)nh3 + (1)h2o"
"2071","(1)c-hono + (1)h2 + (1)nh3 -> (1)t-n2h2 + (2)h2o"
"2072","(1)c-n2h2 + (1)h2o + (1)hf -> (1)fno + (1)h2 + (1)nh3"
"2073","(1)c-n2h2 + (1)ch4 + (1)h2o -> (1)formamide + (1)h2 + (1)nh3"
"2074","(1)c-n2h2 + (1)ch4 + (1)h2o -> (1)hcno + (2)h2 + (1)nh3"
"2075","(1)c-n2h2 + (1)ch4 -> (1)hcn + (1)h2 + (1)nh3"
"2076","(1)c-n2h2 + (1)h2o -> (1)hno + (1)nh3"
"2077","(1)c-n2h2 + (1)ch4 + (1)h2o -> (1)hocn + (2)h2 + (1)nh3"
"2078","(1)c-n2h2 + (1)ch4 + (1)h2o -> (1)honc + (2)h2 + (1)nh3"
"2079","(1)c-n2h2 + (1)h2 + (1)hf -> (1)nh2f + (1)nh3"
"2080","(1)c-n2h2 + (2)ch4 + (1)h2o -> (1)oxadiazole + (5)h2"
"2081","(1)c-n2h2 + (4)ch4 -> (1)pyrrole + (5)h2 + (1)nh3"
"2082","(1)c-n2h2 -> (1)t-n2h2"
"2083","(1)co2 + (3)ch4 -> (1)cyclobutadiene + (2)h2 + (2)h2o"
"2084","(1)co2 + (3)ch4 -> (1)cyclobutane + (2)h2o"
"2085","(1)co2 + (3)ch4 -> (1)cyclobutene + (1)h2 + (2)h2o"
"2086","(1)co2 + (2)ch4 -> (1)cyclopropene + (2)h2o"
"2087","(1)co2 + (1)ch4 + (1)h2o -> (1)dioxetan2one + (2)h2"
"2088","(1)co2 + (1)ch4 -> (1)dioxetane"
"2089","(1)co2 + (1)h2 -> (1)dioxirane"
"2090","(1)co2 + (2)hf -> (1)f2co + (1)h2o"
"2091","(1)co2 + (2)h2 + (2)hf -> (1)f2o + (1)ch4 + (1)h2o"
"2092","(1)co2 + (1)ch4 + (2)hf -> (1)fccf + (1)h2 + (2)h2o"
"2093","(1)co2 + (1)h2 + (1)nh3 + (1)hf -> (1)fno + (1)ch4 + (1)h2o"
"2094","(1)co2 + (1)h2 + (1)nh3 -> (1)formamide + (1)h2o"
"2095","(1)co2 + (1)ch4 + (1)h2o -> (1)formic-anhydride + (2)h2"
"2096","(1)co2 + (3)ch4 -> (1)furan + (3)h2 + (1)h2o"
"2097","(1)co2 + (1)ch4 -> (1)glyoxal + (1)h2"
"2098","(1)co2 + (2)h2 -> (1)h2co + (1)h2o"
"2099","(1)co2 + (1)ch4 + (1)hf -> (1)hccf + (2)h2o"
"2100","(1)co2 + (1)nh3 -> (1)hcno + (1)h2o"
"2101","(1)co2 + (1)h2 + (1)nh3 -> (1)hcn + (2)h2o"
"2102","(1)co2 + (1)h2 + (1)hf -> (1)hcof + (1)h2o"
"2103","(1)co2 + (2)h2 + (1)nh3 -> (1)hno + (1)ch4 + (1)h2o"
"2104","(1)co2 + (1)nh3 -> (1)hocn + (1)h2o"
"2105","(1)co2 + (3)h2 + (1)hf -> (1)hof + (1)ch4 + (1)h2o"
"2106","(1)co2 + (1)nh3 -> (1)honc + (1)h2o"
"2107","(1)co2 + (3)h2 -> (1)methanol + (1)h2o"
"2108","(1)co2 + (1)h2 + (3)ch4 -> (1)n-butane + (2)h2o"
"2109","(1)co2 + (4)ch4 -> (1)n-pentane + (2)h2o"
"2110","(1)co2 + (1)ch4 + (2)nh3 -> (1)oxadiazole + (3)h2 + (1)h2o"
"2111","(1)co2 + (2)ch4 -> (1)oxetane + (1)h2o"
"2112","(1)co2 + (1)h2 + (1)ch4 -> (1)oxirane + (1)h2o"
"2113","(1)co2 + (1)ch4 -> (1)oxirene + (1)h2o"
"2114","(1)co2 + (1)h2 + (2)ch4 -> (1)propene + (2)h2o"
"2115","(1)co2 + (2)ch4 -> (1)propyne + (2)h2o"
"2116","(1)co2 + (3)ch4 + (1)nh3 -> (1)pyrrole + (3)h2 + (2)h2o"
"2117","(1)co2 + (3)ch4 -> (1)t-butadiene + (1)h2 + (2)h2o"
"2118","(1)co2 + (3)ch4 -> (1)tetrahedrane + (2)h2 + (2)h2o"
"2119","(1)co2 + (2)h2 -> (1)t-hcoh + (1)h2o"
"2120","(1)cyclobutadiene + (2)h2 -> (1)cyclobutane"
"2121","(1)cyclobutadiene + (1)h2 -> (1)cyclobutene"
"2122","(1)cyclobutadiene + (2)h2 -> (1)cyclopropene + (1)ch4"
"2123","(1)cyclobutadiene + (3)h2o -> (1)dioxetan2one + (2)ch4"
"2124","(1)cyclobutadiene + (2)h2 + (2)h2o -> (1)dioxetane + (2)ch4"
"2125","(1)cyclobutadiene + (3)h2 + (2)h2o -> (1)dioxirane + (3)ch4"
"2126","(1)cyclobutadiene + (2)h2 + (1)h2o + (2)hf -> (1)f2co + (3)ch4"
"2127","(1)cyclobutadiene + (1)h2 + (2)hf -> (1)fccf + (2)ch4"
"2128","(1)cyclobutadiene + (3)h2 + (1)nh3 + (1)h2o -> (1)formamide + (3)ch4"
"2129","(1)cyclobutadiene + (3)h2o -> (1)formic-anhydride + (2)ch4"
"2130","(1)cyclobutadiene + (1)h2o -> (1)furan + (1)h2"
"2131","(1)cyclobutadiene + (1)h2 + (2)h2o -> (1)glyoxal + (2)ch4"
"2132","(1)cyclobutadiene + (4)h2 + (1)h2o -> (1)h2co + (3)ch4"
"2133","(1)cyclobutadiene + (2)h2 + (1)hf -> (1)hccf + (2)ch4"
"2134","(1)cyclobutadiene + (2)h2 + (1)nh3 + (1)h2o -> (1)hcno + (3)ch4"
"2135","(1)cyclobutadiene + (3)h2 + (1)nh3 -> (1)hcn + (3)ch4"
"2136","(1)cyclobutadiene + (3)h2 + (1)h2o + (1)hf -> (1)hcof + (3)ch4"
"2137","(1)cyclobutadiene + (2)h2 + (1)nh3 + (1)h2o -> (1)hocn + (3)ch4"
"2138","(1)cyclobutadiene + (2)h2 + (1)nh3 + (1)h2o -> (1)honc + (3)ch4"
"2139","(1)cyclobutadiene + (5)h2 + (1)h2o -> (1)methanol + (3)ch4"
"2140","(1)cyclobutadiene + (3)h2 -> (1)n-butane"
"2141","(1)cyclobutadiene + (2)h2 + (1)ch4 -> (1)n-pentane"
"2142","(1)cyclobutadiene + (2)nh3 + (1)h2o -> (1)oxadiazole + (1)h2 + (2)ch4"
"2143","(1)cyclobutadiene + (2)h2 + (1)h2o -> (1)oxetane + (1)ch4"
"2144","(1)cyclobutadiene + (3)h2 + (1)h2o -> (1)oxirane + (2)ch4"
"2145","(1)cyclobutadiene + (2)h2 + (1)h2o -> (1)oxirene + (2)ch4"
"2146","(1)cyclobutadiene + (3)h2 -> (1)propene + (1)ch4"
"2147","(1)cyclobutadiene + (2)h2 -> (1)propyne + (1)ch4"
"2148","(1)cyclobutadiene + (1)nh3 -> (1)pyrrole + (1)h2"
"2149","(1)cyclobutadiene + (1)h2 -> (1)t-butadiene"
"2150","(1)cyclobutadiene -> (1)tetrahedrane"
"2151","(1)cyclobutadiene + (4)h2 + (1)h2o -> (1)t-hcoh + (3)ch4"
"2152","(1)cyclobutane -> (1)cyclobutene + (1)h2"
"2153","(1)cyclobutane -> (1)cyclopropene + (1)ch4"
"2154","(1)cyclobutane + (3)h2o -> (1)dioxetan2one + (2)h2 + (2)ch4"
"2155","(1)cyclobutane + (2)h2o -> (1)dioxetane + (2)ch4"
"2156","(1)cyclobutane + (1)h2 + (2)h2o -> (1)dioxirane + (3)ch4"
"2157","(1)cyclobutane + (1)h2o + (2)hf -> (1)f2co + (3)ch4"
"2158","(1)cyclobutane + (2)hf -> (1)fccf + (1)h2 + (2)ch4"
"2159","(1)cyclobutane + (1)h2 + (1)nh3 + (1)h2o -> (1)formamide + (3)ch4"
"2160","(1)cyclobutane + (3)h2o -> (1)formic-anhydride + (2)h2 + (2)ch4"
"2161","(1)cyclobutane + (1)h2o -> (1)furan + (3)h2"
"2162","(1)cyclobutane + (2)h2o -> (1)glyoxal + (1)h2 + (2)ch4"
"2163","(1)cyclobutane + (2)h2 + (1)h2o -> (1)h2co + (3)ch4"
"2164","(1)cyclobutane + (1)hf -> (1)hccf + (2)ch4"
"2165","(1)cyclobutane + (1)nh3 + (1)h2o -> (1)hcno + (3)ch4"
"2166","(1)cyclobutane + (1)h2 + (1)nh3 -> (1)hcn + (3)ch4"
"2167","(1)cyclobutane + (1)h2 + (1)h2o + (1)hf -> (1)hcof + (3)ch4"
"2168","(1)cyclobutane + (1)nh3 + (1)h2o -> (1)hocn + (3)ch4"
"2169","(1)cyclobutane + (1)nh3 + (1)h2o -> (1)honc + (3)ch4"
"2170","(1)cyclobutane + (3)h2 + (1)h2o -> (1)methanol + (3)ch4"
"2171","(1)cyclobutane + (1)h2 -> (1)n-butane"
"2172","(1)cyclobutane + (1)ch4 -> (1)n-pentane"
"2173","(1)cyclobutane + (2)nh3 + (1)h2o -> (1)oxadiazole + (3)h2 + (2)ch4"
"2174","(1)cyclobutane + (1)h2o -> (1)oxetane + (1)ch4"
"2175","(1)cyclobutane + (1)h2 + (1)h2o -> (1)oxirane + (2)ch4"
"2176","(1)cyclobutane + (1)h2o -> (1)oxirene + (2)ch4"
"2177","(1)cyclobutane + (1)h2 -> (1)propene + (1)ch4"
"2178","(1)cyclobutane -> (1)propyne + (1)ch4"
"2179","(1)cyclobutane + (1)nh3 -> (1)pyrrole + (3)h2"
"2180","(1)cyclobutane -> (1)t-butadiene + (1)h2"
"2181","(1)cyclobutane -> (1)tetrahedrane + (2)h2"
"2182","(1)cyclobutane + (2)h2 + (1)h2o -> (1)t-hcoh + (3)ch4"
"2183","(1)cyclobutene + (1)h2 -> (1)cyclopropene + (1)ch4"
"2184","(1)cyclobutene + (3)h2o -> (1)dioxetan2one + (1)h2 + (2)ch4"
"2185","(1)cyclobutene + (1)h2 + (2)h2o -> (1)dioxetane + (2)ch4"
"2186","(1)cyclobutene + (2)h2 + (2)h2o -> (1)dioxirane + (3)ch4"
"2187","(1)cyclobutene + (1)h2 + (1)h2o + (2)hf -> (1)f2co + (3)ch4"
"2188","(1)cyclobutene + (2)hf -> (1)fccf + (2)ch4"
"2189","(1)cyclobutene + (2)h2 + (1)nh3 + (1)h2o -> (1)formamide + (3)ch4"
"2190","(1)cyclobutene + (3)h2o -> (1)formic-anhydride + (1)h2 + (2)ch4"
"2191","(1)cyclobutene + (1)h2o -> (1)furan + (2)h2"
"2192","(1)cyclobutene + (2)h2o -> (1)glyoxal + (2)ch4"
"2193","(1)cyclobutene + (3)h2 + (1)h2o -> (1)h2co + (3)ch4"
"2194","(1)cyclobutene + (1)h2 + (1)hf -> (1)hccf + (2)ch4"
"2195","(1)cyclobutene + (1)h2 + (1)nh3 + (1)h2o -> (1)hcno + (3)ch4"
"2196","(1)cyclobutene + (2)h2 + (1)nh3 -> (1)hcn + (3)ch4"
"2197","(1)cyclobutene + (2)h2 + (1)h2o + (1)hf -> (1)hcof + (3)ch4"
"2198","(1)cyclobutene + (1)h2 + (1)nh3 + (1)h2o -> (1)hocn + (3)ch4"
"2199","(1)cyclobutene + (1)h2 + (1)nh3 + (1)h2o -> (1)honc + (3)ch4"
"2200","(1)cyclobutene + (4)h2 + (1)h2o -> (1)methanol + (3)ch4"
"2201","(1)cyclobutene + (2)h2 -> (1)n-butane"
"2202","(1)cyclobutene + (1)h2 + (1)ch4 -> (1)n-pentane"
"2203","(1)cyclobutene + (2)nh3 + (1)h2o -> (1)oxadiazole + (2)h2 + (2)ch4"
"2204","(1)cyclobutene + (1)h2 + (1)h2o -> (1)oxetane + (1)ch4"
"2205","(1)cyclobutene + (2)h2 + (1)h2o -> (1)oxirane + (2)ch4"
"2206","(1)cyclobutene + (1)h2 + (1)h2o -> (1)oxirene + (2)ch4"
"2207","(1)cyclobutene + (2)h2 -> (1)propene + (1)ch4"
"2208","(1)cyclobutene + (1)h2 -> (1)propyne + (1)ch4"
"2209","(1)cyclobutene + (1)nh3 -> (1)pyrrole + (2)h2"
"2210","(1)cyclobutene -> (1)t-butadiene"
"2211","(1)cyclobutene -> (1)tetrahedrane + (1)h2"
"2212","(1)cyclobutene + (3)h2 + (1)h2o -> (1)t-hcoh + (3)ch4"
"2213","(1)cyclopropene + (3)h2o -> (1)dioxetan2one + (2)h2 + (1)ch4"
"2214","(1)cyclopropene + (2)h2o -> (1)dioxetane + (1)ch4"
"2215","(1)cyclopropene + (1)h2 + (2)h2o -> (1)dioxirane + (2)ch4"
"2216","(1)cyclopropene + (1)h2o + (2)hf -> (1)f2co + (2)ch4"
"2217","(1)cyclopropene + (2)hf -> (1)fccf + (1)h2 + (1)ch4"
"2218","(1)cyclopropene + (1)h2 + (1)nh3 + (1)h2o -> (1)formamide + (2)ch4"
"2219","(1)cyclopropene + (3)h2o -> (1)formic-anhydride + (2)h2 + (1)ch4"
"2220","(1)cyclopropene + (1)ch4 + (1)h2o -> (1)furan + (3)h2"
"2221","(1)cyclopropene + (2)h2o -> (1)glyoxal + (1)h2 + (1)ch4"
"2222","(1)cyclopropene + (2)h2 + (1)h2o -> (1)h2co + (2)ch4"
"2223","(1)cyclopropene + (1)hf -> (1)hccf + (1)ch4"
"2224","(1)cyclopropene + (1)nh3 + (1)h2o -> (1)hcno + (2)ch4"
"2225","(1)cyclopropene + (1)h2 + (1)nh3 -> (1)hcn + (2)ch4"
"2226","(1)cyclopropene + (1)h2 + (1)h2o + (1)hf -> (1)hcof + (2)ch4"
"2227","(1)cyclopropene + (1)nh3 + (1)h2o -> (1)hocn + (2)ch4"
"2228","(1)cyclopropene + (1)nh3 + (1)h2o -> (1)honc + (2)ch4"
"2229","(1)cyclopropene + (3)h2 + (1)h2o -> (1)methanol + (2)ch4"
"2230","(1)cyclopropene + (1)h2 + (1)ch4 -> (1)n-butane"
"2231","(1)cyclopropene + (2)ch4 -> (1)n-pentane"
"2232","(1)cyclopropene + (2)nh3 + (1)h2o -> (1)oxadiazole + (3)h2 + (1)ch4"
"2233","(1)cyclopropene + (1)h2o -> (1)oxetane"
"2234","(1)cyclopropene + (1)h2 + (1)h2o -> (1)oxirane + (1)ch4"
"2235","(1)cyclopropene + (1)h2o -> (1)oxirene + (1)ch4"
"2236","(1)cyclopropene + (1)h2 -> (1)propene"
"2237","(1)cyclopropene -> (1)propyne"
"2238","(1)cyclopropene + (1)ch4 + (1)nh3 -> (1)pyrrole + (3)h2"
"2239","(1)cyclopropene + (1)ch4 -> (1)t-butadiene + (1)h2"
"2240","(1)cyclopropene + (1)ch4 -> (1)tetrahedrane + (2)h2"
"2241","(1)cyclopropene + (2)h2 + (1)h2o -> (1)t-hcoh + (2)ch4"
"2242","(1)dioxetan2one + (2)h2 -> (1)dioxetane + (1)h2o"
"2243","(1)dioxetan2one + (3)h2 -> (1)dioxirane + (1)ch4 + (1)h2o"
"2244","(1)dioxetan2one + (2)h2 + (2)hf -> (1)f2co + (1)ch4 + (2)h2o"
"2245","(1)dioxetan2one + (4)h2 + (2)hf -> (1)f2o + (2)ch4 + (2)h2o"
"2246","(1)dioxetan2one + (1)h2 + (2)hf -> (1)fccf + (3)h2o"
"2247","(1)dioxetan2one + (3)h2 + (1)nh3 + (1)hf -> (1)fno + (2)ch4 + (2)h2o"
"2248","(1)dioxetan2one + (3)h2 + (1)nh3 -> (1)formamide + (1)ch4 + (2)h2o"
"2249","(1)dioxetan2one -> (1)formic-anhydride"
"2250","(1)dioxetan2one + (2)ch4 -> (1)furan + (1)h2 + (2)h2o"
"2251","(1)dioxetan2one + (1)h2 -> (1)glyoxal + (1)h2o"
"2252","(1)dioxetan2one + (4)h2 -> (1)h2co + (1)ch4 + (2)h2o"
"2253","(1)dioxetan2one + (2)h2 + (1)hf -> (1)hccf + (3)h2o"
"2254","(1)dioxetan2one + (2)h2 + (1)nh3 -> (1)hcno + (1)ch4 + (2)h2o"
"2255","(1)dioxetan2one + (3)h2 + (1)nh3 -> (1)hcn + (1)ch4 + (3)h2o"
"2256","(1)dioxetan2one + (3)h2 + (1)hf -> (1)hcof + (1)ch4 + (2)h2o"
"2257","(1)dioxetan2one + (4)h2 + (1)nh3 -> (1)hno + (2)ch4 + (2)h2o"
"2258","(1)dioxetan2one + (2)h2 + (1)nh3 -> (1)hocn + (1)ch4 + (2)h2o"
"2259","(1)dioxetan2one + (5)h2 + (1)hf -> (1)hof + (2)ch4 + (2)h2o"
"2260","(1)dioxetan2one + (2)h2 + (1)nh3 -> (1)honc + (1)ch4 + (2)h2o"
"2261","(1)dioxetan2one + (5)h2 -> (1)methanol + (1)ch4 + (2)h2o"
"2262","(1)dioxetan2one + (3)h2 + (2)ch4 -> (1)n-butane + (3)h2o"
"2263","(1)dioxetan2one + (2)h2 + (3)ch4 -> (1)n-pentane + (3)h2o"
"2264","(1)dioxetan2one + (2)nh3 -> (1)oxadiazole + (1)h2 + (2)h2o"
"2265","(1)dioxetan2one + (2)h2 + (1)ch4 -> (1)oxetane + (2)h2o"
"2266","(1)dioxetan2one + (3)h2 -> (1)oxirane + (2)h2o"
"2267","(1)dioxetan2one + (2)h2 -> (1)oxirene + (2)h2o"
"2268","(1)dioxetan2one + (3)h2 + (1)ch4 -> (1)propene + (3)h2o"
"2269","(1)dioxetan2one + (2)h2 + (1)ch4 -> (1)propyne + (3)h2o"
"2270","(1)dioxetan2one + (2)ch4 + (1)nh3 -> (1)pyrrole + (1)h2 + (3)h2o"
"2271","(1)dioxetan2one + (1)h2 + (2)ch4 -> (1)t-butadiene + (3)h2o"
"2272","(1)dioxetan2one + (2)ch4 -> (1)tetrahedrane + (3)h2o"
"2273","(1)dioxetan2one + (4)h2 -> (1)t-hcoh + (1)ch4 + (2)h2o"
"2274","(1)dioxetane + (1)h2 -> (1)dioxirane + (1)ch4"
"2275","(1)dioxetane + (2)hf -> (1)f2co + (1)ch4 + (1)h2o"
"2276","(1)dioxetane + (2)h2 + (2)hf -> (1)f2o + (2)ch4 + (1)h2o"
"2277","(1)dioxetane + (2)hf -> (1)fccf + (1)h2 + (2)h2o"
"2278","(1)dioxetane + (1)h2 + (1)nh3 + (1)hf -> (1)fno + (2)ch4 + (1)h2o"
"2279","(1)dioxetane + (1)h2 + (1)nh3 -> (1)formamide + (1)ch4 + (1)h2o"
"2280","(1)dioxetane + (1)h2o -> (1)formic-anhydride + (2)h2"
"2281","(1)dioxetane + (2)ch4 -> (1)furan + (3)h2 + (1)h2o"
"2282","(1)dioxetane -> (1)glyoxal + (1)h2"
"2283","(1)dioxetane + (2)h2 -> (1)h2co + (1)ch4 + (1)h2o"
"2284","(1)dioxetane + (1)hf -> (1)hccf + (2)h2o"
"2285","(1)dioxetane + (1)nh3 -> (1)hcno + (1)ch4 + (1)h2o"
"2286","(1)dioxetane + (1)h2 + (1)nh3 -> (1)hcn + (1)ch4 + (2)h2o"
"2287","(1)dioxetane + (1)h2 + (1)hf -> (1)hcof + (1)ch4 + (1)h2o"
"2288","(1)dioxetane + (2)h2 + (1)nh3 -> (1)hno + (2)ch4 + (1)h2o"
"2289","(1)dioxetane + (1)nh3 -> (1)hocn + (1)ch4 + (1)h2o"
"2290","(1)dioxetane + (3)h2 + (1)hf -> (1)hof + (2)ch4 + (1)h2o"
"2291","(1)dioxetane + (1)nh3 -> (1)honc + (1)ch4 + (1)h2o"
"2292","(1)dioxetane + (3)h2 -> (1)methanol + (1)ch4 + (1)h2o"
"2293","(1)dioxetane + (1)h2 + (2)ch4 -> (1)n-butane + (2)h2o"
"2294","(1)dioxetane + (3)ch4 -> (1)n-pentane + (2)h2o"
"2295","(1)dioxetane + (2)nh3 -> (1)oxadiazole + (3)h2 + (1)h2o"
"2296","(1)dioxetane + (1)ch4 -> (1)oxetane + (1)h2o"
"2297","(1)dioxetane + (1)h2 -> (1)oxirane + (1)h2o"
"2298","(1)dioxetane -> (1)oxirene + (1)h2o"
"2299","(1)dioxetane + (1)h2 + (1)ch4 -> (1)propene + (2)h2o"
"2300","(1)dioxetane + (1)ch4 -> (1)propyne + (2)h2o"
"2301","(1)dioxetane + (2)ch4 + (1)nh3 -> (1)pyrrole + (3)h2 + (2)h2o"
"2302","(1)dioxetane + (2)ch4 -> (1)t-butadiene + (1)h2 + (2)h2o"
"2303","(1)dioxetane + (2)ch4 -> (1)tetrahedrane + (2)h2 + (2)h2o"
"2304","(1)dioxetane + (2)h2 -> (1)t-hcoh + (1)ch4 + (1)h2o"
"2305","(1)dioxirane + (2)hf -> (1)f2co + (1)h2 + (1)h2o"
"2306","(1)dioxirane + (1)h2 + (2)hf -> (1)f2o + (1)ch4 + (1)h2o"
"2307","(1)dioxirane + (1)ch4 + (2)hf -> (1)fccf + (2)h2 + (2)h2o"
"2308","(1)dioxirane + (1)nh3 + (1)hf -> (1)fno + (1)ch4 + (1)h2o"
"2309","(1)dioxirane + (1)nh3 -> (1)formamide + (1)h2o"
"2310","(1)dioxirane + (1)ch4 + (1)h2o -> (1)formic-anhydride + (3)h2"
"2311","(1)dioxirane + (3)ch4 -> (1)furan + (4)h2 + (1)h2o"
"2312","(1)dioxirane + (1)ch4 -> (1)glyoxal + (2)h2"
"2313","(1)dioxirane + (1)h2 -> (1)h2co + (1)h2o"
"2314","(1)dioxirane + (1)ch4 + (1)hf -> (1)hccf + (1)h2 + (2)h2o"
"2315","(1)dioxirane + (1)nh3 -> (1)hcno + (1)h2 + (1)h2o"
"2316","(1)dioxirane + (1)nh3 -> (1)hcn + (2)h2o"
"2317","(1)dioxirane + (1)hf -> (1)hcof + (1)h2o"
"2318","(1)dioxirane + (1)h2 + (1)nh3 -> (1)hno + (1)ch4 + (1)h2o"
"2319","(1)dioxirane + (1)nh3 -> (1)hocn + (1)h2 + (1)h2o"
"2320","(1)dioxirane + (2)h2 + (1)hf -> (1)hof + (1)ch4 + (1)h2o"
"2321","(1)dioxirane + (1)nh3 -> (1)honc + (1)h2 + (1)h2o"
"2322","(1)dioxirane + (2)h2 -> (1)methanol + (1)h2o"
"2323","(1)dioxirane + (3)ch4 -> (1)n-butane + (2)h2o"
"2324","(1)dioxirane + (4)ch4 -> (1)n-pentane + (1)h2 + (2)h2o"
"2325","(1)dioxirane + (1)ch4 + (2)nh3 -> (1)oxadiazole + (4)h2 + (1)h2o"
"2326","(1)dioxirane + (2)ch4 -> (1)oxetane + (1)h2 + (1)h2o"
"2327","(1)dioxirane + (1)ch4 -> (1)oxirane + (1)h2o"
"2328","(1)dioxirane + (1)ch4 -> (1)oxirene + (1)h2 + (1)h2o"
"2329","(1)dioxirane + (2)ch4 -> (1)propene + (2)h2o"
"2330","(1)dioxirane + (2)ch4 -> (1)propyne + (1)h2 + (2)h2o"
"2331","(1)dioxirane + (3)ch4 + (1)nh3 -> (1)pyrrole + (4)h2 + (2)h2o"
"2332","(1)dioxirane + (3)ch4 -> (1)t-butadiene + (2)h2 + (2)h2o"
"2333","(1)dioxirane + (3)ch4 -> (1)tetrahedrane + (3)h2 + (2)h2o"
"2334","(1)dioxirane + (1)h2 -> (1)t-hcoh + (1)h2o"
"2335","(1)f2co + (2)h2 -> (1)f2o + (1)ch4"
"2336","(1)f2co + (3)h2 -> (1)f2 + (1)ch4 + (1)h2o"
"2337","(1)f2co + (1)ch4 -> (1)fccf + (1)h2 + (1)h2o"
"2338","(1)f2co + (1)h2 + (1)nh3 -> (1)fno + (1)ch4 + (1)hf"
"2339","(1)f2co + (1)h2 + (1)nh3 -> (1)formamide + (2)hf"
"2340","(1)f2co + (1)ch4 + (2)h2o -> (1)formic-anhydride + (2)h2 + (2)hf"
"2341","(1)f2co + (3)ch4 -> (1)furan + (3)h2 + (2)hf"
"2342","(1)f2co + (1)ch4 + (1)h2o -> (1)glyoxal + (1)h2 + (2)hf"
"2343","(1)f2co + (2)h2 -> (1)h2co + (2)hf"
"2344","(1)f2co + (1)ch4 -> (1)hccf + (1)h2o + (1)hf"
"2345","(1)f2co + (1)nh3 -> (1)hcno + (2)hf"
"2346","(1)f2co + (1)h2 + (1)nh3 -> (1)hcn + (1)h2o + (2)hf"
"2347","(1)f2co + (1)h2 -> (1)hcof + (1)hf"
"2348","(1)f2co + (2)h2 + (1)nh3 -> (1)hno + (1)ch4 + (2)hf"
"2349","(1)f2co + (1)nh3 -> (1)hocn + (2)hf"
"2350","(1)f2co + (3)h2 -> (1)hof + (1)ch4 + (1)hf"
"2351","(1)f2co + (1)nh3 -> (1)honc + (2)hf"
"2352","(1)f2co + (3)h2 -> (1)methanol + (2)hf"
"2353","(1)f2co + (1)h2 + (3)ch4 -> (1)n-butane + (1)h2o + (2)hf"
"2354","(1)f2co + (3)h2 + (1)nh3 -> (1)nh2f + (1)ch4 + (1)h2o + (1)hf"
"2355","(1)f2co + (4)ch4 -> (1)n-pentane + (1)h2o + (2)hf"
"2356","(1)f2co + (1)ch4 + (2)nh3 -> (1)oxadiazole + (3)h2 + (2)hf"
"2357","(1)f2co + (2)ch4 -> (1)oxetane + (2)hf"
"2358","(1)f2co + (1)h2 + (1)ch4 -> (1)oxirane + (2)hf"
"2359","(1)f2co + (1)ch4 -> (1)oxirene + (2)hf"
"2360","(1)f2co + (1)h2 + (2)ch4 -> (1)propene + (1)h2o + (2)hf"
"2361","(1)f2co + (2)ch4 -> (1)propyne + (1)h2o + (2)hf"
"2362","(1)f2co + (3)ch4 + (1)nh3 -> (1)pyrrole + (3)h2 + (1)h2o + (2)hf"
"2363","(1)f2co + (3)ch4 -> (1)t-butadiene + (1)h2 + (1)h2o + (2)hf"
"2364","(1)f2co + (3)ch4 -> (1)tetrahedrane + (2)h2 + (1)h2o + (2)hf"
"2365","(1)f2co + (2)h2 -> (1)t-hcoh + (2)hf"
"2366","(1)f2o + (1)h2 -> (1)f2 + (1)h2o"
"2367","(1)f2o + (2)ch4 -> (1)fccf + (3)h2 + (1)h2o"
"2368","(1)f2o + (1)nh3 -> (1)fno + (1)h2 + (1)hf"
"2369","(1)f2o + (1)ch4 + (1)nh3 -> (1)formamide + (1)h2 + (2)hf"
"2370","(1)f2o + (2)ch4 + (2)h2o -> (1)formic-anhydride + (4)h2 + (2)hf"
"2371","(1)f2o + (4)ch4 -> (1)furan + (5)h2 + (2)hf"
"2372","(1)f2o + (2)ch4 + (1)h2o -> (1)glyoxal + (3)h2 + (2)hf"
"2373","(1)f2o + (1)ch4 -> (1)h2co + (2)hf"
"2374","(1)f2o + (2)ch4 -> (1)hccf + (2)h2 + (1)h2o + (1)hf"
"2375","(1)f2o + (1)ch4 + (1)nh3 -> (1)hcno + (2)h2 + (2)hf"
"2376","(1)f2o + (1)ch4 -> (1)hcof + (1)h2 + (1)hf"
"2377","(1)f2o + (1)nh3 -> (1)hno + (2)hf"
"2378","(1)f2o + (1)ch4 + (1)nh3 -> (1)hocn + (2)h2 + (2)hf"
"2379","(1)f2o + (1)h2 -> (1)hof + (1)hf"
"2380","(1)f2o + (1)ch4 + (1)nh3 -> (1)honc + (2)h2 + (2)hf"
"2381","(1)f2o + (1)h2 + (1)ch4 -> (1)methanol + (2)hf"
"2382","(1)f2o + (1)h2 + (1)nh3 -> (1)nh2f + (1)h2o + (1)hf"
"2383","(1)f2o + (2)ch4 + (2)nh3 -> (1)oxadiazole + (5)h2 + (2)hf"
"2384","(1)f2o + (3)ch4 -> (1)oxetane + (2)h2 + (2)hf"
"2385","(1)f2o + (2)ch4 -> (1)oxirane + (1)h2 + (2)hf"
"2386","(1)f2o + (2)ch4 -> (1)oxirene + (2)h2 + (2)hf"
"2387","(1)f2o + (1)ch4 -> (1)t-hcoh + (2)hf"
"2388","(1)f2 + (2)ch4 -> (1)fccf + (4)h2"
"2389","(1)f2 + (1)nh3 + (1)h2o -> (1)fno + (2)h2 + (1)hf"
"2390","(1)f2 + (2)ch4 -> (1)hccf + (3)h2 + (1)hf"
"2391","(1)f2 + (1)ch4 + (1)h2o -> (1)hcof + (2)h2 + (1)hf"
"2392","(1)f2 + (1)h2o -> (1)hof + (1)hf"
"2393","(1)f2 + (1)nh3 -> (1)nh2f + (1)hf"
"2394","(1)fccf + (2)h2 + (1)nh3 + (1)h2o -> (1)fno + (2)ch4 + (1)hf"
"2395","(1)fccf + (2)h2 + (1)nh3 + (1)h2o -> (1)formamide + (1)ch4 + (2)hf"
"2396","(1)fccf + (3)h2o -> (1)formic-anhydride + (1)h2 + (2)hf"
"2397","(1)fccf + (2)ch4 + (1)h2o -> (1)furan + (2)h2 + (2)hf"
"2398","(1)fccf + (2)h2o -> (1)glyoxal + (2)hf"
"2399","(1)fccf + (3)h2 + (1)h2o -> (1)h2co + (1)ch4 + (2)hf"
"2400","(1)fccf + (1)h2 -> (1)hccf + (1)hf"
"2401","(1)fccf + (1)h2 + (1)nh3 + (1)h2o -> (1)hcno + (1)ch4 + (2)hf"
"2402","(1)fccf + (2)h2 + (1)nh3 -> (1)hcn + (1)ch4 + (2)hf"
"2403","(1)fccf + (2)h2 + (1)h2o -> (1)hcof + (1)ch4 + (1)hf"
"2404","(1)fccf + (1)h2 + (1)nh3 + (1)h2o -> (1)hocn + (1)ch4 + (2)hf"
"2405","(1)fccf + (4)h2 + (1)h2o -> (1)hof + (2)ch4 + (1)hf"
"2406","(1)fccf + (1)h2 + (1)nh3 + (1)h2o -> (1)honc + (1)ch4 + (2)hf"
"2407","(1)fccf + (4)h2 + (1)h2o -> (1)methanol + (1)ch4 + (2)hf"
"2408","(1)fccf + (2)h2 + (2)ch4 -> (1)n-butane + (2)hf"
"2409","(1)fccf + (4)h2 + (1)nh3 -> (1)nh2f + (2)ch4 + (1)hf"
"2410","(1)fccf + (1)h2 + (3)ch4 -> (1)n-pentane + (2)hf"
"2411","(1)fccf + (2)nh3 + (1)h2o -> (1)oxadiazole + (2)h2 + (2)hf"
"2412","(1)fccf + (1)h2 + (1)ch4 + (1)h2o -> (1)oxetane + (2)hf"
"2413","(1)fccf + (2)h2 + (1)h2o -> (1)oxirane + (2)hf"
"2414","(1)fccf + (1)h2 + (1)h2o -> (1)oxirene + (2)hf"
"2415","(1)fccf + (2)h2 + (1)ch4 -> (1)propene + (2)hf"
"2416","(1)fccf + (1)h2 + (1)ch4 -> (1)propyne + (2)hf"
"2417","(1)fccf + (2)ch4 + (1)nh3 -> (1)pyrrole + (2)h2 + (2)hf"
"2418","(1)fccf + (2)ch4 -> (1)t-butadiene + (2)hf"
"2419","(1)fccf + (2)ch4 -> (1)tetrahedrane + (1)h2 + (2)hf"
"2420","(1)fccf + (3)h2 + (1)h2o -> (1)t-hcoh + (1)ch4 + (2)hf"
"2421","(1)fno + (1)ch4 -> (1)formamide + (1)hf"
"2422","(1)fno + (2)ch4 + (2)h2o -> (1)formic-anhydride + (3)h2 + (1)nh3 + (1)hf"
"2423","(1)fno + (4)ch4 -> (1)furan + (4)h2 + (1)nh3 + (1)hf"
"2424","(1)fno + (2)ch4 + (1)h2o -> (1)glyoxal + (2)h2 + (1)nh3 + (1)hf"
"2425","(1)fno + (1)h2 + (1)ch4 -> (1)h2co + (1)nh3 + (1)hf"
"2426","(1)fno + (2)ch4 -> (1)hccf + (1)h2 + (1)nh3 + (1)h2o"
"2427","(1)fno + (1)ch4 -> (1)hcno + (1)h2 + (1)hf"
"2428","(1)fno + (1)ch4 -> (1)hcn + (1)h2o + (1)hf"
"2429","(1)fno + (1)ch4 -> (1)hcof + (1)nh3"
"2430","(1)fno + (1)h2 -> (1)hno + (1)hf"
"2431","(1)fno + (1)ch4 -> (1)hocn + (1)h2 + (1)hf"
"2432","(1)fno + (2)h2 -> (1)hof + (1)nh3"
"2433","(1)fno + (1)ch4 -> (1)honc + (1)h2 + (1)hf"
"2434","(1)fno + (2)h2 + (1)ch4 -> (1)methanol + (1)nh3 + (1)hf"
"2435","(1)fno + (2)h2 -> (1)nh2f + (1)h2o"
"2436","(1)fno + (2)ch4 + (1)nh3 -> (1)oxadiazole + (4)h2 + (1)hf"
"2437","(1)fno + (3)ch4 -> (1)oxetane + (1)h2 + (1)nh3 + (1)hf"
"2438","(1)fno + (2)ch4 -> (1)oxirane + (1)nh3 + (1)hf"
"2439","(1)fno + (2)ch4 -> (1)oxirene + (1)h2 + (1)nh3 + (1)hf"
"2440","(1)fno + (4)ch4 -> (1)pyrrole + (4)h2 + (1)h2o + (1)hf"
"2441","(1)fno + (1)h2 + (1)ch4 -> (1)t-hcoh + (1)nh3 + (1)hf"
"2442","(1)fno + (1)h2 + (1)nh3 -> (1)t-n2h2 + (1)h2o + (1)hf"
"2443","(1)formamide + (1)ch4 + (2)h2o -> (1)formic-anhydride + (3)h2 + (1)nh3"
"2444","(1)formamide + (3)ch4 -> (1)furan + (4)h2 + (1)nh3"
"2445","(1)formamide + (1)ch4 + (1)h2o -> (1)glyoxal + (2)h2 + (1)nh3"
"2446","(1)formamide + (1)h2 -> (1)h2co + (1)nh3"
"2447","(1)formamide + (1)ch4 + (1)hf -> (1)hccf + (1)h2 + (1)nh3 + (1)h2o"
"2448","(1)formamide -> (1)hcno + (1)h2"
"2449","(1)formamide -> (1)hcn + (1)h2o"
"2450","(1)formamide + (1)hf -> (1)hcof + (1)nh3"
"2451","(1)formamide + (1)h2 -> (1)hno + (1)ch4"
"2452","(1)formamide -> (1)hocn + (1)h2"
"2453","(1)formamide + (2)h2 + (1)hf -> (1)hof + (1)ch4 + (1)nh3"
"2454","(1)formamide -> (1)honc + (1)h2"
"2455","(1)formamide + (2)h2 -> (1)methanol + (1)nh3"
"2456","(1)formamide + (3)ch4 -> (1)n-butane + (1)nh3 + (1)h2o"
"2457","(1)formamide + (2)h2 + (1)hf -> (1)nh2f + (1)ch4 + (1)h2o"
"2458","(1)formamide + (4)ch4 -> (1)n-pentane + (1)h2 + (1)nh3 + (1)h2o"
"2459","(1)formamide + (1)ch4 + (1)nh3 -> (1)oxadiazole + (4)h2"
"2460","(1)formamide + (2)ch4 -> (1)oxetane + (1)h2 + (1)nh3"
"2461","(1)formamide + (1)ch4 -> (1)oxirane + (1)nh3"
"2462","(1)formamide + (1)ch4 -> (1)oxirene + (1)h2 + (1)nh3"
"2463","(1)formamide + (2)ch4 -> (1)propene + (1)nh3 + (1)h2o"
"2464","(1)formamide + (2)ch4 -> (1)propyne + (1)h2 + (1)nh3 + (1)h2o"
"2465","(1)formamide + (3)ch4 -> (1)pyrrole + (4)h2 + (1)h2o"
"2466","(1)formamide + (3)ch4 -> (1)t-butadiene + (2)h2 + (1)nh3 + (1)h2o"
"2467","(1)formamide + (3)ch4 -> (1)tetrahedrane + (3)h2 + (1)nh3 + (1)h2o"
"2468","(1)formamide + (1)h2 -> (1)t-hcoh + (1)nh3"
"2469","(1)formamide + (1)h2 + (1)nh3 -> (1)t-n2h2 + (1)ch4 + (1)h2o"
"2470","(1)formic-anhydride + (2)ch4 -> (1)furan + (1)h2 + (2)h2o"
"2471","(1)formic-anhydride + (1)h2 -> (1)glyoxal + (1)h2o"
"2472","(1)formic-anhydride + (4)h2 -> (1)h2co + (1)ch4 + (2)h2o"
"2473","(1)formic-anhydride + (2)h2 + (1)hf -> (1)hccf + (3)h2o"
"2474","(1)formic-anhydride + (2)h2 + (1)nh3 -> (1)hcno + (1)ch4 + (2)h2o"
"2475","(1)formic-anhydride + (3)h2 + (1)nh3 -> (1)hcn + (1)ch4 + (3)h2o"
"2476","(1)formic-anhydride + (3)h2 + (1)hf -> (1)hcof + (1)ch4 + (2)h2o"
"2477","(1)formic-anhydride + (4)h2 + (1)nh3 -> (1)hno + (2)ch4 + (2)h2o"
"2478","(1)formic-anhydride + (2)h2 + (1)nh3 -> (1)hocn + (1)ch4 + (2)h2o"
"2479","(1)formic-anhydride + (5)h2 + (1)hf -> (1)hof + (2)ch4 + (2)h2o"
"2480","(1)formic-anhydride + (2)h2 + (1)nh3 -> (1)honc + (1)ch4 + (2)h2o"
"2481","(1)formic-anhydride + (5)h2 -> (1)methanol + (1)ch4 + (2)h2o"
"2482","(1)formic-anhydride + (3)h2 + (2)ch4 -> (1)n-butane + (3)h2o"
"2483","(1)formic-anhydride + (2)h2 + (3)ch4 -> (1)n-pentane + (3)h2o"
"2484","(1)formic-anhydride + (2)nh3 -> (1)oxadiazole + (1)h2 + (2)h2o"
"2485","(1)formic-anhydride + (2)h2 + (1)ch4 -> (1)oxetane + (2)h2o"
"2486","(1)formic-anhydride + (3)h2 -> (1)oxirane + (2)h2o"
"2487","(1)formic-anhydride + (2)h2 -> (1)oxirene + (2)h2o"
"2488","(1)formic-anhydride + (3)h2 + (1)ch4 -> (1)propene + (3)h2o"
"2489","(1)formic-anhydride + (2)h2 + (1)ch4 -> (1)propyne + (3)h2o"
"2490","(1)formic-anhydride + (2)ch4 + (1)nh3 -> (1)pyrrole + (1)h2 + (3)h2o"
"2491","(1)formic-anhydride + (1)h2 + (2)ch4 -> (1)t-butadiene + (3)h2o"
"2492","(1)formic-anhydride + (2)ch4 -> (1)tetrahedrane + (3)h2o"
"2493","(1)formic-anhydride + (4)h2 -> (1)t-hcoh + (1)ch4 + (2)h2o"
"2494","(1)furan + (2)h2 + (1)h2o -> (1)glyoxal + (2)ch4"
"2495","(1)furan + (5)h2 -> (1)h2co + (3)ch4"
"2496","(1)furan + (3)h2 + (1)hf -> (1)hccf + (2)ch4 + (1)h2o"
"2497","(1)furan + (3)h2 + (1)nh3 -> (1)hcno + (3)ch4"
"2498","(1)furan + (4)h2 + (1)nh3 -> (1)hcn + (3)ch4 + (1)h2o"
"2499","(1)furan + (4)h2 + (1)hf -> (1)hcof + (3)ch4"
"2500","(1)furan + (5)h2 + (1)nh3 -> (1)hno + (4)ch4"
"2501","(1)furan + (3)h2 + (1)nh3 -> (1)hocn + (3)ch4"
"2502","(1)furan + (6)h2 + (1)hf -> (1)hof + (4)ch4"
"2503","(1)furan + (3)h2 + (1)nh3 -> (1)honc + (3)ch4"
"2504","(1)furan + (6)h2 -> (1)methanol + (3)ch4"
"2505","(1)furan + (4)h2 -> (1)n-butane + (1)h2o"
"2506","(1)furan + (3)h2 + (1)ch4 -> (1)n-pentane + (1)h2o"
"2507","(1)furan + (2)nh3 -> (1)oxadiazole + (2)ch4"
"2508","(1)furan + (3)h2 -> (1)oxetane + (1)ch4"
"2509","(1)furan + (4)h2 -> (1)oxirane + (2)ch4"
"2510","(1)furan + (3)h2 -> (1)oxirene + (2)ch4"
"2511","(1)furan + (4)h2 -> (1)propene + (1)ch4 + (1)h2o"
"2512","(1)furan + (3)h2 -> (1)propyne + (1)ch4 + (1)h2o"
"2513","(1)furan + (1)nh3 -> (1)pyrrole + (1)h2o"
"2514","(1)furan + (2)h2 -> (1)t-butadiene + (1)h2o"
"2515","(1)furan + (1)h2 -> (1)tetrahedrane + (1)h2o"
"2516","(1)furan + (5)h2 -> (1)t-hcoh + (3)ch4"
"2517","(1)glyoxal + (3)h2 -> (1)h2co + (1)ch4 + (1)h2o"
"2518","(1)glyoxal + (1)h2 + (1)hf -> (1)hccf + (2)h2o"
"2519","(1)glyoxal + (1)h2 + (1)nh3 -> (1)hcno + (1)ch4 + (1)h2o"
"2520","(1)glyoxal + (2)h2 + (1)nh3 -> (1)hcn + (1)ch4 + (2)h2o"
"2521","(1)glyoxal + (2)h2 + (1)hf -> (1)hcof + (1)ch4 + (1)h2o"
"2522","(1)glyoxal + (3)h2 + (1)nh3 -> (1)hno + (2)ch4 + (1)h2o"
"2523","(1)glyoxal + (1)h2 + (1)nh3 -> (1)hocn + (1)ch4 + (1)h2o"
"2524","(1)glyoxal + (4)h2 + (1)hf -> (1)hof + (2)ch4 + (1)h2o"
"2525","(1)glyoxal + (1)h2 + (1)nh3 -> (1)honc + (1)ch4 + (1)h2o"
"2526","(1)glyoxal + (4)h2 -> (1)methanol + (1)ch4 + (1)h2o"
"2527","(1)glyoxal + (2)h2 + (2)ch4 -> (1)n-butane + (2)h2o"
"2528","(1)glyoxal + (1)h2 + (3)ch4 -> (1)n-pentane + (2)h2o"
"2529","(1)glyoxal + (2)nh3 -> (1)oxadiazole + (2)h2 + (1)h2o"
"2530","(1)glyoxal + (1)h2 + (1)ch4 -> (1)oxetane + (1)h2o"
"2531","(1)glyoxal + (2)h2 -> (1)oxirane + (1)h2o"
"2532","(1)glyoxal + (1)h2 -> (1)oxirene + (1)h2o"
"2533","(1)glyoxal + (2)h2 + (1)ch4 -> (1)propene + (2)h2o"
"2534","(1)glyoxal + (1)h2 + (1)ch4 -> (1)propyne + (2)h2o"
"2535","(1)glyoxal + (2)ch4 + (1)nh3 -> (1)pyrrole + (2)h2 + (2)h2o"
"2536","(1)glyoxal + (2)ch4 -> (1)t-butadiene + (2)h2o"
"2537","(1)glyoxal + (2)ch4 -> (1)tetrahedrane + (1)h2 + (2)h2o"
"2538","(1)glyoxal + (3)h2 -> (1)t-hcoh + (1)ch4 + (1)h2o"
"2539","(1)h2co + (1)ch4 + (1)hf -> (1)hccf + (2)h2 + (1)h2o"
"2540","(1)h2co + (1)nh3 -> (1)hcno + (2)h2"
"2541","(1)h2co + (1)nh3 -> (1)hcn + (1)h2 + (1)h2o"
"2542","(1)h2co + (1)hf -> (1)hcof + (1)h2"
"2543","(1)h2co + (1)nh3 -> (1)hno + (1)ch4"
"2544","(1)h2co + (1)nh3 -> (1)hocn + (2)h2"
"2545","(1)h2co + (1)h2 + (1)hf -> (1)hof + (1)ch4"
"2546","(1)h2co + (1)nh3 -> (1)honc + (2)h2"
"2547","(1)h2co + (1)h2 -> (1)methanol"
"2548","(1)h2co + (3)ch4 -> (1)n-butane + (1)h2 + (1)h2o"
"2549","(1)h2co + (4)ch4 -> (1)n-pentane + (2)h2 + (1)h2o"
"2550","(1)h2co + (1)ch4 + (2)nh3 -> (1)oxadiazole + (5)h2"
"2551","(1)h2co + (2)ch4 -> (1)oxetane + (2)h2"
"2552","(1)h2co + (1)ch4 -> (1)oxirane + (1)h2"
"2553","(1)h2co + (1)ch4 -> (1)oxirene + (2)h2"
"2554","(1)h2co + (2)ch4 -> (1)propene + (1)h2 + (1)h2o"
"2555","(1)h2co + (2)ch4 -> (1)propyne + (2)h2 + (1)h2o"
"2556","(1)h2co + (3)ch4 + (1)nh3 -> (1)pyrrole + (5)h2 + (1)h2o"
"2557","(1)h2co + (3)ch4 -> (1)t-butadiene + (3)h2 + (1)h2o"
"2558","(1)h2co + (3)ch4 -> (1)tetrahedrane + (4)h2 + (1)h2o"
"2559","(1)h2co -> (1)t-hcoh"
"2560","(1)hccf + (1)nh3 + (1)h2o -> (1)hcno + (1)ch4 + (1)hf"
"2561","(1)hccf + (1)h2 + (1)nh3 -> (1)hcn + (1)ch4 + (1)hf"
"2562","(1)hccf + (1)h2 + (1)h2o -> (1)hcof + (1)ch4"
"2563","(1)hccf + (1)nh3 + (1)h2o -> (1)hocn + (1)ch4 + (1)hf"
"2564","(1)hccf + (3)h2 + (1)h2o -> (1)hof + (2)ch4"
"2565","(1)hccf + (1)nh3 + (1)h2o -> (1)honc + (1)ch4 + (1)hf"
"2566","(1)hccf + (3)h2 + (1)h2o -> (1)methanol + (1)ch4 + (1)hf"
"2567","(1)hccf + (1)h2 + (2)ch4 -> (1)n-butane + (1)hf"
"2568","(1)hccf + (3)h2 + (1)nh3 -> (1)nh2f + (2)ch4"
"2569","(1)hccf + (3)ch4 -> (1)n-pentane + (1)hf"
"2570","(1)hccf + (2)nh3 + (1)h2o -> (1)oxadiazole + (3)h2 + (1)hf"
"2571","(1)hccf + (1)ch4 + (1)h2o -> (1)oxetane + (1)hf"
"2572","(1)hccf + (1)h2 + (1)h2o -> (1)oxirane + (1)hf"
"2573","(1)hccf + (1)h2o -> (1)oxirene + (1)hf"
"2574","(1)hccf + (1)h2 + (1)ch4 -> (1)propene + (1)hf"
"2575","(1)hccf + (1)ch4 -> (1)propyne + (1)hf"
"2576","(1)hccf + (2)ch4 + (1)nh3 -> (1)pyrrole + (3)h2 + (1)hf"
"2577","(1)hccf + (2)ch4 -> (1)t-butadiene + (1)h2 + (1)hf"
"2578","(1)hccf + (2)ch4 -> (1)tetrahedrane + (2)h2 + (1)hf"
"2579","(1)hccf + (2)h2 + (1)h2o -> (1)t-hcoh + (1)ch4 + (1)hf"
"2580","(1)hcno + (1)h2 -> (1)hcn + (1)h2o"
"2581","(1)hcno + (1)h2 + (1)hf -> (1)hcof + (1)nh3"
"2582","(1)hcno + (2)h2 -> (1)hno + (1)ch4"
"2583","(1)hcno -> (1)hocn"
"2584","(1)hcno + (3)h2 + (1)hf -> (1)hof + (1)ch4 + (1)nh3"
"2585","(1)hcno -> (1)honc"
"2586","(1)hcno + (3)h2 -> (1)methanol + (1)nh3"
"2587","(1)hcno + (1)h2 + (3)ch4 -> (1)n-butane + (1)nh3 + (1)h2o"
"2588","(1)hcno + (3)h2 + (1)hf -> (1)nh2f + (1)ch4 + (1)h2o"
"2589","(1)hcno + (4)ch4 -> (1)n-pentane + (1)nh3 + (1)h2o"
"2590","(1)hcno + (1)ch4 + (1)nh3 -> (1)oxadiazole + (3)h2"
"2591","(1)hcno + (2)ch4 -> (1)oxetane + (1)nh3"
"2592","(1)hcno + (1)h2 + (1)ch4 -> (1)oxirane + (1)nh3"
"2593","(1)hcno + (1)ch4 -> (1)oxirene + (1)nh3"
"2594","(1)hcno + (1)h2 + (2)ch4 -> (1)propene + (1)nh3 + (1)h2o"
"2595","(1)hcno + (2)ch4 -> (1)propyne + (1)nh3 + (1)h2o"
"2596","(1)hcno + (3)ch4 -> (1)pyrrole + (3)h2 + (1)h2o"
"2597","(1)hcno + (3)ch4 -> (1)t-butadiene + (1)h2 + (1)nh3 + (1)h2o"
"2598","(1)hcno + (3)ch4 -> (1)tetrahedrane + (2)h2 + (1)nh3 + (1)h2o"
"2599","(1)hcno + (2)h2 -> (1)t-hcoh + (1)nh3"
"2600","(1)hcno + (2)h2 + (1)nh3 -> (1)t-n2h2 + (1)ch4 + (1)h2o"
"2601","(1)hcn + (1)h2o + (1)hf -> (1)hcof + (1)nh3"
"2602","(1)hcn + (1)h2 + (1)h2o -> (1)hno + (1)ch4"
"2603","(1)hcn + (1)h2o -> (1)hocn + (1)h2"
"2604","(1)hcn + (1)h2o -> (1)honc + (1)h2"
"2605","(1)hcn + (2)h2 + (1)h2o -> (1)methanol + (1)nh3"
"2606","(1)hcn + (3)ch4 -> (1)n-butane + (1)nh3"
"2607","(1)hcn + (2)h2 + (1)hf -> (1)nh2f + (1)ch4"
"2608","(1)hcn + (4)ch4 -> (1)n-pentane + (1)h2 + (1)nh3"
"2609","(1)hcn + (1)ch4 + (1)nh3 + (1)h2o -> (1)oxadiazole + (4)h2"
"2610","(1)hcn + (2)ch4 + (1)h2o -> (1)oxetane + (1)h2 + (1)nh3"
"2611","(1)hcn + (1)ch4 + (1)h2o -> (1)oxirane + (1)nh3"
"2612","(1)hcn + (1)ch4 + (1)h2o -> (1)oxirene + (1)h2 + (1)nh3"
"2613","(1)hcn + (2)ch4 -> (1)propene + (1)nh3"
"2614","(1)hcn + (2)ch4 -> (1)propyne + (1)h2 + (1)nh3"
"2615","(1)hcn + (3)ch4 -> (1)pyrrole + (4)h2"
"2616","(1)hcn + (3)ch4 -> (1)t-butadiene + (2)h2 + (1)nh3"
"2617","(1)hcn + (3)ch4 -> (1)tetrahedrane + (3)h2 + (1)nh3"
"2618","(1)hcn + (1)h2 + (1)h2o -> (1)t-hcoh + (1)nh3"
"2619","(1)hcn + (1)h2 + (1)nh3 -> (1)t-n2h2 + (1)ch4"
"2620","(1)hcof + (1)h2 + (1)nh3 -> (1)hno + (1)ch4 + (1)hf"
"2621","(1)hcof + (1)nh3 -> (1)hocn + (1)h2 + (1)hf"
"2622","(1)hcof + (2)h2 -> (1)hof + (1)ch4"
"2623","(1)hcof + (1)nh3 -> (1)honc + (1)h2 + (1)hf"
"2624","(1)hcof + (2)h2 -> (1)methanol + (1)hf"
"2625","(1)hcof + (3)ch4 -> (1)n-butane + (1)h2o + (1)hf"
"2626","(1)hcof + (2)h2 + (1)nh3 -> (1)nh2f + (1)ch4 + (1)h2o"
"2627","(1)hcof + (4)ch4 -> (1)n-pentane + (1)h2 + (1)h2o + (1)hf"
"2628","(1)hcof + (1)ch4 + (2)nh3 -> (1)oxadiazole + (4)h2 + (1)hf"
"2629","(1)hcof + (2)ch4 -> (1)oxetane + (1)h2 + (1)hf"
"2630","(1)hcof + (1)ch4 -> (1)oxirane + (1)hf"
"2631","(1)hcof + (1)ch4 -> (1)oxirene + (1)h2 + (1)hf"
"2632","(1)hcof + (2)ch4 -> (1)propene + (1)h2o + (1)hf"
"2633","(1)hcof + (2)ch4 -> (1)propyne + (1)h2 + (1)h2o + (1)hf"
"2634","(1)hcof + (3)ch4 + (1)nh3 -> (1)pyrrole + (4)h2 + (1)h2o + (1)hf"
"2635","(1)hcof + (3)ch4 -> (1)t-butadiene + (2)h2 + (1)h2o + (1)hf"
"2636","(1)hcof + (3)ch4 -> (1)tetrahedrane + (3)h2 + (1)h2o + (1)hf"
"2637","(1)hcof + (1)h2 -> (1)t-hcoh + (1)hf"
"2638","(1)hno + (1)ch4 -> (1)hocn + (2)h2"
"2639","(1)hno + (1)h2 + (1)hf -> (1)hof + (1)nh3"
"2640","(1)hno + (1)ch4 -> (1)honc + (2)h2"
"2641","(1)hno + (1)h2 + (1)ch4 -> (1)methanol + (1)nh3"
"2642","(1)hno + (1)h2 + (1)hf -> (1)nh2f + (1)h2o"
"2643","(1)hno + (2)ch4 + (1)nh3 -> (1)oxadiazole + (5)h2"
"2644","(1)hno + (3)ch4 -> (1)oxetane + (2)h2 + (1)nh3"
"2645","(1)hno + (2)ch4 -> (1)oxirane + (1)h2 + (1)nh3"
"2646","(1)hno + (2)ch4 -> (1)oxirene + (2)h2 + (1)nh3"
"2647","(1)hno + (4)ch4 -> (1)pyrrole + (5)h2 + (1)h2o"
"2648","(1)hno + (1)ch4 -> (1)t-hcoh + (1)nh3"
"2649","(1)hno + (1)nh3 -> (1)t-n2h2 + (1)h2o"
"2650","(1)hocn + (3)h2 + (1)hf -> (1)hof + (1)ch4 + (1)nh3"
"2651","(1)hocn -> (1)honc"
"2652","(1)hocn + (3)h2 -> (1)methanol + (1)nh3"
"2653","(1)hocn + (1)h2 + (3)ch4 -> (1)n-butane + (1)nh3 + (1)h2o"
"2654","(1)hocn + (3)h2 + (1)hf -> (1)nh2f + (1)ch4 + (1)h2o"
"2655","(1)hocn + (4)ch4 -> (1)n-pentane + (1)nh3 + (1)h2o"
"2656","(1)hocn + (1)ch4 + (1)nh3 -> (1)oxadiazole + (3)h2"
"2657","(1)hocn + (2)ch4 -> (1)oxetane + (1)nh3"
"2658","(1)hocn + (1)h2 + (1)ch4 -> (1)oxirane + (1)nh3"
"2659","(1)hocn + (1)ch4 -> (1)oxirene + (1)nh3"
"2660","(1)hocn + (1)h2 + (2)ch4 -> (1)propene + (1)nh3 + (1)h2o"
"2661","(1)hocn + (2)ch4 -> (1)propyne + (1)nh3 + (1)h2o"
"2662","(1)hocn + (3)ch4 -> (1)pyrrole + (3)h2 + (1)h2o"
"2663","(1)hocn + (3)ch4 -> (1)t-butadiene + (1)h2 + (1)nh3 + (1)h2o"
"2664","(1)hocn + (3)ch4 -> (1)tetrahedrane + (2)h2 + (1)nh3 + (1)h2o"
"2665","(1)hocn + (2)h2 -> (1)t-hcoh + (1)nh3"
"2666","(1)hocn + (2)h2 + (1)nh3 -> (1)t-n2h2 + (1)ch4 + (1)h2o"
"2667","(1)hof + (1)ch4 + (1)nh3 -> (1)honc + (3)h2 + (1)hf"
"2668","(1)hof + (1)ch4 -> (1)methanol + (1)hf"
"2669","(1)hof + (1)nh3 -> (1)nh2f + (1)h2o"
"2670","(1)hof + (2)ch4 + (2)nh3 -> (1)oxadiazole + (6)h2 + (1)hf"
"2671","(1)hof + (3)ch4 -> (1)oxetane + (3)h2 + (1)hf"
"2672","(1)hof + (2)ch4 -> (1)oxirane + (2)h2 + (1)hf"
"2673","(1)hof + (2)ch4 -> (1)oxirene + (3)h2 + (1)hf"
"2674","(1)hof + (1)ch4 -> (1)t-hcoh + (1)h2 + (1)hf"
"2675","(1)honc + (3)h2 -> (1)methanol + (1)nh3"
"2676","(1)honc + (1)h2 + (3)ch4 -> (1)n-butane + (1)nh3 + (1)h2o"
"2677","(1)honc + (3)h2 + (1)hf -> (1)nh2f + (1)ch4 + (1)h2o"
"2678","(1)honc + (4)ch4 -> (1)n-pentane + (1)nh3 + (1)h2o"
"2679","(1)honc + (1)ch4 + (1)nh3 -> (1)oxadiazole + (3)h2"
"2680","(1)honc + (2)ch4 -> (1)oxetane + (1)nh3"
"2681","(1)honc + (1)h2 + (1)ch4 -> (1)oxirane + (1)nh3"
"2682","(1)honc + (1)ch4 -> (1)oxirene + (1)nh3"
"2683","(1)honc + (1)h2 + (2)ch4 -> (1)propene + (1)nh3 + (1)h2o"
"2684","(1)honc + (2)ch4 -> (1)propyne + (1)nh3 + (1)h2o"
"2685","(1)honc + (3)ch4 -> (1)pyrrole + (3)h2 + (1)h2o"
"2686","(1)honc + (3)ch4 -> (1)t-butadiene + (1)h2 + (1)nh3 + (1)h2o"
"2687","(1)honc + (3)ch4 -> (1)tetrahedrane + (2)h2 + (1)nh3 + (1)h2o"
"2688","(1)honc + (2)h2 -> (1)t-hcoh + (1)nh3"
"2689","(1)honc + (2)h2 + (1)nh3 -> (1)t-n2h2 + (1)ch4 + (1)h2o"
"2690","(1)methanol + (3)ch4 -> (1)n-butane + (2)h2 + (1)h2o"
"2691","(1)methanol + (4)ch4 -> (1)n-pentane + (3)h2 + (1)h2o"
"2692","(1)methanol + (1)ch4 + (2)nh3 -> (1)oxadiazole + (6)h2"
"2693","(1)methanol + (2)ch4 -> (1)oxetane + (3)h2"
"2694","(1)methanol + (1)ch4 -> (1)oxirane + (2)h2"
"2695","(1)methanol + (1)ch4 -> (1)oxirene + (3)h2"
"2696","(1)methanol + (2)ch4 -> (1)propene + (2)h2 + (1)h2o"
"2697","(1)methanol + (2)ch4 -> (1)propyne + (3)h2 + (1)h2o"
"2698","(1)methanol + (3)ch4 + (1)nh3 -> (1)pyrrole + (6)h2 + (1)h2o"
"2699","(1)methanol + (3)ch4 -> (1)t-butadiene + (4)h2 + (1)h2o"
"2700","(1)methanol + (3)ch4 -> (1)tetrahedrane + (5)h2 + (1)h2o"
"2701","(1)methanol -> (1)t-hcoh + (1)h2"
"2702","(1)n-butane + (1)ch4 -> (1)n-pentane + (1)h2"
"2703","(1)n-butane + (2)nh3 + (1)h2o -> (1)oxadiazole + (4)h2 + (2)ch4"
"2704","(1)n-butane + (1)h2o -> (1)oxetane + (1)h2 + (1)ch4"
"2705","(1)n-butane + (1)h2o -> (1)oxirane + (2)ch4"
"2706","(1)n-butane + (1)h2o -> (1)oxirene + (1)h2 + (2)ch4"
"2707","(1)n-butane -> (1)propene + (1)ch4"
"2708","(1)n-butane -> (1)propyne + (1)h2 + (1)ch4"
"2709","(1)n-butane + (1)nh3 -> (1)pyrrole + (4)h2"
"2710","(1)n-butane -> (1)t-butadiene + (2)h2"
"2711","(1)n-butane -> (1)tetrahedrane + (3)h2"
"2712","(1)n-butane + (1)h2 + (1)h2o -> (1)t-hcoh + (3)ch4"
"2713","(1)nh2f + (2)ch4 + (1)nh3 + (1)h2o -> (1)oxadiazole + (6)h2 + (1)hf"
"2714","(1)nh2f + (4)ch4 -> (1)pyrrole + (6)h2 + (1)hf"
"2715","(1)nh2f + (1)nh3 -> (1)t-n2h2 + (1)h2 + (1)hf"
"2716","(1)n-pentane + (2)nh3 + (1)h2o -> (1)oxadiazole + (3)h2 + (3)ch4"
"2717","(1)n-pentane + (1)h2o -> (1)oxetane + (2)ch4"
"2718","(1)n-pentane + (1)h2 + (1)h2o -> (1)oxirane + (3)ch4"
"2719","(1)n-pentane + (1)h2o -> (1)oxirene + (3)ch4"
"2720","(1)n-pentane + (1)h2 -> (1)propene + (2)ch4"
"2721","(1)n-pentane -> (1)propyne + (2)ch4"
"2722","(1)n-pentane + (1)nh3 -> (1)pyrrole + (3)h2 + (1)ch4"
"2723","(1)n-pentane -> (1)t-butadiene + (1)h2 + (1)ch4"
"2724","(1)n-pentane -> (1)tetrahedrane + (2)h2 + (1)ch4"
"2725","(1)n-pentane + (2)h2 + (1)h2o -> (1)t-hcoh + (4)ch4"
"2726","(1)oxadiazole + (3)h2 + (1)ch4 -> (1)oxetane + (2)nh3"
"2727","(1)oxadiazole + (4)h2 -> (1)oxirane + (2)nh3"
"2728","(1)oxadiazole + (3)h2 -> (1)oxirene + (2)nh3"
"2729","(1)oxadiazole + (4)h2 + (1)ch4 -> (1)propene + (2)nh3 + (1)h2o"
"2730","(1)oxadiazole + (3)h2 + (1)ch4 -> (1)propyne + (2)nh3 + (1)h2o"
"2731","(1)oxadiazole + (2)ch4 -> (1)pyrrole + (1)nh3 + (1)h2o"
"2732","(1)oxadiazole + (2)h2 + (2)ch4 -> (1)t-butadiene + (2)nh3 + (1)h2o"
"2733","(1)oxadiazole + (1)h2 + (2)ch4 -> (1)tetrahedrane + (2)nh3 + (1)h2o"
"2734","(1)oxadiazole + (5)h2 -> (1)t-hcoh + (1)ch4 + (2)nh3"
"2735","(1)oxadiazole + (5)h2 -> (1)t-n2h2 + (2)ch4 + (1)h2o"
"2736","(1)oxetane + (1)h2 -> (1)oxirane + (1)ch4"
"2737","(1)oxetane -> (1)oxirene + (1)ch4"
"2738","(1)oxetane + (1)h2 -> (1)propene + (1)h2o"
"2739","(1)oxetane -> (1)propyne + (1)h2o"
"2740","(1)oxetane + (1)ch4 + (1)nh3 -> (1)pyrrole + (3)h2 + (1)h2o"
"2741","(1)oxetane + (1)ch4 -> (1)t-butadiene + (1)h2 + (1)h2o"
"2742","(1)oxetane + (1)ch4 -> (1)tetrahedrane + (2)h2 + (1)h2o"
"2743","(1)oxetane + (2)h2 -> (1)t-hcoh + (2)ch4"
"2744","(1)oxirane -> (1)oxirene + (1)h2"
"2745","(1)oxirane + (1)ch4 -> (1)propene + (1)h2o"
"2746","(1)oxirane + (1)ch4 -> (1)propyne + (1)h2 + (1)h2o"
"2747","(1)oxirane + (2)ch4 + (1)nh3 -> (1)pyrrole + (4)h2 + (1)h2o"
"2748","(1)oxirane + (2)ch4 -> (1)t-butadiene + (2)h2 + (1)h2o"
"2749","(1)oxirane + (2)ch4 -> (1)tetrahedrane + (3)h2 + (1)h2o"
"2750","(1)oxirane + (1)h2 -> (1)t-hcoh + (1)ch4"
"2751","(1)oxirene + (1)h2 + (1)ch4 -> (1)propene + (1)h2o"
"2752","(1)oxirene + (1)ch4 -> (1)propyne + (1)h2o"
"2753","(1)oxirene + (2)ch4 + (1)nh3 -> (1)pyrrole + (3)h2 + (1)h2o"
"2754","(1)oxirene + (2)ch4 -> (1)t-butadiene + (1)h2 + (1)h2o"
"2755","(1)oxirene + (2)ch4 -> (1)tetrahedrane + (2)h2 + (1)h2o"
"2756","(1)oxirene + (2)h2 -> (1)t-hcoh + (1)ch4"
"2757","(1)propene -> (1)propyne + (1)h2"
"2758","(1)propene + (1)ch4 + (1)nh3 -> (1)pyrrole + (4)h2"
"2759","(1)propene + (1)ch4 -> (1)t-butadiene + (2)h2"
"2760","(1)propene + (1)ch4 -> (1)tetrahedrane + (3)h2"
"2761","(1)propene + (1)h2 + (1)h2o -> (1)t-hcoh + (2)ch4"
"2762","(1)propyne + (1)ch4 + (1)nh3 -> (1)pyrrole + (3)h2"
"2763","(1)propyne + (1)ch4 -> (1)t-butadiene + (1)h2"
"2764","(1)propyne + (1)ch4 -> (1)tetrahedrane + (2)h2"
"2765","(1)propyne + (2)h2 + (1)h2o -> (1)t-hcoh + (2)ch4"
"2766","(1)pyrrole + (2)h2 -> (1)t-butadiene + (1)nh3"
"2767","(1)pyrrole + (1)h2 -> (1)tetrahedrane + (1)nh3"
"2768","(1)pyrrole + (5)h2 + (1)h2o -> (1)t-hcoh + (3)ch4 + (1)nh3"
"2769","(1)pyrrole + (5)h2 + (1)nh3 -> (1)t-n2h2 + (4)ch4"
"2770","(1)t-butadiene -> (1)tetrahedrane + (1)h2"
"2771","(1)t-butadiene + (3)h2 + (1)h2o -> (1)t-hcoh + (3)ch4"
"2772","(1)tetrahedrane + (4)h2 + (1)h2o -> (1)t-hcoh + (3)ch4"
"2773","(1)acetaldehyde + (3)h2 ->  + (2)ch4 + (1)h2o"
"2774","(1)benzene + (9)h2 ->  + (6)ch4"
"2775","(2)bf3 + (6)h2 ->  + (1)b2h6 + (6)hf"
"2776","(2)bh3 ->  + (1)b2h6"
"2777","(1)c2 + (4)h2 ->  + (2)ch4"
"2778","(1)c2h2 + (3)h2 ->  + (2)ch4"
"2779","(1)c2h3f + (3)h2 ->  + (2)ch4 + (1)hf"
"2780","(1)c2h4 + (2)h2 ->  + (2)ch4"
"2781","(1)c2h6 + (1)h2 ->  + (2)ch4"
"2782","(1)ch3nh2 + (1)h2 ->  + (1)ch4 + (1)nh3"
"2783","(1)cyclopropane + (3)h2 ->  + (3)ch4"
"2784","(1)ethanol + (2)h2 ->  + (2)ch4 + (1)h2o"
"2785","(1)foof + (3)h2 ->  + (2)h2o + (2)hf"
"2786","(1)formic + (3)h2 ->  + (1)ch4 + (2)h2o"
"2787","(1)hnco + (4)h2 ->  + (1)ch4 + (1)nh3 + (1)h2o"
"2788","(1)hnnn + (4)h2 ->  + (3)nh3"
"2789","(1)hooh + (1)h2 ->  + (2)h2o"
"2790","(1)ketene + (4)h2 ->  + (2)ch4 + (1)h2o"
"2791","(1)n2h4 + (1)h2 ->  + (2)nh3"
"2792","(1)n2o + (4)h2 ->  + (2)nh3 + (1)h2o"
"2793","(1)n2o4 + (7)h2 ->  + (2)nh3 + (4)h2o"
"2794","(1)nccn + (7)h2 ->  + (2)ch4 + (2)nh3"
"2795","(1)nh2oh + (1)h2 ->  + (1)nh3 + (1)h2o"
"2796","(1)o3 + (3)h2 ->  + (3)h2o"
"2797","(1)propane + (2)h2 ->  + (3)ch4"
"2798","(1)t-hono + (3)h2 ->  + (1)nh3 + (2)h2o"
"2799","(1)acetic + (4)h2 ->  + (2)ch4 + (2)h2o"
"2800","(1)allene + (4)h2 ->  + (3)ch4"
"2801","(1)beta-lactim + (6)h2 ->  + (3)ch4 + (1)nh3 + (1)h2o"
"2802","(2)bhf2 + (4)h2 ->  + (1)b2h6 + (4)hf"
"2803","(2)bn + (6)h2 ->  + (1)b2h6 + (2)nh3"
"2804","(2)borole + (14)h2 ->  + (1)b2h6 + (8)ch4"
"2805","(1)c2f4 + (6)h2 ->  + (2)ch4 + (4)hf"
"2806","(1)c2f6 + (7)h2 ->  + (2)ch4 + (6)hf"
"2807","(1)c2h5f + (2)h2 ->  + (2)ch4 + (1)hf"
"2808","(1)cf2 + (3)h2 ->  + (1)ch4 + (2)hf"
"2809","(1)cf4 + (4)h2 ->  + (1)ch4 + (4)hf"
"2810","(1)ch2c + (3)h2 ->  + (2)ch4"
"2811","(1)ch2f2 + (2)h2 ->  + (1)ch4 + (2)hf"
"2812","(1)ch2nh + (2)h2 ->  + (1)ch4 + (1)nh3"
"2813","(1)ch2-sing + (1)h2 ->  + (1)ch4"
"2814","(1)ch3f + (1)h2 ->  + (1)ch4 + (1)hf"
"2815","(1)c-hcoh + (2)h2 ->  + (1)ch4 + (1)h2o"
"2816","(1)chf3 + (3)h2 ->  + (1)ch4 + (3)hf"
"2817","(1)c-hono + (3)h2 ->  + (1)nh3 + (2)h2o"
"2818","(1)c-n2h2 + (2)h2 ->  + (2)nh3"
"2819","(1)co2 + (4)h2 ->  + (1)ch4 + (2)h2o"
"2820","(1)cyclobutadiene + (6)h2 ->  + (4)ch4"
"2821","(1)cyclobutane + (4)h2 ->  + (4)ch4"
"2822","(1)cyclobutene + (5)h2 ->  + (4)ch4"
"2823","(1)cyclopropene + (4)h2 ->  + (3)ch4"
"2824","(1)dioxetan2one + (6)h2 ->  + (2)ch4 + (3)h2o"
"2825","(1)dioxetane + (4)h2 ->  + (2)ch4 + (2)h2o"
"2826","(1)dioxirane + (3)h2 ->  + (1)ch4 + (2)h2o"
"2827","(1)f2co + (4)h2 ->  + (1)ch4 + (1)h2o + (2)hf"
"2828","(1)f2o + (2)h2 ->  + (1)h2o + (2)hf"
"2829","(1)f2 + (1)h2 ->  + (2)hf"
"2830","(1)fccf + (5)h2 ->  + (2)ch4 + (2)hf"
"2831","(1)fno + (3)h2 ->  + (1)nh3 + (1)h2o + (1)hf"
"2832","(1)formamide + (3)h2 ->  + (1)ch4 + (1)nh3 + (1)h2o"
"2833","(1)formic-anhydride + (6)h2 ->  + (2)ch4 + (3)h2o"
"2834","(1)furan + (7)h2 ->  + (4)ch4 + (1)h2o"
"2835","(1)glyoxal + (5)h2 ->  + (2)ch4 + (2)h2o"
"2836","(1)h2co + (2)h2 ->  + (1)ch4 + (1)h2o"
"2837","(1)hccf + (4)h2 ->  + (2)ch4 + (1)hf"
"2838","(1)hcno + (4)h2 ->  + (1)ch4 + (1)nh3 + (1)h2o"
"2839","(1)hcn + (3)h2 ->  + (1)ch4 + (1)nh3"
"2840","(1)hcof + (3)h2 ->  + (1)ch4 + (1)h2o + (1)hf"
"2841","(1)hno + (2)h2 ->  + (1)nh3 + (1)h2o"
"2842","(1)hocn + (4)h2 ->  + (1)ch4 + (1)nh3 + (1)h2o"
"2843","(1)hof + (1)h2 ->  + (1)h2o + (1)hf"
"2844","(1)honc + (4)h2 ->  + (1)ch4 + (1)nh3 + (1)h2o"
"2845","(1)methanol + (1)h2 ->  + (1)ch4 + (1)h2o"
"2846","(1)n-butane + (3)h2 ->  + (4)ch4"
"2847","(1)nh2f + (1)h2 ->  + (1)nh3 + (1)hf"
"2848","(1)n-pentane + (4)h2 ->  + (5)ch4"
"2849","(1)oxadiazole + (7)h2 ->  + (2)ch4 + (2)nh3 + (1)h2o"
"2850","(1)oxetane + (4)h2 ->  + (3)ch4 + (1)h2o"
"2851","(1)oxirane + (3)h2 ->  + (2)ch4 + (1)h2o"
"2852","(1)oxirene + (4)h2 ->  + (2)ch4 + (1)h2o"
"2853","(1)propene + (3)h2 ->  + (3)ch4"
"2854","(1)propyne + (4)h2 ->  + (3)ch4"
"2855","(1)pyrrole + (7)h2 ->  + (4)ch4 + (1)nh3"
"2856","(1)t-butadiene + (5)h2 ->  + (4)ch4"
"2857","(1)tetrahedrane + (6)h2 ->  + (4)ch4"
"2858","(1)t-hcoh + (2)h2 ->  + (1)ch4 + (1)h2o"
"2859","(1)t-n2h2 + (2)h2 ->  + (2)nh3"


==> anc/data/predict_qL_species.csv <==
"","raw_DZ...Species..."
"1","acetaldehyde"
"2","b2h6"
"3","benzene"
"4","bf3"
"5","bh3"
"6","c2"
"7","c2h2"
"8","c2h3f"
"9","c2h4"
"10","c2h6"
"11","ch3nh2"
"12","ch4"
"13","cyclopropane"
"14","ethanol"
"15","foof"
"16","formic"
"17","h2"
"18","h2o"
"19","hf"
"20","hnco"
"21","hnnn"
"22","hooh"
"23","ketene"
"24","n2h4"
"25","n2o"
"26","n2o4"
"27","nccn"
"28","nh2oh"
"29","nh3"
"30","o3"
"31","propane"
"32","t-hono"
"33","acetic"
"34","allene"
"35","beta-lactim"
"36","bhf2"
"37","bn"
"38","borole"
"39","c2f4"
"40","c2f6"
"41","c2h5f"
"42","cf2"
"43","cf4"
"44","ch2c"
"45","ch2f2"
"46","ch2nh"
"47","ch2-sing"
"48","ch3f"
"49","c-hcoh"
"50","chf3"
"51","c-hono"
"52","c-n2h2"
"53","co2"
"54","cyclobutadiene"
"55","cyclobutane"
"56","cyclobutene"
"57","cyclopropene"
"58","dioxetan2one"
"59","dioxetane"
"60","dioxirane"
"61","f2co"
"62","f2o"
"63","f2"
"64","fccf"
"65","fno"
"66","formamide"
"67","formic-anhydride"
"68","furan"
"69","glyoxal"
"70","h2co"
"71","hccf"
"72","hcno"
"73","hcn"
"74","hcof"
"75","hno"
"76","hocn"
"77","hof"
"78","honc"
"79","methanol"
"80","n-butane"
"81","nh2f"
"82","n-pentane"
"83","oxadiazole"
"84","oxetane"
"85","oxirane"
"86","oxirene"
"87","propene"
"88","propyne"
"89","pyrrole"
"90","t-butadiene"
"91","tetrahedrane"
"92","t-hcoh"
"93","t-n2h2"


==> anc/data/readme.txt <==
The following .R scripts and .csv scripts are contained within this .zip file, and may be used to generate all the data and plots of this manuscript. These files are as follows:

    mri_vs_qL.R  : a R script for generating plots of multireference indices vs HLC. 
    
    tq_vs_tqf.R: a R script for generating data and plots examining the factorization errors of CCSD(TQ).
    
    tq_vs_tqf_species.csv : a .csv file containing the list of species used in examining the factorization errors of CCSD(TQ).
    
    tq_vs_tqf_reaction.csv : a .csv file containing the list of reactions used examining the factorization errors of CCSD(TQ).
    
    HLC_qL.R : a R script for generating data and plots comparing CCSD(T) and CCSD(TQ$_\text{f$) HLC.
    
    HLC_species.csv : a .csv file containing the list of species used in CCSD(T) and CCSD(T\Qf{) HLC.
    
    HLC_reaction.csv : a .csv file containing the list of reactions used in CCSD(T) and CCSD(T\Qf{) HLC.
    
    predict_qL.R : a R script for generating data and plots comparing predictors of HLC.
    
    predict_qL_species.csv : a .csv file containing the list of species used in comparing predictors of HLC.
    
    predict_qL_reaction.csv : a .csv file containing the list of reactions used in comparing predictors of HLC.



==> anc/data/tq_vs_tqf.R <==
# This .R script tests if (TQf) can be used as a reliable predictor of the size
# of post(T) contributions to raw and reaction energies
#
#
library(ggplot2)
library(tidyr)
library(tibble)
library(hrbrthemes)
library(dplyr)
library(RColorBrewer)
library(stringr)
library(data.table)
library(boot)
rm(list = ls())

options(max.print=100000)

nboot <- 10000
do_boot <- TRUE
#########################################################
# CONSTANTS
au2kcal = 627.5186025

####################################################################
# FUNCATIONS

# Greatest commond denominator for set of integers
gcd <- function(a)
{
  m <- max(a)
  for (i in ceiling(sqrt(max(a))):2 )
  {
    g <- a %% i
    if (all(g ==0)) return (i)
  }
  return(1)
}


# Room mean squared
rms <- function(x)
{
  return (sqrt(mean(x^2)))
}


# RMSD but without average (assuming average is zero)
rmst <- function(data) {
  d <- data
  return(sqrt(sum(d^2)/(length(data) - 1.)))
}


bs_vals <- function(func, vals, idx) {
  d <- vals[idx,]
  return(func(d))
}


##########################################################
# LOAD THE DATA

# THIS WILL CONTAIN SPECIES MISSIG DATA
setwd('/Users/37348458/Documents/publications/XXX_pTQf/scripts')
foo_DZ <- read.csv('data_pVDZ.csv')
foo_TZ <- read.csv('data_pVTZ.csv')

#take out h as it has no correlation and screws up some fits
foo_DZ <- foo_DZ[foo_DZ$Species != "h",]
foo_TZ <- foo_TZ[foo_TZ$Species != "h",]

foo_DZ$Species


####################################################################
# GRAB JUST THE DATA WE NEED
#

raw_DZ <- data.frame(Species = foo_DZ$Species)
raw_TZ <- data.frame(Species = foo_TZ$Species)

raw_DZ[["count_val_e"]] <- foo_DZ$count_val_e
raw_DZ[["count_H"]] <- foo_DZ$count_H
raw_DZ[["count_B"]] <- foo_DZ$count_B
raw_DZ[["count_C"]] <- foo_DZ$count_C
raw_DZ[["count_N"]] <- foo_DZ$count_N
raw_DZ[["count_O"]] <- foo_DZ$count_O
raw_DZ[["count_F"]] <- foo_DZ$count_F
raw_TZ[["count_val_e"]] <- foo_TZ$count_val_e
raw_TZ[["count_H"]] <- foo_TZ$count_H
raw_TZ[["count_B"]] <- foo_TZ$count_B
raw_TZ[["count_C"]] <- foo_TZ$count_C
raw_TZ[["count_N"]] <- foo_TZ$count_N
raw_TZ[["count_O"]] <- foo_TZ$count_O
raw_TZ[["count_F"]] <- foo_TZ$count_F



raw_DZ[["CCSD(TQf) : DZ"]] <- foo_DZ$CCSD.TQf..cc.pVDZ
raw_TZ[["CCSD(TQf) : TZ"]] <- foo_TZ$CCSD.TQf..cc.pVTZ

raw_DZ[["CCSD(TQ) : DZ"]] <- foo_DZ$CCSD.TQ..cc.pVDZ
raw_TZ[["CCSD(TQ) : TZ"]] <- foo_TZ$CCSD.TQ..cc.pVTZ

#Drop empty values (NaNs)
raw_DZ <- na.omit(raw_DZ)
raw_TZ <- na.omit(raw_TZ)

#Keep only species in both DZ and TZ for this one. 
raw_DZ <- raw_DZ[(raw_DZ$Species %in% raw_TZ$Species), ]
raw_TZ <- raw_TZ[(raw_TZ$Species %in% raw_DZ$Species), ]


####################################################################
# ADD IN THE DATA WE NEED
#
#
# T <- (T) data

raw_DZ[["CCSD(TQf) - CCSD(TQ) : DZ"]] <- raw_DZ[["CCSD(TQf) : DZ"]] - raw_DZ[["CCSD(TQ) : DZ"]]
raw_TZ[["CCSD(TQf) - CCSD(TQ) : TZ"]] <- raw_TZ[["CCSD(TQf) : TZ"]] - raw_TZ[["CCSD(TQ) : TZ"]]

####################################################################
# split data into reference and non-reference
#Split noref and ref data frames
ref_strs <- c("h2", "b2h6", "ch4", "h2o", "nh3", "hf")
tf <- rep(FALSE, times = nrow(raw_DZ))
for (i in 1:nrow(raw_DZ))
{
  if (any(ref_strs %in% raw_DZ$Species[i]))
  {
    tf[i] <- TRUE
  }
}
raw_DZ$is_ref <- tf

tf <- rep(FALSE, times = nrow(raw_TZ))
for (i in 1:nrow(raw_TZ))
{
  if (any(ref_strs %in% raw_TZ$Species[i]))
  {
    tf[i] <- TRUE
  }
}
raw_TZ$is_ref <- tf

data_noref_DZ <- raw_DZ[raw_DZ$is_ref == FALSE, ]
data_ref_DZ <- raw_DZ[raw_DZ$is_ref == TRUE, ]

data_noref_TZ <- raw_TZ[raw_TZ$is_ref == FALSE, ]
data_ref_TZ <- raw_TZ[raw_TZ$is_ref == TRUE, ]

#remove any NaNs
ref <- data_ref_DZ

#double check that the references contain H2, CH4, NH3, and H2O
for (r in ref_strs)
{
  print(r)
  if (!any(ref$Species %in% r)) stop("Reference is missing")
}



####################################################################
# GENERATE REACTIONS DATA
#
# This proceeds via two steps. The first step generates the reaction names 
# and the number of references (negative indicates LHS and positive indicates RHS)
#
# Once these are generates, the rest of the columns of the dataframe are filled. 

make_rxns <- function(noref_df, ref_df)
{
  
data <- noref_df
ref <- ref_df
#we want only the pairs of species that share at least B, C, N, O, or F
rxn_names = c()
num_rct = c()
num_prd = c()
num_h2 = c()
num_b2h6 = c()
num_ch4 = c()
num_nh3 = c()
num_h2o = c()
num_hf = c()
species_lhs = c()
species_rhs = c()

#Pair reactions
for (i in 1:(nrow(data) - 1))
{
  for (j in (i + 1):nrow(data))
  {
      #screen all reactions without common heavy atom
      if (! ( (data$count_B[i] != 0 & data$count_B[j] != 0) 
           |  (data$count_C[i] != 0 & data$count_C[j] != 0) 
           |  (data$count_N[i] != 0 & data$count_N[j] != 0) 
           |  (data$count_O[i] != 0 & data$count_O[j] != 0)
           |  (data$count_F[i] != 0 & data$count_F[j] != 0) )
      ) next
  
      species_lhs = c(species_lhs, data$Species[i])
      species_rhs = c(species_rhs, data$Species[j])
      
      #reaction balancing #Original numbers
      n_rct  = 1
      n_prd  = 1
      n_h2   = 0  
      n_b2h6 = 0
      n_ch4  = 0
      n_nh3  = 0
      n_h2o  = 0
      n_hf   = 0
      delta_H = (n_prd*data$count_H[j] - n_rct*data$count_H[i]) + n_h2*2 + n_b2h6*6 + n_ch4*4 + n_nh3*3 + n_h2o*2 + n_hf*1
      delta_B = (n_prd*data$count_B[j] - n_rct*data$count_B[i]) + n_b2h6*2
      delta_C = (n_prd*data$count_C[j] - n_rct*data$count_C[i]) + n_ch4
      delta_N = (n_prd*data$count_N[j] - n_rct*data$count_N[i]) + n_nh3
      delta_O = (n_prd*data$count_O[j] - n_rct*data$count_O[i]) + n_h2o
      delta_F = (n_prd*data$count_F[j] - n_rct*data$count_F[i]) + n_hf
      #message(sprintf("%d, %d, %s -> %s : (%#.2f R, %#.2f P) [%#.2f H, %#.2f B, %#.2f C, %#.2f N, %#.2f O, %#.2f F] ", i, j, data$Species[i], data$Species[j], n_rct, n_prd, delta_H, delta_B, delta_C, delta_N, delta_O, delta_F))
      #message(sprintf("[%#.2f H2, %#.2f B2H6, %#.2f CH4, %#.2f NH3, %#.2f H2O, %#.2f HF] ", n_h2, n_b2h6, n_ch4, n_nh3, n_h2o, n_hf))

      
      #first Balance out B2H6
      n_b2h6 = -delta_B
      if (abs(n_b2h6) > 0)
      {
        n_rct  = 2*n_rct
        n_prd  = 2*n_prd
        n_h2   = 2*n_h2
        n_ch4  = 2*n_ch4
        n_nh3  = 2*n_nh3
        n_h2o  = 2*n_h2o
        n_hf   = 2*n_hf
        delta_H = (n_prd*data$count_H[j] - n_rct*data$count_H[i]) + n_h2*2 + n_b2h6*6 + n_ch4*4 + n_nh3*3 + n_h2o*2 + n_hf*1
        delta_B = (n_prd*data$count_B[j] - n_rct*data$count_B[i]) + n_b2h6*2
        delta_C = (n_prd*data$count_C[j] - n_rct*data$count_C[i]) + n_ch4
        delta_N = (n_prd*data$count_N[j] - n_rct*data$count_N[i]) + n_nh3
        delta_O = (n_prd*data$count_O[j] - n_rct*data$count_O[i]) + n_h2o
        delta_F = (n_prd*data$count_F[j] - n_rct*data$count_F[i]) + n_hf
      }
      #message(sprintf("%d, %d, %s -> %s : (%#.2f R, %#.2f P) [%#.2f H, %#.2f B, %#.2f C, %#.2f N, %#.2f O, %#.2f F] ", i, j, data$Species[i], data$Species[j], n_rct, n_prd, delta_H, delta_B, delta_C, delta_N, delta_O, delta_F))
      #message(sprintf("[%#.2f H2, %#.2f B2H6, %#.2f CH4, %#.2f NH3, %#.2f H2O, %#.2f HF] ", n_h2, n_b2h6, n_ch4, n_nh3, n_h2o, n_hf))
      
      
      #Now balance C,N,O,F
      n_ch4  = -delta_C
      n_nh3  = -delta_N
      n_h2o  = -delta_O
      n_hf   = -delta_F
      delta_H = (n_prd*data$count_H[j] - n_rct*data$count_H[i]) + n_h2*2 + n_b2h6*6 + n_ch4*4 + n_nh3*3 + n_h2o*2 + n_hf*1
      delta_B = (n_prd*data$count_B[j] - n_rct*data$count_B[i]) + n_b2h6*2
      delta_C = (n_prd*data$count_C[j] - n_rct*data$count_C[i]) + n_ch4
      delta_N = (n_prd*data$count_N[j] - n_rct*data$count_N[i]) + n_nh3
      delta_O = (n_prd*data$count_O[j] - n_rct*data$count_O[i]) + n_h2o
      delta_F = (n_prd*data$count_F[j] - n_rct*data$count_F[i]) + n_hf
      #message(sprintf("%d, %d, %s -> %s : (%#.2f R, %#.2f P) [%#.2f H, %#.2f B, %#.2f C, %#.2f N, %#.2f O, %#.2f F] ", i, j, data$Species[i], data$Species[j], n_rct, n_prd, delta_H, delta_B, delta_C, delta_N, delta_O, delta_F))
      #message(sprintf("[%#.2f H2, %#.2f B2H6, %#.2f CH4, %#.2f NH3, %#.2f H2O, %#.2f HF] ", n_h2, n_b2h6, n_ch4, n_nh3, n_h2o, n_hf))
      
      
      #Finally h2
      n_h2 = -delta_H
      if (abs(n_h2) > 0)
      {
        n_rct  = 2*n_rct
        n_prd  = 2*n_prd
        n_b2h6 = 2*n_b2h6
        n_ch4  = 2*n_ch4
        n_nh3  = 2*n_nh3
        n_h2o  = 2*n_h2o
        n_hf   = 2*n_hf
        delta_H = (n_prd*data$count_H[j] - n_rct*data$count_H[i]) + n_h2*2 + n_b2h6*6 + n_ch4*4 + n_nh3*3 + n_h2o*2 + n_hf*1
        delta_B = (n_prd*data$count_B[j] - n_rct*data$count_B[i]) + n_b2h6*2
        delta_C = (n_prd*data$count_C[j] - n_rct*data$count_C[i]) + n_ch4
        delta_N = (n_prd*data$count_N[j] - n_rct*data$count_N[i]) + n_nh3
        delta_O = (n_prd*data$count_O[j] - n_rct*data$count_O[i]) + n_h2o
        delta_F = (n_prd*data$count_F[j] - n_rct*data$count_F[i]) + n_hf
      }
     # message(sprintf("%d, %d, %s -> %s : (%#.2f R, %#.2f P) [%#.2f H, %#.2f B, %#.2f C, %#.2f N, %#.2f O, %#.2f F] ", i, j, data$Species[i], data$Species[j], n_rct, n_prd, delta_H, delta_B, delta_C, delta_N, delta_O, delta_F))
     # message(sprintf("[%#.2f H2, %#.2f B2H6, %#.2f CH4, %#.2f NH3, %#.2f H2O, %#.2f HF] ", n_h2, n_b2h6, n_ch4, n_nh3, n_h2o, n_hf))
      
      #Find largest common denominator
      coef <- c(n_rct, n_prd, n_h2, n_b2h6, n_ch4, n_nh3, n_h2o, n_hf)
      coef <- abs(coef)
      m <- gcd(coef)
      n_rct  <- n_rct / m
      n_prd  <- n_prd / m
      n_h2   <- n_h2 / m
      n_b2h6 <- n_b2h6 / m
      n_ch4  <- n_ch4 / m
      n_nh3  <- n_nh3 / m
      n_h2o  <- n_h2o / m
      n_hf   <- n_hf / m
   
      #Generate string for reaction name
      lhs <- sprintf("(%d)%s", n_rct, data$Species[i])
      rhs <- sprintf("(%d)%s", n_prd, data$Species[j])
      if (n_h2   > 0) {rhs <- paste(rhs, sprintf("+ (%d)%s", n_h2,   "h2"), sep = " ")}
      if (n_h2   < 0) {lhs <- paste(lhs, sprintf("+ (%d)%s",-n_h2,   "h2"), sep = " ")}
      if (n_b2h6 > 0) {rhs <- paste(rhs, sprintf("+ (%d)%s", n_b2h6, "b2h6"), sep = " ")}
      if (n_b2h6 < 0) {lhs <- paste(lhs, sprintf("+ (%d)%s",-n_b2h6, "b2h6"), sep = " ")}
      if (n_ch4  > 0) {rhs <- paste(rhs, sprintf("+ (%d)%s", n_ch4,  "ch4"), sep = " ")}
      if (n_ch4  < 0) {lhs <- paste(lhs, sprintf("+ (%d)%s",-n_ch4,  "ch4"), sep = " ")}
      if (n_nh3  > 0) {rhs <- paste(rhs, sprintf("+ (%d)%s", n_nh3,  "nh3"), sep = " ")}
      if (n_nh3  < 0) {lhs <- paste(lhs, sprintf("+ (%d)%s",-n_nh3,  "nh3"), sep = " ")}
      if (n_h2o  > 0) {rhs <- paste(rhs, sprintf("+ (%d)%s", n_h2o,  "h2o"), sep = " ")}
      if (n_h2o  < 0) {lhs <- paste(lhs, sprintf("+ (%d)%s",-n_h2o,  "h2o"), sep = " ")}
      if (n_hf   > 0) {rhs <- paste(rhs, sprintf("+ (%d)%s", n_hf,   "hf"), sep = " ")}
      if (n_hf   < 0) {lhs <- paste(lhs, sprintf("+ (%d)%s",-n_hf,   "hf"), sep = " ")}
      
      rxn_names <- c(rxn_names, paste(lhs, rhs, sep = " -> "))
      num_rct = c(num_rct, n_rct)
      num_prd = c(num_prd, n_prd)
      num_h2 = c(num_h2, n_h2)
      num_b2h6 = c(num_b2h6, n_b2h6)
      num_ch4 = c(num_ch4, n_ch4)
      num_nh3 = c(num_nh3, n_nh3)
      num_h2o = c(num_h2o, n_h2o)
      num_hf = c(num_hf, n_hf)
      
  } #loop over j in initialization
}#loop over i in initialization

#ANL reactions
for (i in 1:(nrow(data)))
{
    
  species_lhs = c(species_lhs, data$Species[i])
  species_rhs = c(species_rhs, "")
    
  #reaction balancing #Original numbers
  n_rct  = 1
  n_h2   = 0  
  n_b2h6 = 0
  n_ch4  = 0
  n_nh3  = 0
  n_h2o  = 0
  n_hf   = 0
  delta_H = (-n_rct*data$count_H[i]) + n_h2*2 + n_b2h6*6 + n_ch4*4 + n_nh3*3 + n_h2o*2 + n_hf*1
  delta_B = (-n_rct*data$count_B[i]) + n_b2h6*2
  delta_C = (-n_rct*data$count_C[i]) + n_ch4
  delta_N = (-n_rct*data$count_N[i]) + n_nh3
  delta_O = (-n_rct*data$count_O[i]) + n_h2o
  delta_F = (-n_rct*data$count_F[i]) + n_hf
  #message(sprintf("%d, %d, %s -> %s : (%#.2f R, %#.2f P) [%#.2f H, %#.2f B, %#.2f C, %#.2f N, %#.2f O, %#.2f F] ", i, j, data$Species[i], data$Species[j], n_rct, n_prd, delta_H, delta_B, delta_C, delta_N, delta_O, delta_F))
  #message(sprintf("[%#.2f H2, %#.2f B2H6, %#.2f CH4, %#.2f NH3, %#.2f H2O, %#.2f HF] ", n_h2, n_b2h6, n_ch4, n_nh3, n_h2o, n_hf))
    
    
  #first Balance out B2H6
  n_b2h6 = -delta_B
  if (abs(n_b2h6) > 0)
  {
    n_rct  = 2*n_rct
    n_h2   = 2*n_h2
    n_ch4  = 2*n_ch4
    n_nh3  = 2*n_nh3
    n_h2o  = 2*n_h2o
    n_hf   = 2*n_hf
    delta_H = (-n_rct*data$count_H[i]) + n_h2*2 + n_b2h6*6 + n_ch4*4 + n_nh3*3 + n_h2o*2 + n_hf*1
    delta_B = (-n_rct*data$count_B[i]) + n_b2h6*2
    delta_C = (-n_rct*data$count_C[i]) + n_ch4
    delta_N = (-n_rct*data$count_N[i]) + n_nh3
    delta_O = (-n_rct*data$count_O[i]) + n_h2o
    delta_F = (-n_rct*data$count_F[i]) + n_hf
  }
  #message(sprintf("%d, %d, %s -> %s : (%#.2f R, %#.2f P) [%#.2f H, %#.2f B, %#.2f C, %#.2f N, %#.2f O, %#.2f F] ", i, j, data$Species[i], data$Species[j], n_rct, n_prd, delta_H, delta_B, delta_C, delta_N, delta_O, delta_F))
  #message(sprintf("[%#.2f H2, %#.2f B2H6, %#.2f CH4, %#.2f NH3, %#.2f H2O, %#.2f HF] ", n_h2, n_b2h6, n_ch4, n_nh3, n_h2o, n_hf))
    
    
  #Now balance C,N,O,F
  n_ch4  = -delta_C
  n_nh3  = -delta_N
  n_h2o  = -delta_O
  n_hf   = -delta_F
  delta_H = (-n_rct*data$count_H[i]) + n_h2*2 + n_b2h6*6 + n_ch4*4 + n_nh3*3 + n_h2o*2 + n_hf*1
  delta_B = (-n_rct*data$count_B[i]) + n_b2h6*2
  delta_C = (-n_rct*data$count_C[i]) + n_ch4
  delta_N = (-n_rct*data$count_N[i]) + n_nh3
  delta_O = (-n_rct*data$count_O[i]) + n_h2o
  delta_F = (-n_rct*data$count_F[i]) + n_hf
  #message(sprintf("%d, %d, %s -> %s : (%#.2f R, %#.2f P) [%#.2f H, %#.2f B, %#.2f C, %#.2f N, %#.2f O, %#.2f F] ", i, j, data$Species[i], data$Species[j], n_rct, n_prd, delta_H, delta_B, delta_C, delta_N, delta_O, delta_F))
  #message(sprintf("[%#.2f H2, %#.2f B2H6, %#.2f CH4, %#.2f NH3, %#.2f H2O, %#.2f HF] ", n_h2, n_b2h6, n_ch4, n_nh3, n_h2o, n_hf))
    
    
  #Finally h2
  n_h2 = -delta_H
  if (abs(n_h2) > 0)
  {
    n_rct  = 2*n_rct
    n_b2h6 = 2*n_b2h6
    n_ch4  = 2*n_ch4
    n_nh3  = 2*n_nh3
    n_h2o  = 2*n_h2o
    n_hf   = 2*n_hf
    delta_H = (-n_rct*data$count_H[i]) + n_h2*2 + n_b2h6*6 + n_ch4*4 + n_nh3*3 + n_h2o*2 + n_hf*1
    delta_B = (-n_rct*data$count_B[i]) + n_b2h6*2
    delta_C = (-n_rct*data$count_C[i]) + n_ch4
    delta_N = (-n_rct*data$count_N[i]) + n_nh3
    delta_O = (-n_rct*data$count_O[i]) + n_h2o
    delta_F = (-n_rct*data$count_F[i]) + n_hf
  }
  # message(sprintf("%d, %d, %s -> %s : (%#.2f R, %#.2f P) [%#.2f H, %#.2f B, %#.2f C, %#.2f N, %#.2f O, %#.2f F] ", i, j, data$Species[i], data$Species[j], n_rct, n_prd, delta_H, delta_B, delta_C, delta_N, delta_O, delta_F))
  # message(sprintf("[%#.2f H2, %#.2f B2H6, %#.2f CH4, %#.2f NH3, %#.2f H2O, %#.2f HF] ", n_h2, n_b2h6, n_ch4, n_nh3, n_h2o, n_hf))
    
  #Find largest common denominator
  coef <- c(n_rct, n_h2, n_b2h6, n_ch4, n_nh3, n_h2o, n_hf)
  coef <- abs(coef)
  m <- gcd(coef)
  n_rct  <- n_rct / m
  n_h2   <- n_h2 / m
  n_b2h6 <- n_b2h6 / m
  n_ch4  <- n_ch4 / m
  n_nh3  <- n_nh3 / m
  n_h2o  <- n_h2o / m
  n_hf   <- n_hf / m
    
  #Generate string for reaction name
  lhs <- sprintf("(%d)%s", n_rct, data$Species[i])
  rhs <- sprintf("")
  if (n_h2   > 0) {rhs <- paste(rhs, sprintf("+ (%d)%s", n_h2,   "h2"), sep = " ")}
  if (n_h2   < 0) {lhs <- paste(lhs, sprintf("+ (%d)%s",-n_h2,   "h2"), sep = " ")}
  if (n_b2h6 > 0) {rhs <- paste(rhs, sprintf("+ (%d)%s", n_b2h6, "b2h6"), sep = " ")}
  if (n_b2h6 < 0) {lhs <- paste(lhs, sprintf("+ (%d)%s",-n_b2h6, "b2h6"), sep = " ")}
  if (n_ch4  > 0) {rhs <- paste(rhs, sprintf("+ (%d)%s", n_ch4,  "ch4"), sep = " ")}
  if (n_ch4  < 0) {lhs <- paste(lhs, sprintf("+ (%d)%s",-n_ch4,  "ch4"), sep = " ")}
  if (n_nh3  > 0) {rhs <- paste(rhs, sprintf("+ (%d)%s", n_nh3,  "nh3"), sep = " ")}
  if (n_nh3  < 0) {lhs <- paste(lhs, sprintf("+ (%d)%s",-n_nh3,  "nh3"), sep = " ")}
  if (n_h2o  > 0) {rhs <- paste(rhs, sprintf("+ (%d)%s", n_h2o,  "h2o"), sep = " ")}
  if (n_h2o  < 0) {lhs <- paste(lhs, sprintf("+ (%d)%s",-n_h2o,  "h2o"), sep = " ")}
  if (n_hf   > 0) {rhs <- paste(rhs, sprintf("+ (%d)%s", n_hf,   "hf"), sep = " ")}
  if (n_hf   < 0) {lhs <- paste(lhs, sprintf("+ (%d)%s",-n_hf,   "hf"), sep = " ")}

  rxn_names <- c(rxn_names, paste(lhs, rhs, sep = " -> "))
  num_rct = c(num_rct, n_rct)
  num_prd = c(num_prd, 0)
  num_h2 = c(num_h2, n_h2)
  num_b2h6 = c(num_b2h6, n_b2h6)
  num_ch4 = c(num_ch4, n_ch4)
  num_nh3 = c(num_nh3, n_nh3)
  num_h2o = c(num_h2o, n_h2o)
  num_hf = c(num_hf, n_hf)
    
}#loop over i in initialization


rxns <- data.frame(rxn_name = rxn_names,
                   species_lhs = species_lhs,
                   species_rhs = species_rhs,
                   num_rct = num_rct, 
                   num_prd = num_prd,
                   num_h2 = num_h2,
                   num_b2h6 = num_b2h6,
                   num_ch4 = num_ch4, 
                   num_nh3 = num_nh3,
                   num_h2o = num_h2o, 
                   num_hf = num_hf)


#Now fill in columns the for the reactions, but only the numeric cols that aren't integers
H2_rowid   <- which(ref$Species %in% "h2")
B2H6_rowid <- which(ref$Species %in% "b2h6")
CH4_rowid  <- which(ref$Species %in% "ch4")
NH3_rowid  <- which(ref$Species %in% "nh3")
H2O_rowid  <- which(ref$Species %in% "h2o")
HF_rowid   <- which(ref$Species %in% "hf")
for (col in names(data))
{
  if (!(is.numeric(data[[col]]) & !is.integer(data[[col]]))) next

  new_col <- c()
  for (row in 1:nrow(rxns))
  {
    
    #two types of reactions: either with LHS and RHS species or just LHS speces
    val = 0
    rct_rowid <- which(data$Species %in% rxns$species_lhs[row])
    
    if (rxns$num_prd[row] > 0)
    {
      prd_rowid <- which(data$Species %in% rxns$species_rhs[row])
      
      val <- ( rxns$num_prd[row]  * data[[col]][prd_rowid] 
            - rxns$num_rct[row]  * data[[col]][rct_rowid]
            + rxns$num_h2[row]   * ref[[col]][H2_rowid]
            + rxns$num_b2h6[row] * ref[[col]][B2H6_rowid]
            + rxns$num_ch4[row]  * ref[[col]][CH4_rowid]
            + rxns$num_nh3[row]  * ref[[col]][NH3_rowid]
            + rxns$num_h2o[row]  * ref[[col]][H2O_rowid]
            + rxns$num_hf[row]   * ref[[col]][HF_rowid] )
    }
    else
    {
      val <- ( -rxns$num_rct[row]  * data[[col]][rct_rowid]
            + rxns$num_h2[row]   * ref[[col]][H2_rowid]
            + rxns$num_b2h6[row] * ref[[col]][B2H6_rowid]
            + rxns$num_ch4[row]  * ref[[col]][CH4_rowid]
            + rxns$num_nh3[row]  * ref[[col]][NH3_rowid]
            + rxns$num_h2o[row]  * ref[[col]][H2O_rowid]
            + rxns$num_hf[row]   * ref[[col]][HF_rowid] )
    }
    
    new_col <- c(new_col, val)
    
  }#loop over rows of rxns
  
  #Add this column to reactions
  rxns[[col]] <- new_col
  
}#loop over cols to insert

#Add number of atoms/electrons involved
col_names <- c("count_H", "count_B", "count_C", "count_N", "count_O", "count_F", "count_val_e")
for (col in col_names)
{
  new_col <- c()
  
  for (row in 1:nrow(rxns))
  {
    val = 0
    rct_rowid <- which(data$Species %in% rxns$species_lhs[row])
  
    val <- val + abs(rxns$num_rct[row] * data[[col]][rct_rowid])
    if (rxns$num_h2[row]   < 0) val <- val + abs(rxns$num_h2[row]   * ref[[col]][H2_rowid])
    if (rxns$num_b2h6[row] < 0) val <- val + abs(rxns$num_b2h6[row] * ref[[col]][B2H6_rowid])
    if (rxns$num_ch4[row]  < 0) val <- val + abs(rxns$num_ch4[row]  * ref[[col]][CH4_rowid])
    if (rxns$num_nh3[row]  < 0) val <- val + abs(rxns$num_nh3[row]  * ref[[col]][NH3_rowid])
    if (rxns$num_h2o[row]  < 0) val <- val + abs(rxns$num_h2o[row]  * ref[[col]][H2O_rowid])
    if (rxns$num_hf[row]   < 0) val <- val + abs(rxns$num_hf[row]   * ref[[col]][HF_rowid])
    
    new_col <- c(new_col, val)
  
  }#loop over rows of rxns
  
  rxns[[col]] <- new_col
}#loop over subset of cols

  return(rxns)
}

rxns_dz <- make_rxns(data_noref_DZ, data_ref_DZ)
rxns_tz <- make_rxns(data_noref_TZ, data_ref_TZ)

write.csv(data.frame(raw_DZ[["Species"]]), "TQ_vs_TQf_species.csv")
write.csv(data.frame(rxns_dz[["rxn_name"]]), "TQ_vs_TQf_reactions.csv")

#skip boot and stats if desired
if (do_boot)
{
################################################################################
# BOOTSTRAP DATA


message("Generating Bootstrap CIs cc-pVDZ")
#RAW MEAN
raw_mean_bs <- boot(data=data.frame(raw_DZ[["CCSD(TQf) - CCSD(TQ) : DZ"]]), statistic=bs_vals, R=nboot, func=mean)
print(raw_mean_bs)
plot(raw_mean_bs)
raw_mean_bs_ci = boot.ci(raw_mean_bs, type="bca")
print(raw_mean_bs_ci)
dz_raw_mean_lo <- raw_mean_bs_ci$bca[4]
dz_raw_mean_hi <- raw_mean_bs_ci$bca[5]
print(dz_raw_mean_lo)
print(dz_raw_mean_hi)
 

#RAW RMST
raw_rmst_bs <- boot(data=data.frame(raw_DZ[["CCSD(TQf) - CCSD(TQ) : DZ"]]), statistic=bs_vals, R=nboot, func=rmst)
print(raw_rmst_bs)
#plot(raw_rmst_bs)
raw_rmst_bs_ci = boot.ci(raw_rmst_bs, type="bca")
dz_raw_rmst_lo <- raw_rmst_bs_ci$bca[4]
dz_raw_rmst_hi <- raw_rmst_bs_ci$bca[5]

#RXN MEAN
rxns_mean_bs <- boot(data=data.frame(rxns_dz[["CCSD(TQf) - CCSD(TQ) : DZ"]]), statistic=bs_vals, R=nboot, func=mean)
print(rxns_mean_bs)
#plot(rxns_mean_bs)
rxns_mean_bs_ci = boot.ci(rxns_mean_bs, type="bca")
dz_rxns_mean_lo <- rxns_mean_bs_ci$bca[4]
dz_rxns_mean_hi <- rxns_mean_bs_ci$bca[5]
# 

#RAW RMST
rxns_rmst_bs <- boot(data=data.frame(rxns_dz[["CCSD(TQf) - CCSD(TQ) : DZ"]]), statistic=bs_vals, R=nboot, func=rmst)
print(rxns_rmst_bs)
#plot(rxns_rmst_bs)
rxns_rmst_bs_ci = boot.ci(rxns_rmst_bs, type="bca")
dz_rxns_rmst_lo <- rxns_rmst_bs_ci$bca[4]
dz_rxns_rmst_hi <- rxns_rmst_bs_ci$bca[5]


message("Generating Bootstrap CIs cc-pVTZ")
#RAW MEAN
raw_mean_bs <- boot(data=data.frame(raw_TZ[["CCSD(TQf) - CCSD(TQ) : TZ"]]), statistic=bs_vals, R=nboot, func=mean)
print(raw_mean_bs)
#plot(raw_mean_bs)
raw_mean_bs_ci = boot.ci(raw_mean_bs, type="bca")
tz_raw_mean_lo <- raw_mean_bs_ci$bca[4]
tz_raw_mean_hi <- raw_mean_bs_ci$bca[5]


#RAW RMST
raw_rmst_bs <- boot(data=data.frame(raw_TZ[["CCSD(TQf) - CCSD(TQ) : TZ"]]), statistic=bs_vals, R=nboot, func=rmst)
print(raw_rmst_bs)
#plot(raw_rmst_bs)
raw_rmst_bs_ci = boot.ci(raw_rmst_bs, type="bca")
tz_raw_rmst_lo <- raw_rmst_bs_ci$bca[4]
tz_raw_rmst_hi <- raw_rmst_bs_ci$bca[5]

#RXN MEAN
rxns_mean_bs <- boot(data=data.frame(rxns_tz[["CCSD(TQf) - CCSD(TQ) : TZ"]]), statistic=bs_vals, R=nboot, func=mean)
print(rxns_mean_bs)
#plot(rxns_mean_bs)
rxns_mean_bs_ci = boot.ci(rxns_mean_bs, type="bca")
tz_rxns_mean_lo <- rxns_mean_bs_ci$bca[4]
tz_rxns_mean_hi <- rxns_mean_bs_ci$bca[5]
# 

#RAW RMST
rxns_rmst_bs <- boot(data=data.frame(rxns_tz[["CCSD(TQf) - CCSD(TQ) : TZ"]]), statistic=bs_vals, R=nboot, func=rmst)
print(rxns_rmst_bs)
#plot(rxns_rmst_bs)
rxns_rmst_bs_ci = boot.ci(rxns_rmst_bs, type="bca")
tz_rxns_rmst_lo <- rxns_rmst_bs_ci$bca[4]
tz_rxns_rmst_hi <- rxns_rmst_bs_ci$bca[5]

################################################################################
# REPORT VALUES

message("Raw cc-pVDZ Values")
print(mean(raw_DZ[["CCSD(TQf) - CCSD(TQ) : DZ"]]))
print(dz_raw_mean_lo)
print(dz_raw_mean_hi)
print(dz_raw_mean_lo - mean(raw_DZ[["CCSD(TQf) - CCSD(TQ) : DZ"]]))
print(dz_raw_mean_hi - mean(raw_DZ[["CCSD(TQf) - CCSD(TQ) : DZ"]]))
print(rmst(raw_DZ[["CCSD(TQf) - CCSD(TQ) : DZ"]]))
print(dz_raw_rmst_lo)
print(dz_raw_rmst_hi)
print(dz_raw_rmst_lo - rmst(raw_DZ[["CCSD(TQf) - CCSD(TQ) : DZ"]]))
print(dz_raw_rmst_hi - rmst(raw_DZ[["CCSD(TQf) - CCSD(TQ) : DZ"]]))
print(max(abs(raw_DZ[["CCSD(TQf) - CCSD(TQ) : DZ"]])))

message("Reaction cc-pVDZ Values")
print(mean(rxns_dz[["CCSD(TQf) - CCSD(TQ) : DZ"]]*au2kcal))
print(dz_rxns_mean_lo*au2kcal)
print(dz_rxns_mean_hi*au2kcal)
print(dz_rxns_mean_lo*au2kcal - mean(rxns_dz[["CCSD(TQf) - CCSD(TQ) : DZ"]]*au2kcal))
print(dz_rxns_mean_hi*au2kcal - mean(rxns_dz[["CCSD(TQf) - CCSD(TQ) : DZ"]]*au2kcal))
print(rmst(rxns_dz[["CCSD(TQf) - CCSD(TQ) : DZ"]]*au2kcal))
print(dz_rxns_rmst_lo*au2kcal)
print(dz_rxns_rmst_hi*au2kcal)
print(dz_rxns_rmst_lo*au2kcal - rmst(rxns_dz[["CCSD(TQf) - CCSD(TQ) : DZ"]]*au2kcal))
print(dz_rxns_rmst_hi*au2kcal - rmst(rxns_dz[["CCSD(TQf) - CCSD(TQ) : DZ"]]*au2kcal))
print(max(abs(rxns_dz[["CCSD(TQf) - CCSD(TQ) : DZ"]]))*au2kcal)


message("Raw cc-pVTZ Values")
print(mean(raw_TZ[["CCSD(TQf) - CCSD(TQ) : TZ"]]))
print(tz_raw_mean_lo)
print(tz_raw_mean_hi)
print(tz_raw_mean_lo - mean(raw_TZ[["CCSD(TQf) - CCSD(TQ) : TZ"]])) 
print(tz_raw_mean_hi - mean(raw_TZ[["CCSD(TQf) - CCSD(TQ) : TZ"]])) 
print(rmst(raw_TZ[["CCSD(TQf) - CCSD(TQ) : TZ"]]))
print(tz_raw_rmst_lo)
print(tz_raw_rmst_hi)
print(tz_raw_rmst_lo - rmst(raw_TZ[["CCSD(TQf) - CCSD(TQ) : TZ"]]))
print(tz_raw_rmst_hi - rmst(raw_TZ[["CCSD(TQf) - CCSD(TQ) : TZ"]]))
print(max(abs(raw_TZ[["CCSD(TQf) - CCSD(TQ) : TZ"]])))

message("Reaction cc-pVTZ Values")
print(mean(rxns_tz[["CCSD(TQf) - CCSD(TQ) : TZ"]]*au2kcal))
print(tz_rxns_mean_lo*au2kcal)
print(tz_rxns_mean_hi*au2kcal)
print(tz_rxns_mean_lo*au2kcal - mean(rxns_tz[["CCSD(TQf) - CCSD(TQ) : TZ"]]*au2kcal))
print(tz_rxns_mean_hi*au2kcal - mean(rxns_tz[["CCSD(TQf) - CCSD(TQ) : TZ"]]*au2kcal))
print(rmst(rxns_tz[["CCSD(TQf) - CCSD(TQ) : TZ"]]*au2kcal))
print(tz_rxns_rmst_lo*au2kcal)
print(tz_rxns_rmst_hi*au2kcal)
print(tz_rxns_rmst_lo*au2kcal - rmst(rxns_tz[["CCSD(TQf) - CCSD(TQ) : TZ"]]*au2kcal))
print(tz_rxns_rmst_hi*au2kcal - rmst(rxns_tz[["CCSD(TQf) - CCSD(TQ) : TZ"]]*au2kcal))
print(max(abs(rxns_tz[["CCSD(TQf) - CCSD(TQ) : TZ"]]))*au2kcal)
}

################################################################################
# PLOTS YOU MIGHT WANT
par(mfrow=c(2,2))
hist(raw_DZ[["CCSD(TQf) - CCSD(TQ) : DZ"]],
     xlab = "", ylab="", main = "", breaks=20)
hist(rxns_dz[["CCSD(TQf) - CCSD(TQ) : DZ"]]*au2kcal,
     xlab = "", ylab = "", main="", breaks=60)
hist(raw_TZ[["CCSD(TQf) - CCSD(TQ) : TZ"]],
     xlab = "", ylab="", main = "", breaks=20)
hist(rxns_tz[["CCSD(TQf) - CCSD(TQ) : TZ"]]*au2kcal,
     xlab = "", ylab = "", main="", breaks=60)

par(mfrow = c(2,1))
hist(raw_DZ[["CCSD(TQf) - CCSD(TQ) : DZ"]],
     xlab = "", ylab="", main = "", breaks=20)
hist(rxns_dz[["CCSD(TQf) - CCSD(TQ) : DZ"]]*au2kcal,
     xlab = "", ylab = "", main="", breaks=60)

################################################################################
# WRITE DATA
write.csv(data.frame(raw_DZ[["Species"]]), "TQ_vs_TQf_species.csv")
write.csv(data.frame(rxns_dz[["rxn_names"]]), "TQ_vs_TQf_reactions.csv")
write.csv(data.frame(rxns_dz[["rxn_names"]]), "TQ_vs_TQf_reactions.csv")
